Resumming Post-Minkowskian and Post-Newtonian gravitational waveform expansions

We derive formulae that resum, at a given order in the soft limit, the infinite series of Post-Minkowskian (small gravitational coupling) or Post-Newtonian (small velocities) corrections to the gravitational waveform produced by particles moving along a general (open or closed) trajectory in the Schwarzschild geometry in the probe limit. Specifying to the case of circular orbits, we compute the waveform and the energy flux to order 30PN, and compare it against the available results in the literature. Our results are based on a novel hypergeometric representation of the solutions of the Heun equation (and its confluence), that leads to a simple mathematical proof of the Heun connection formula.

==> anc/P30.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1 + (5*x*\[Eta]^2)/(2*y) + ((-395 + 424*a^2 + 16*a^4)*x^2*\[Eta]^4)/
  (128*(-1 + a^2)*y^2) - ((315 + 248*a^2 + 112*a^4)*x^2*\[Eta]^5)/
  (128*(1 - 5*a^2 + 4*a^4)*y) + ((-5575 + 6056*a^2 + 464*a^4)*x^3*\[Eta]^6)/
  (1536*(-1 + a^2)*y^3) - ((1615 + 42*a^2 + 1632*a^4 + 32*a^6)*x^3*\[Eta]^7)/
  (384*(1 - 5*a^2 + 4*a^4)*y^2) + 
 ((819175 - 1098374*a^2 + 128232*a^4 + 23264*a^6 + 128*a^8)*x^4*\[Eta]^8)/
  (49152*(4 - 5*a^2 + a^4)*y^4) - 
 ((10500945 - 10630356*a^2 + 18502432*a^4 - 10055808*a^6 + 1191168*a^8 + 
    72704*a^10)*x^4*\[Eta]^9)/(49152*(-4 + a^2)*(-1 + a^2)*(-9 + 4*a^2)*
   (-1 + 4*a^2)*y^3) + 
 (((1232637 - 1656260*a^2 + 163536*a^4 + 41280*a^6 + 512*a^8)*x^5)/
    (65536*(4 - 5*a^2 + a^4)*y^5) + 
   ((12268047 - 26275183*a^2 + 34298476*a^4 - 28871456*a^6 + 20500608*a^8 - 
      7279360*a^10 + 809984*a^12 + 16384*a^14)*x^4)/
    (393216*(-4 + a^2)*(-1 + a^2)^3*(-9 + 4*a^2)*(-1 + 4*a^2)*y^2))*
  \[Eta]^10 + 
 (-1/122880*((34158000 - 42345929*a^2 + 74450324*a^4 - 37838752*a^6 + 
       3623552*a^8 + 422656*a^10 + 1024*a^12)*x^5)/((-4 + a^2)*(-1 + a^2)*
      (-9 + 4*a^2)*(-1 + 4*a^2)*y^4) + 
   ((77831703 - 117060931*a^2 + 126227560*a^4 - 222616464*a^6 + 
      13353472*a^8 + 61971200*a^10 - 24606720*a^12 + 2887680*a^14)*x^4)/
    (131072*(-4 + a^2)*(-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^3*y))*\[Eta]^11 + 
 (((-8896924575 + 12963836799*a^2 - 2349843596*a^4 - 215563168*a^6 + 
      30233472*a^8 + 690944*a^10 + 1024*a^12)*x^6)/
    (47185920*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*y^6) + 
   ((127154501 - 276329685*a^2 + 372287844*a^4 - 389903456*a^6 + 
      296378752*a^8 - 102011136*a^10 + 10318848*a^12 + 376832*a^14)*x^5)/
    (1572864*(-4 + a^2)*(-1 + a^2)^3*(-9 + 4*a^2)*(-1 + 4*a^2)*y^3))*
  \[Eta]^12 + 
 (((16260406101 - 24767861025*a^2 + 42853757624*a^4 - 23997141808*a^6 + 
      3675375104*a^8 + 111421696*a^10 - 29026304*a^12 - 217088*a^14)*x^6)/
    (5242880*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*
     y^5) - ((-1806259985 + 2570748837*a^2 - 1255632920*a^4 + 
      3104843952*a^6 + 15857280*a^8 - 1083607808*a^10 + 606689280*a^12 - 
      147222528*a^14 + 11960320*a^16 + 131072*a^18)*x^5)/
    (1966080*(-4 + a^2)*(-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^3*y^2))*\[Eta]^13 + 
 (((-274581675225 + 400668024897*a^2 - 68722043348*a^4 - 7751776864*a^6 + 
      928104576*a^8 + 29480192*a^10 + 105472*a^12)*x^7)/
    (1321205760*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*y^7) + 
   ((-81845630910 + 190241849959*a^2 - 272505768873*a^4 + 317302613192*a^6 - 
      254862031536*a^8 + 98902091520*a^10 - 14802104064*a^12 + 
      299091968*a^14 + 47198208*a^16 + 65536*a^18)*x^6)/
    (62914560*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)^3*(-9 + 4*a^2)*(-1 + 4*a^2)*
     y^4))*\[Eta]^14 + 
 (((614418192180 - 1021470893127*a^2 + 1770206247373*a^4 - 961576782184*a^6 + 
      134633004336*a^8 + 7528169984*a^10 - 1273707776*a^12 - 17614848*a^14 - 
      12288*a^16)*x^7)/(165150720*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*
     (-9 + 4*a^2)*(-1 + 4*a^2)*y^6) + 
   ((-2057821550055 + 2800531806153*a^2 - 106893732082*a^4 + 
      1511278061768*a^6 + 1200937464608*a^8 - 2031977302912*a^10 + 
      1474581329408*a^12 - 543873083392*a^14 + 85211045888*a^16 - 
      3680468992*a^18 - 89915392*a^20)*x^6)/(188743680*(-9 + a^2)*(-4 + a^2)*
     (-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^3*y^3))*\[Eta]^15 + 
 (((153628851679875 - 234067204599390*a^2 + 50791620193609*a^4 + 
      2502380806440*a^6 - 808084902672*a^8 + 11220010240*a^10 + 
      1162958592*a^12 + 7464960*a^14 + 4096*a^16)*x^8)/
    (42278584320*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*y^8) + 
   ((-10452783682935 + 24835512315267*a^2 - 36734793935828*a^4 + 
      44627587681008*a^6 - 35787853741632*a^8 + 13514499232000*a^10 - 
      1871329016832*a^12 + 3964489728*a^14 + 8561508352*a^16 + 36175872*a^18)*
     x^7)/(5284823040*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)^3*(-9 + 4*a^2)*
     (-1 + 4*a^2)*y^5) + ((1198321426350 - 3357411579561*a^2 + 
      4364004641416*a^4 - 5251050494665*a^6 + 4796481703980*a^8 - 
      4710529588560*a^10 + 2491260104640*a^12 - 1125716294400*a^14 + 
      274566251520*a^16 - 745697280*a^18 - 8459304960*a^20 + 672137216*a^22 + 
      4194304*a^24)*x^6)/(754974720*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)^5*
     (-9 + 4*a^2)*(-1 + 4*a^2)^3*y^2))*\[Eta]^16 + 
 (-1/42278584320*((2947278872706705 - 5428290335070843*a^2 + 
       9404474728050008*a^4 - 5379612107997152*a^6 + 923891481265536*a^8 + 
       10387661118464*a^10 - 9699209148416*a^12 + 276345446400*a^14 + 
       8287649792*a^16 + 17760256*a^18)*x^8)/((-16 + a^2)*(-9 + a^2)*
      (-4 + a^2)*(-1 + a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^7) - 
   ((35324469757305 - 41262806291814*a^2 - 25215100082387*a^4 + 
      7815669439520*a^6 - 49311255351616*a^8 + 59404300428800*a^10 - 
      46169589322240*a^12 + 17937626931200*a^14 - 2816100941824*a^16 + 
      101439242240*a^18 + 4975296512*a^20 + 4194304*a^22)*x^7)/
    (2642411520*(-9 + a^2)*(-4 + a^2)*(-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^3*
     y^4) + ((929396632275 - 2019198234890*a^2 + 3008620041287*a^4 - 
      6320821399408*a^6 + 5769173163520*a^8 - 2143102736128*a^10 + 
      3614377129472*a^12 - 1925190029312*a^14 + 519963312128*a^16 - 
      127684771840*a^18 + 24717754368*a^20 - 1648361472*a^22)*x^6)/
    (16777216*(-9 + a^2)*(-4 + a^2)*(-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^5*y))*
  \[Eta]^17 + 
 (((6000318192243375 - 9152411196320595*a^2 + 1931002554562502*a^4 + 
      115062063695520*a^6 - 31847500794336*a^8 + 265404273920*a^10 + 
      50982652416*a^12 + 467681280*a^14 + 647168*a^16)*x^9)/
    (1522029035520*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*y^9) + 
   ((14848314153939405 - 37040528328370596*a^2 + 57307566042218431*a^4 - 
      71929945631523928*a^6 + 58733382856159392*a^8 - 
      23430992757514880*a^10 + 3819385196779520*a^12 - 118094894659584*a^14 - 
      17688141209600*a^16 + 814512373760*a^18 + 7789412352*a^20 + 
      3145728*a^22)*x^8)/(338228674560*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
     (-1 + a^2)^3*(-9 + 4*a^2)*(-1 + 4*a^2)*y^6) + 
   ((92137672275795 - 267485801454384*a^2 + 291611470825915*a^4 - 
      229250242685822*a^6 + 157605291088512*a^8 - 168883396831872*a^10 + 
      101244140961792*a^12 - 48059676705792*a^14 + 1036383608832*a^16 + 
      6432687095808*a^18 - 1582930526208*a^20 + 91871117312*a^22 + 
      1008730112*a^24)*x^7)/(21139292160*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)^5*
     (-9 + 4*a^2)*(-1 + 4*a^2)^3*y^3))*\[Eta]^18 + 
 (-1/190253629440*((15249694929327675 - 29617204119077574*a^2 + 
       51282679676569713*a^4 - 28816938449492320*a^6 + 4718050773350080*a^8 + 
       117500820693504*a^10 - 55135551973888*a^12 + 1237935874048*a^14 + 
       58093584384*a^16 + 234094592*a^18 + 65536*a^20)*x^9)/
     ((-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*
      y^8) + ((-2123585237683241883 + 2524118638243043580*a^2 + 
      2674681826988189383*a^4 - 3204398303381953384*a^6 + 
      5518070150351704944*a^8 - 6713736388755225600*a^10 + 
      5768079937004908032*a^12 - 2791668741231833088*a^14 + 
      695314046260961280*a^16 - 82846845520183296*a^18 + 
      3472018773835776*a^20 + 82110037098496*a^22 - 6456876204032*a^24 - 
      17414750208*a^26)*x^8)/(338228674560*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^3*y^5) + 
   ((466197174396495 - 1071268537312824*a^2 + 1380885044744255*a^4 - 
      2561729865918734*a^6 + 1967970685563928*a^8 + 454720049960576*a^10 + 
      243443579076096*a^12 - 393553948468224*a^14 + 290116751855616*a^16 - 
      101621649997824*a^18 + 10208915030016*a^20 + 1053198254080*a^22 - 
      56084660224*a^24 - 9227468800*a^26 - 33554432*a^28)*x^7)/
    (5284823040*(-9 + a^2)*(-4 + a^2)*(-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^5*
     y^2))*\[Eta]^19 + 
 (((-25880459845223733750 + 40552222694789115225*a^2 - 
      9721770818786806219*a^4 - 230308021284090000*a^6 + 
      159803110227344896*a^8 - 5972654087776000*a^10 - 218335020916224*a^12 + 
      6652832665600*a^14 + 106629595136*a^16 + 265420800*a^18 + 65536*a^20)*
     x^10)/(243524645683200*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
     (-1 + a^2)*y^10) + ((-11417720157990898425 + 30062487794361880032*a^2 - 
      48674222963153292195*a^4 + 62750739232951683212*a^6 - 
      52527480843149083776*a^8 + 22530131108047279872*a^10 - 
      4405373180840225280*a^12 + 288014876118067200*a^14 + 
      12975657509634048*a^16 - 2058026039967744*a^18 + 42262555066368*a^20 + 
      857469616128*a^22 + 1111490560*a^24)*x^9)/(4058744094720*(-16 + a^2)*
     (-9 + a^2)*(-4 + a^2)*(-1 + a^2)^3*(-49 + 4*a^2)*(-9 + 4*a^2)*
     (-1 + 4*a^2)*y^7) + 
   ((273953214005823777060 - 992522868260135793945*a^2 + 
      1379028983302932690569*a^4 - 1060920004328124595797*a^6 + 
      539619378622499245119*a^8 - 369885869883519401662*a^10 + 
      279780126373913503776*a^12 - 125087023909134655200*a^14 - 
      43597170275825881600*a^16 + 92518660659051832320*a^18 - 
      52411557760970096640*a^20 + 15441367198767923200*a^22 - 
      2590898636972949504*a^24 + 241674011748728832*a^26 - 
      10718367243567104*a^28 + 88489372680192*a^30 + 4891632205824*a^32 + 
      2684354560*a^34)*x^8)/(5411658792960*(-16 + a^2)*(-9 + a^2)*
     (-1 + a^2)^5*(-25 + 4*a^2)*(-9 + 4*a^2)*(4 - 17*a^2 + 4*a^4)^3*y^4))*
  \[Eta]^20 + 
 (-1/48704929136640*((-110603157122390771250 + 228939402153056899725*a^2 - 
       397178466461986756239*a^4 + 230442539420405268476*a^6 - 
       42361020777003994048*a^8 + 107853350745592064*a^10 + 
       475506305452932608*a^12 - 24331299837442048*a^14 - 
       227312053436416*a^16 + 17576905932800*a^18 + 125117726720*a^20 + 
       106692608*a^22)*x^10)/((-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
      (-1 + a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^9) - 
   ((-1068087702027930089445 + 1133813818771615980720*a^2 + 
      2155560047112336006741*a^4 - 3089388930375766447184*a^6 + 
      4425696624379917232032*a^8 - 5266354811021299519104*a^10 + 
      4637081785708712085248*a^12 - 2378299850867130734592*a^14 + 
      660894361781851570176*a^16 - 96115549847706992640*a^18 + 
      6332964825439862784*a^20 - 36147438381170688*a^22 - 
      14502811930722304*a^24 + 421670418382848*a^26 + 2601693216768*a^28 + 
      671088640*a^30)*x^9)/(3044058071040*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^3*y^6) + 
   ((331884434057833318960260 - 1281611303508266998945785*a^2 + 
      2379946901232242915419707*a^4 - 3683029347120503021047787*a^6 + 
      4359449402088877401128997*a^8 - 2270813617252451325021520*a^10 - 
      520606842396781652018608*a^12 + 1316156530909297867972096*a^14 - 
      675238157463536477814528*a^16 + 77051771874439069003776*a^18 + 
      66254230293883218563072*a^20 - 23880953693900102696960*a^22 - 
      4079734965997462945792*a^24 + 4353292990999006543872*a^26 - 
      1087931239251162693632*a^28 + 96093153521733468160*a^30 + 
      6251793678281474048*a^32 - 1973994717683122176*a^34 + 
      142801918878547968*a^36 - 3054928633266176*a^38 - 22127671508992*a^40)*
     x^8)/(5411658792960*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*(-25 + 4*a^2)*
     (-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^5*y^3))*\[Eta]^21 + 
 (((-81429482191870653750 + 127710242099427103875*a^2 - 
      30098434427049000133*a^4 - 897268164066732656*a^6 + 
      507630305245476864*a^8 - 16845498211393792*a^10 - 
      800445885899264*a^12 + 19848412311552*a^14 + 421198266368*a^16 + 
      1532624896*a^18 + 983040*a^20)*x^11)/(714338960670720*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*y^11) + 
   ((8597889554091637588875 - 23458666328206704455805*a^2 + 
      39240665509029261369831*a^4 - 51435177209822083685405*a^6 + 
      43431442079652839094408*a^8 - 19139038488184195438480*a^10 + 
      4003766956463871770880*a^12 - 319969948640349325824*a^14 - 
      6516021352399392768*a^16 + 2272001767112073216*a^18 - 
      95039567249080320*a^20 + 121070743388160*a^22 + 35233664073728*a^24 + 
      99156492288*a^26 + 16777216*a^28)*x^10)/(97409858273280*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)^3*(-49 + 4*a^2)*
     (-9 + 4*a^2)*(-1 + 4*a^2)*y^8) + 
   ((-244732161023101688273100 + 898486447913783117806155*a^2 - 
      1203491741162326180894933*a^4 + 746644015161041582739053*a^6 - 
      136106741526806674532859*a^8 - 40897857937209187388044*a^10 + 
      72676033000342393902512*a^12 - 169652599521228050101056*a^14 + 
      259893584876271781718528*a^16 - 213317728871998317832192*a^18 + 
      101054487128158790049792*a^20 - 29228246667270913359872*a^22 + 
      5259356680424570552320*a^24 - 576538888082223267840*a^26 + 
      35312937446293897216*a^28 - 879637832954544128*a^30 - 
      11779882635755520*a^32 + 724434549735424*a^34 + 1241245548544*a^36)*
     x^9)/(64939905515520*(-16 + a^2)*(-9 + a^2)*(-1 + a^2)^5*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)*(4 - 17*a^2 + 4*a^4)^3*y^5) + 
   ((-372051370826863902180540 + 1870462268832659088058515*a^2 - 
      4656124832520398778015084*a^4 + 8590041268717232861574322*a^6 - 
      12204174682478967815484904*a^8 + 11290135016362518269381315*a^10 - 
      4346736094214624757509256*a^12 - 4001364567670243370021744*a^14 + 
      6896900274336348526248704*a^16 - 4090531636588977114543360*a^18 + 
      461603339162255219132416*a^20 + 1050054273747276929011712*a^22 - 
      891337627385965789970432*a^24 + 381770087170129827790848*a^26 - 
      100153925547785488695296*a^28 + 16082860042593883914240*a^30 - 
      1387920337054417813504*a^32 + 25373199430146064384*a^34 + 
      5460939994904395776*a^36 - 334368187497840640*a^38 - 
      3287952083910656*a^40 + 434856848785408*a^42 + 1099511627776*a^44)*x^8)/
    (43293270343680*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*(-1 + a^2)^7*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^5*y^2))*\[Eta]^22 + 
 (((1362621767168063647800 - 2926539569654297304921*a^2 + 
      5071600407432387538539*a^4 - 2907940903345210462554*a^6 + 
      519043717101074515064*a^8 + 2982478466796575616*a^10 - 
      6254493558741843968*a^12 + 287131534108537856*a^14 + 
      4702880992972800*a^16 - 234733178814464*a^18 - 2390368387072*a^20 - 
      3878289408*a^22 - 524288*a^24)*x^11)/(535754220503040*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*
     y^10) - ((477167387731032448339875 - 423185983235172248472045*a^2 - 
      1369723219522888753774362*a^4 + 2094318748835482487528132*a^6 - 
      2838926583017057291610632*a^8 + 3346531207093405092507648*a^10 - 
      2961524357779130933240576*a^12 + 1548318936690804458955776*a^14 - 
      448118511757925965166592*a^16 + 70192245331963911143424*a^18 - 
      5366050087577183846400*a^20 + 91282855085841580032*a^22 + 
      12397111041648492544*a^24 - 693062686769938432*a^26 + 
      7271569566990336*a^28 + 114516914339840*a^30 + 96502546432*a^32)*x^10)/
    (48704929136640*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^3*y^7) + 
   ((-7575217632738638602368948 + 29160894877575226078437801*a^2 - 
      51561263601037866395998980*a^4 + 73079954962068053827244130*a^6 - 
      78705866767134210910171206*a^8 + 23567994694871500764865129*a^10 + 
      45651576330354783813493498*a^12 - 63842940815367199120123280*a^14 + 
      41823641793991516239755872*a^16 - 18167129626832336764376576*a^18 + 
      6904853058991217925515776*a^20 - 2944765683099218995834880*a^22 + 
      1162580473757389630038016*a^24 - 304620873976345216286720*a^26 + 
      36282730283308451495936*a^28 + 3424056178080125812736*a^30 - 
      1944072745436481323008*a^32 + 307842782409229598720*a^34 - 
      24424339238123732992*a^36 + 933011645410574336*a^38 - 
      9928202914889728*a^40 - 186191127248896*a^42 - 68719476736*a^44)*x^9)/
    (2029372047360*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^5*y^4) + 
   ((-49894612004856439736892 + 207715131558402526229283*a^2 - 
      468138857049729934292664*a^4 + 1005306147438532432567906*a^6 - 
      1795844181551545546323056*a^8 + 2285515965959629218337475*a^10 - 
      2464442600665350451972180*a^12 + 2430120957554198602058672*a^14 - 
      1724049827761156874762048*a^16 + 794752957135561920839424*a^18 - 
      280683168781408789521408*a^20 + 100067928597631373832192*a^22 - 
      26384685651791842656256*a^24 - 2408140281613416595456*a^26 + 
      5479340121842277154816*a^28 - 2334867811195824373760*a^30 + 
      550727522874850017280*a^32 - 80346854168725553152*a^34 + 
      7159371539517800448*a^36 - 352270087392067584*a^38 + 
      7177067519016960*a^40)*x^8)/(137438953472*(-16 + a^2)*(-9 + a^2)*
     (-4 + a^2)^3*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^7*y))*
  \[Eta]^23 + 
 (((4507174553141837129962500 - 7200020782464827587700625*a^2 + 
      1839487740873865973805195*a^4 + 11960729422162955751042*a^6 - 
      29844899138737273439992*a^8 + 1618500366350708181632*a^10 + 
      26253975108345402368*a^12 - 2387300262172853248*a^14 + 
      563254807605248*a^16 + 633774928658432*a^18 + 3556626464768*a^20 + 
      4136763392*a^22 + 524288*a^24)*x^12)/(1028648103365836800*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*y^12) + 
   ((-93275892480369497177396250 + 264074702516738497280151450*a^2 - 
      455955790143545413243704909*a^4 + 607051381263961606396321377*a^6 - 
      519364440131269053056088556*a^8 + 237405928139257838133506096*a^10 - 
      53977363394495426247201856*a^12 + 5329451626491989861930496*a^14 - 
      37077594138762001299456*a^16 - 33208687508590496292864*a^18 + 
      2346531204667601485824*a^20 - 44611279807070797824*a^22 - 
      708547324218703872*a^24 + 21140330710564864*a^26 + 
      110535324467200*a^28 + 60062433280*a^30)*x^11)/
    (10715084410060800*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
     (-1 + a^2)^3*(-81 + 4*a^2)*(-49 + 4*a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*
     y^9) + ((404384833817586334129538700 - 1482451116565920541478023023*
       a^2 + 1882411664133503053241427934*a^4 - 850524375504399397079530852*
       a^6 - 364783271043795512992770006*a^8 + 676556924943275675375201635*
       a^10 - 688390842180043191865665988*a^12 + 829332240168331236303796512*
       a^14 - 881090478221653962401984384*a^16 + 620346532639555626720329984*
       a^18 - 276406316138102466094205952*a^20 + 78905124166548669757472768*
       a^22 - 14513059529005121446805504*a^24 + 1687631186236194430451712*
       a^26 - 116097520675874341126144*a^28 + 3792759737276390440960*a^30 + 
      14217926846372118528*a^32 - 4296975618295201792*a^34 + 
      71579243867275264*a^36 + 294155867652096*a^38 + 51539607552*a^40)*x^10)/
    (3117115464744960*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-1 + a^2)^5*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*(4 - 17*a^2 + 4*a^4)^3*y^6) + 
   ((1842380385820342184207796660 - 9913150094855799736453005225*a^2 + 
      25586170680147493231360346472*a^4 - 46377390927167974671602454054*a^6 + 
      63543842530229600791650945616*a^8 - 54715003305602767884628741897*
       a^10 + 9631257121176418344378555324*a^12 + 
      43410604824873252819594793200*a^14 - 62620199416445627841244732992*
       a^16 + 44088609915433798118996914944*a^18 - 
      16471128713153907615312073728*a^20 + 904346646301524968721002496*a^22 + 
      2448965839728620872777383936*a^24 - 1385618500509980279496704000*a^26 + 
      381284199792098204361949184*a^28 - 54728972882984436847607808*a^30 + 
      1953100251160915797344256*a^32 + 631299031513646392934400*a^34 - 
      102649760764954587168768*a^36 + 5103607181338535264256*a^38 + 
      111736231691758338048*a^40 - 18778486316860440576*a^42 + 
      442798896150740992*a^44 + 1829587348619264*a^46)*x^9)/
    (1558557732372480*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*(-1 + a^2)^7*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^5*y^3))*
  \[Eta]^24 + 
 (-1/342882701121945600*((34821000677184255473782500 - 
       78181477286838709773121425*a^2 + 135768063337190062719854193*a^4 - 
       79551574396978018356111420*a^6 + 15299542355450238470062192*a^8 - 
       195090757019311487143232*a^10 - 172556776186417311815168*a^12 + 
       11614028231223978600448*a^14 - 28908640902329212928*a^16 - 
       10770264611108913152*a^18 + 87930885685706752*a^20 + 
       2135253549580288*a^22 + 5819239235584*a^24 + 2378170368*a^26)*x^12)/
     ((-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*
      (-9 + 4*a^2)*(-1 + 4*a^2)*y^11) - 
   ((-1869540613114823018784230625 + 1338297140175055060159178325*a^2 + 
      7041839108860710692894736081*a^4 - 11412883799570757343825072437*a^6 + 
      15255657575427845062678972288*a^8 - 17974573063076112683799028944*
       a^10 + 15984859077010623351117204224*a^12 - 
      8557041541206832140890161408*a^14 + 2604437946644666647026647040*a^16 - 
      445768376106794016806113280*a^18 + 40184703830045750356672512*a^20 - 
      1273475691241267948093440*a^22 - 74022248288527218376704*a^24 + 
      7590520452743919828992*a^26 - 205198973763883892736*a^28 + 
      318769827093151744*a^30 + 41203443410403328*a^32 + 
      76754555240448*a^34 + 8589934592*a^36)*x^11)/
    (2143016882012160*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (1 - 5*a^2 + 4*a^4)^3*y^8) + 
   ((345490773422374140662816516700 - 1305851303682372230422288272243*a^2 + 
      2150419182769663862259844210446*a^4 - 2711856764780947291814068245840*
       a^6 + 2537172254153864316362834353478*a^8 + 
      189275331064829513439935683587*a^10 - 3375973116381399126815873027760*
       a^12 + 4107623191663733946897351887808*a^14 - 
      2872437170705462864493682397952*a^16 + 1484409056446163177108242839552*
       a^18 - 669761178411425345789966708736*a^20 + 
      270388403471829158761185067008*a^22 - 80927323037398518186082762752*
       a^24 + 11361525333751758528079855616*a^26 + 
      2189093224454167499602132992*a^28 - 1495178523171650531242278912*a^30 + 
      356544600345595184708321280*a^32 - 48140006521896496244195328*a^34 + 
      3874321375297185893056512*a^36 - 175167532496137205317632*a^38 + 
      3450016255914987749376*a^40 + 13525643384303124480*a^42 - 
      1041632236178243584*a^44 - 1177576953348096*a^46)*x^10)/
    (3117115464744960*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^5*y^5) - 
   ((-11143198932430333095005924628 + 49643200602194957213035849713*a^2 - 
      114788108098616549994538783596*a^4 + 236169453866627493547935954966*
       a^6 - 410246335737937248660566950184*a^8 + 
      502475983424645171141136785217*a^10 - 483989205320755249041520902816*
       a^12 + 422025346510484993790662819072*a^14 - 
      257706233810327837176967950848*a^16 + 53083315387772354882413200384*
       a^18 + 55785844546331912236514205696*a^20 - 
      64162647359556924965994823680*a^22 + 38302807399367932693238906880*
       a^24 - 16822476353938493387327012864*a^26 + 
      5938178142688564057215074304*a^28 - 1696253901876361963329552384*a^30 + 
      376664338932428037083365376*a^32 - 60837862310132609326252032*a^34 + 
      6511486078714091937988608*a^36 - 381744536547871156076544*a^38 + 
      2665149886904445960192*a^40 + 1087199039802134495232*a^42 - 
      54863952371278413824*a^44 + 351033380818649088*a^46 + 
      20714799067299840*a^48 + 35184372088832*a^50)*x^9)/
    (389639433093120*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^7*y^2))*\[Eta]^25 + 
 (((249240616258869961011562500 - 398454257811957278403785625*a^2 + 
      100637507878685139486679425*a^4 + 1061276041170196749476748*a^6 - 
      1664379063114483154873408*a^8 + 84661290068983001024768*a^10 + 
      1819590279832024489472*a^12 - 132987214259314235392*a^14 - 
      329631388426682368*a^16 + 37773506082111488*a^18 + 
      273953879293952*a^20 + 473963429888*a^22 + 159383552*a^24)*x^13)/
    (53489701375023513600*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-4 + a^2)*(-1 + a^2)*y^13) + 
   ((1022622251022210770117160943500 - 2975547770792052081741040257927*a^2 + 
      5264696280161163877313420371770*a^4 - 7084000549497150088163336192283*
       a^6 + 6092117481570548190675070432668*a^8 - 
      2830074200641040267012021353056*a^10 + 668351975406991444097433187456*
       a^12 - 72132905201640817740840448256*a^14 + 
      1355837071453211903906845696*a^16 + 412882082978243445441429504*a^18 - 
      37441773759318080530612224*a^20 + 1116769958586355383730176*a^22 + 
      883208700362177642496*a^24 - 575935438180872880128*a^26 + 
      4884850728624979968*a^28 + 54560902715801600*a^30 + 
      63025625169920*a^32 + 5368709120*a^34)*x^12)/
    (2743061608975564800*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-4 + a^2)*(-1 + a^2)^3*(-81 + 4*a^2)*(-49 + 4*a^2)*(-9 + 4*a^2)*
     (-1 + 4*a^2)*y^10) + ((-9324920035922213914053753136500 + 
      34170994793474028695033070957585*a^2 - 41298261768064257319873577049210*
       a^4 + 11341217052876650797805292945752*a^6 + 
      22194192323518703099674722765750*a^8 - 30975806296044234703680024751641*
       a^10 + 31292932062689182502552277406680*a^12 - 
      34563632860023400503236628981744*a^14 + 
      33239491956405794093589154252800*a^16 - 
      22184097759035602879306866231552*a^18 + 9743913002680982589214196336640*
       a^20 - 2824858586819402057727700070400*a^22 + 
      542498356898560489986718760960*a^24 - 68088813604019443334517030912*
       a^26 + 5320793375017651760961945600*a^28 - 222598699841362134637215744*
       a^30 + 1536275506722305810104320*a^32 + 269909245820856680054784*
       a^34 - 10158891915574404710400*a^36 + 85932191388996206592*a^38 + 
      845498822279823360*a^40 + 479661947617280*a^42)*x^11)/
    (685765402243891200*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-1 + a^2)^5*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (4 - 17*a^2 + 4*a^4)^3*y^7) + 
   ((-3379341889913738409874507563000 + 18570832220307609341893534360770*
       a^2 - 48073148193012267988044900031455*a^4 + 
      85181690540523762285989395237128*a^6 - 
      112551206806752153338343694999802*a^8 + 
      89459270357083977433781954690366*a^10 + 3002466810356841987220470035561*
       a^12 - 108328704567490894707954977140256*a^14 + 
      145270985638015844991829263878016*a^16 - 
      106461254435951881184966467193856*a^18 + 
      47674641323695134655160553839616*a^20 - 
      11493484463211580296751231942656*a^22 + 124118332903031467347872219136*
       a^24 + 759598475857279984596809678848*a^26 - 
      152392224200257358027513528320*a^28 - 27589265365848886375012630528*
       a^30 + 18119010495347071716387979264*a^32 - 
      3608264342186558138502610944*a^34 + 329884535441611496078966784*a^36 - 
      5302863615339396222418944*a^38 - 1696027725988058540015616*a^40 + 
      155358769003964909223936*a^42 - 5262731923434405625856*a^44 + 
      50344866809825460224*a^46 + 475123163617820672*a^48 + 
      123145302310912*a^50)*x^10)/(62342309294899200*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-4 + a^2)^3*(-1 + a^2)^7*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^3*(-1 + 4*a^2)^5*y^4))*\[Eta]^26 + 
 (-1/6686212671877939200*((746959474881781093682190000 - 
       1724203539951375081014319600*a^2 + 2990678796049039622699175891*a^4 - 
       1737532781038127243083729023*a^6 + 327562154647450517847835796*a^8 - 
       2365496119936124090285968*a^10 - 3887501212613805956494912*a^12 + 
       244111583351980423711232*a^14 + 467035241000275724288*a^16 - 
       254573437722937335808*a^18 + 1380377076720631808*a^20 + 
       56446570255941632*a^22 + 218207195758592*a^24 + 170954588160*a^26 + 
       12582912*a^28)*x^13)/((-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
      (-4 + a^2)*(-1 + a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^12) - 
   ((280611163481877106276797749587500 - 145203877883797895332642717911375*
       a^2 - 1327034923615477837111103679484350*a^4 + 
      2224748283440675876940186965209581*a^6 - 
      2976103526764010640809639030877372*a^8 + 
      3509656383281685765916084506026960*a^10 - 
      3116826374279925300739432228477888*a^12 + 
      1681604135416674270159102252249344*a^14 - 
      522923468544982860534862685711360*a^16 + 
      93092036093478891803459704852480*a^18 - 9003055822972368544104420392960*
       a^20 + 344859610182466882051761438720*a^22 + 
      14332585757095915075444408320*a^24 - 2040174142626659683135389696*
       a^26 + 77360662871723734919544832*a^28 - 838934740524770388869120*
       a^30 - 13542213362171355594752*a^32 + 238824588778579951616*a^34 + 
      887602338364129280*a^36 + 324012332810240*a^38)*x^12)/
    (8229184826926694400*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-4 + a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (1 - 5*a^2 + 4*a^4)^3*y^9) - 
   ((887307757235685522994921310619000 - 3295096273784361937602610595928510*
       a^2 + 5020607547283763948265798852822300*a^4 - 
      5420288186069441598863136752656959*a^6 + 
      4013804079780160324363099618250925*a^8 + 
      3263083944418158980846555806520029*a^10 - 
      11422101226125696711122276028967845*a^12 + 
      13261267382236176752807009387303940*a^14 - 
      9785066040609010289614037554780800*a^16 + 
      5523751178935685466618423095892480*a^18 - 
      2589280373326196102549493854469120*a^20 + 
      940166329560009903247977263738880*a^22 - 
      187508859901655954847123075072000*a^24 - 
      26922241062488226883639090348032*a^26 + 
      33877455164493850732514134589440*a^28 - 
      12165680896316311127668818444288*a^30 + 2544222601198258918864422174720*
       a^32 - 340844701963801667741511843840*a^34 + 
      29446124113493352858727219200*a^36 - 1565397563074243739705671680*
       a^38 + 43907775490099349311979520*a^40 - 232697393335769990430720*
       a^42 - 17549854949503716556800*a^44 + 288116921137434198016*a^46 + 
      744875147353128960*a^48 + 92358976733184*a^50)*x^11)/
    (85720675280486400*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (1 - 5*a^2 + 4*a^4)^5*y^6) + 
   ((-12018388871292295631525005356900 + 53991672742348301515239192263301*
       a^2 - 123060776277058795706560363130076*a^4 + 
      244744615390031147943182301141870*a^6 - 
      413142153701524034094278798144440*a^8 + 
      482137251023136083103200011715525*a^10 - 
      425300872225000281774222263593776*a^12 + 
      348031197996281433892683029661040*a^14 - 
      205013124441455372416420554613760*a^16 + 
      28372739133295996792665053230080*a^18 + 
      70449453419957925168439224360960*a^20 - 
      79812109072728871444332459835392*a^22 + 
      53010107264522109265046209953792*a^24 - 
      26870064842838341443509218836480*a^26 + 
      10977375656564971406547369328640*a^28 - 3535042298443739031143228375040*
       a^30 + 848607094788674980187736113152*a^32 - 
      141075069874368514489151651840*a^34 + 14312710411873544706572943360*
       a^36 - 535179057883799220419297280*a^38 - 57314795564618639537602560*
       a^40 + 8628029676128216668962816*a^42 - 426754691490733323452416*
       a^44 + 5150470474765917224960*a^46 + 233865628447722700800*a^48 - 
      5552049935152578560*a^50 - 14707067533131776*a^52)*x^10)/
    (12468461858979840*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^7*y^3))*
  \[Eta]^27 + 
 (((-1449436196608909993467525937500 + 2348372166667194215779729351875*a^2 - 
      627106336055111948332850707950*a^4 + 3675168441424853545428135243*a^6 + 
      9900930670086569344009764076*a^8 - 665106413922092408845424560*a^10 - 
      2880797209256244950481600*a^12 + 1022950162196879226293760*a^14 - 
      11797405951314037032960*a^16 - 309147122612114841600*a^18 + 
      2614220286154014720*a^20 + 37318178471608320*a^22 + 
      95372971868160*a^24 + 58654195712*a^26 + 4194304*a^28)*x^14)/
    (5990846554002633523200*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-4 + a^2)*(-1 + a^2)*y^14) + 
   ((-22544476147623149919668205116005500 + 
      67431888264419211943497105534684195*a^2 - 
      122139057383024495967829829779934382*a^4 + 
      166079058555360429746143162602972399*a^6 - 
      143971041109720448670354978028651800*a^8 + 
      68350827705606294888972461932496336*a^10 - 
      16924957011913296847098122844377088*a^12 + 
      2026365780762560161972964335998720*a^14 - 
      67867713603955519113549616056320*a^16 - 9610741508106267087942397931520*
       a^18 + 1181662464094958931177273753600*a^20 - 
      50277688295625603411350323200*a^22 + 579184490095801705000599552*a^24 + 
      20098377110757805592150016*a^26 - 577015527092535940874240*a^28 + 
      1140977151809949794304*a^30 + 53469833656384094208*a^32 + 
      109863753482240000*a^34 + 29828547870720*a^36)*x^13)/
    (427917611000188108800*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-4 + a^2)*(-1 + a^2)^3*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-9 + 4*a^2)*(-1 + 4*a^2)*y^11) + 
   ((19980837623904467759208968964885000 - 
      72705430326967779542080857112083150*a^2 + 
      82446959176090098282008761459917015*a^4 - 
      4656654645245553554185485538088766*a^6 - 
      79267807143995304895276135675388724*a^8 + 
      102476787795072736138255026847117328*a^10 - 
      104809567902384107007368250518450163*a^12 + 
      112209170483061664576319738187476532*a^14 - 
      102609433994332243652232774056911152*a^16 + 
      66217342886616937467436441894890816*a^18 - 
      28673524337498680038738646864340736*a^20 + 
      8326329137089507809554198041789440*a^22 - 
      1624801956407591881337478065418240*a^24 + 
      210518049120181671755579247968256*a^26 - 
      17352166006718175677367551328256*a^28 + 797049268575009353680914481152*
       a^30 - 8439316098139956322099003392*a^32 - 
      1068215711581296801142013952*a^34 + 55529225769161077316124672*a^36 - 
      958603008502733614350336*a^38 + 709682785081890963456*a^40 + 
      95478797205912944640*a^42 + 122407083332075520*a^44 + 
      9620726743040*a^46)*x^12)/(32916739307706777600*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)*(-1 + a^2)^5*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)*(4 - 17*a^2 + 4*a^4)^3*y^8) + 
   ((18428404219558884658955767620766500 - 
      102482796004578128782104336451866285*a^2 + 
      264746508745618602547033247131520250*a^4 - 
      458799589394679067004269541533664862*a^6 + 
      584755780959407314425022319991613068*a^8 - 
      426062652122925154188558659545770965*a^10 - 
      117661575187463558836881562034383506*a^12 + 
      724958373786959652237088862968046600*a^14 - 
      935995159485345219898535494072676160*a^16 + 
      706225919629456356007457403648046080*a^18 - 
      350495226165377272360500441659504640*a^20 + 
      116761203705116757258946979547832320*a^22 - 
      27275146831447312462994587230535680*a^24 + 
      6368538555998455793144782584152064*a^26 - 
      2397024171745571860111545697304576*a^28 + 
      888821134665795565043175543275520*a^30 - 
      215661346285547902343191648534528*a^32 + 
      29921339037611730644000518963200*a^34 - 1562717621653833183651944202240*
       a^36 - 183788382879865442141082746880*a^38 + 
      40729619411990931148992675840*a^40 - 3354394745537778450966773760*
       a^42 + 141879419127947805673390080*a^44 - 2765748935443487865700352*
       a^46 + 6417490822510839595008*a^48 + 358750655021915832320*a^50 + 
      274860314757955584*a^52)*x^11)/(2743061608975564800*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*(-1 + a^2)^7*(-81 + 4*a^2)*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^5*y^5) + 
   ((33240982554006392759914211634000 - 184438225626765825442141316997360*
       a^2 + 515213243499007667143765090690155*a^4 - 
      1124687122718024390154065563739571*a^6 + 
      2084816148788961553845811064539178*a^8 - 
      3001681208943234674478195611147462*a^10 + 
      3281950532146604555060820687456703*a^12 - 
      2729116679597585911874970487069767*a^14 + 
      1452441177321594523143231185501324*a^16 + 
      174300909255091324827723739813760*a^18 - 
      1602266086519299140015466400494080*a^20 + 
      2164434584580055505387333117844480*a^22 - 
      1792271492419729119112912349736960*a^24 + 
      1057032379807509909795813030920192*a^26 - 
      468969928957807753608909072367616*a^28 + 
      160781923683708990081389783547904*a^30 - 
      43554844035345511233337953878016*a^32 + 9564847065070987895993935069184*
       a^34 - 1731453866001868235166762139648*a^36 + 
      253976897460575482122222960640*a^38 - 28386336069332725860422123520*
       a^40 + 2179483699622318698062151680*a^42 - 93835577950055570939576320*
       a^44 + 479172143311621093064704*a^46 + 151795864373287387660288*a^48 - 
      5936852387896693358592*a^50 + 40992748970744741888*a^52 + 
      926897098308190208*a^54 + 1125899906842624*a^56)*x^10)/
    (249369237179596800*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*
     (-1 + a^2)^9*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^7*
     y^2))*\[Eta]^28 + 
 (-1/855835222000376217600*((-5117803206108533733173022337500 + 
       12211848783674017442110640059875*a^2 - 
       21220666676857094974516221495930*a^4 + 
       12522506120992711836315854298963*a^6 - 2486890165072547343204160325312*
        a^8 + 50945837079008734098796422304*a^10 + 
       27584024235133750171955317760*a^12 - 2197450261067543505137268480*
        a^14 + 23310263132867058255790080*a^16 + 2068229152663626222059520*
        a^18 - 43497798892866366996480*a^20 - 338690023977223127040*a^22 + 
       6886097965358776320*a^24 + 44075245100859392*a^26 + 
       56965896077312*a^28 + 12599689216*a^30)*x^14)/
     ((-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
      (-1 + a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^13) - 
   ((-474489738491884274797124302871131500 + 
      151116426104619712021593248704679055*a^2 + 
      2723315524296836989881891309491920410*a^4 - 
      4724723856765296778111629969497300341*a^6 + 
      6377568349630922034605330490779010648*a^8 - 
      7544338319699168054095621459301869312*a^10 + 
      6702348285438130008303285272130048128*a^12 - 
      3658984916269773619949397668499343872*a^14 + 
      1170286807036860129915867648787195904*a^16 - 
      218914969224315916621286272491151360*a^18 + 
      23080480857262228797039559941980160*a^20 - 
      1095380973887468513625973101690880*a^22 - 
      23006857870766908550177538703360*a^24 + 5822274334056833193333516926976*
       a^26 - 299720438593945731717763432448*a^28 + 
      6073974559140700455417413632*a^30 + 6616453190943066399178752*a^32 - 
      1893064414179811370467328*a^34 + 13805505571818135617536*a^36 + 
      104563429465034588160*a^38 + 82803189895659520*a^40 + 
      4810363371520*a^42)*x^13)/(106979402750047027200*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (1 - 5*a^2 + 4*a^4)^3*y^10) - 
   ((-2307757055511062528790129503833504500 + 
      8364474016175964943027572452199253305*a^2 - 
      11568712123125605664582818100824692845*a^4 + 
      9887936888199111634758614810077511883*a^6 - 
      4063215212107828490083556972809527183*a^8 - 
      14875694016167511788594731695221167476*a^10 + 
      35275771049621618956659627169656314736*a^12 - 
      39850615114538128406887029926645575440*a^14 + 
      30509825158000077612178910738086224000*a^16 - 
      17996499653090053414738415990485469440*a^18 + 
      8254238504669518570706408429899059200*a^20 - 
      2433148498867127357736704153545031680*a^22 + 
      8294920860579252119261855346851840*a^24 + 
      414052250267509514198141291305631744*a^26 - 
      227421692319444559544745190620135424*a^28 + 
      69128193701839208789292510705876992*a^30 - 
      13628480212881131872867216242245632*a^32 + 
      1805897787523294161554593430896640*a^34 - 
      159890776377854620479747679846400*a^36 + 
      9056012076669053475777402634240*a^38 - 288456078785939530448686284800*
       a^40 + 2545373003942712551302758400*a^42 + 136388293497528661395374080*
       a^44 - 4281494796602750378442752*a^46 + 29125414576756445151232*a^48 + 
      180679841982221123584*a^50 + 71793711247261696*a^52)*x^12)/
    (5486123217951129600*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-4 + a^2)^3*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (1 - 5*a^2 + 4*a^4)^5*y^7) - 
   ((-133543964339176589812371339227245500 + 
      598330572441899863168819487094649695*a^2 - 
      1326513121357700150864861400183494835*a^4 + 
      2529324390585686739275063732114778138*a^6 - 
      4130708781874080551958142237243047618*a^8 + 
      4546201239333635086272262236934737619*a^10 - 
      3622647247981590112862833488786571439*a^12 + 
      2912580867473127278266927413841989028*a^14 - 
      2015394017863791599067220198808528848*a^16 + 
      748976982504350964075507574931748800*a^18 + 
      151415016143035138633286757582617600*a^20 - 
      470932445073057321058984987601694720*a^22 + 
      448647198636186506827539637471395840*a^24 - 
      301368917969155280094839900637167616*a^26 + 
      151127283134489565330102005821997056*a^28 - 
      55040764369043844459017480731885568*a^30 + 
      13896054522075632388227789832060928*a^32 - 
      2241931319049173684648570578272256*a^34 + 
      177449618750677497935808016941056*a^36 + 
      7639122500379075739143844659200*a^38 - 3533886391344283146081062092800*
       a^40 + 382281725365125204537035980800*a^42 - 
      18816029943360087436799508480*a^44 + 195235772934629251537174528*a^46 + 
      21815332153545995491213312*a^48 - 913530821963696335486976*a^50 + 
      9484349187724710772736*a^52 + 47921255522477539328*a^54 + 
      9007199254740992*a^56)*x^11)/(1371530804487782400*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^7*y^4) + 
   ((109859791832461649955428378100 - 503475028929846916073301411549*a^2 + 
      1216279059315246403967245195773*a^4 - 2798386563880332810559999290858*
       a^6 + 5693506577404340264045244185582*a^8 - 
      8728735870470599273612152948625*a^10 + 11658145982834112875893300889889*
       a^12 - 14486015449698653776253509989688*a^14 + 
      14280548459817267386194389495952*a^16 - 
      11192154133580699638112022276096*a^18 + 8487853892071246001342498223104*
       a^20 - 5748269401553002789803687649280*a^22 + 
      2808475892874334791695973236736*a^24 - 990091742653990028801357250560*
       a^26 + 344415980058695097228788105216*a^28 - 
      155180957617894969693430611968*a^30 + 68504900582592351981864484864*
       a^32 - 23823066050994910225833656320*a^34 + 
      6396762651742844613323390976*a^36 - 1340113918833251393912963072*a^38 + 
      215158279930450995643940864*a^40 - 25286071363849967552692224*a^42 + 
      2043037732461567251841024*a^44 - 104702927472901132124160*a^46 + 
      3000970158201026641920*a^48 - 35987675284085145600*a^50)*x^10)/
    (17592186044416*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^9*y))*
  \[Eta]^29 + 
 (((-18372587233140156353087251462500 + 29786068846905621286141134481725*
       a^2 - 7888775745765979205568948765618*a^4 + 
      23630601460535420634711403605*a^6 + 126411044060748767833652688724*
       a^8 - 8139219042651381796326379600*a^10 - 62342712534570665430139200*
       a^12 + 13243699214443036707648000*a^14 - 123352532085476969134080*
       a^16 - 4455000440144181043200*a^18 + 28225464990872862720*a^20 + 
      561705332534476800*a^22 + 1853801621618688*a^24 + 1718925393920*a^26 + 
      331350016*a^28)*x^15)/(71890158648031602278400*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*y^15) + 
   ((10168675701874388709788088608660811000 - 
      31088202369611094060331313346343102890*a^2 + 
      57387581742230813183171015133083120103*a^4 - 
      78623673143352668677131325811437904172*a^6 + 
      68392998580913239552109630269217127195*a^8 - 
      32819872745257829082484975831331720532*a^10 + 
      8328460124445018608102906514195267056*a^12 - 
      1050394157091863171517761565013707072*a^14 + 
      43103789804666687645536819314309888*a^16 + 
      4390279164745017804585996206857216*a^18 - 
      650251875726369282143774652321792*a^20 + 
      32950901374237910637834580377600*a^22 - 610977098475207882575920693248*
       a^24 - 8208244736054380934308036608*a^26 + 505696588761129045715845120*
       a^28 - 5298147152122858415587328*a^30 - 33819321049161312239616*a^32 + 
      521282375514473889792*a^34 + 1881099591055572992*a^36 + 
      1071144442527744*a^38 + 51539607552*a^40)*x^14)/
    (3423340888001504870400*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-4 + a^2)*(-1 + a^2)^3*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-49 + 4*a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^12) + 
   ((-75567663191604931671215602674373117500 + 
      273329334604998298521650413603123165575*a^2 - 
      290519582194627806322880522130105072000*a^4 - 
      55971475970404765994543610094532314923*a^6 + 
      427173354285476871191699114801055551589*a^8 - 
      543072024537763915010013711607424827044*a^10 + 
      565666828141136768086892060927152125167*a^12 - 
      595532809475150098767121404484847577552*a^14 + 
      528298135967461439615940222147023254272*a^16 - 
      334791167323409984761882124671524045312*a^18 + 
      144607855798052005940038983960578632704*a^20 - 
      42490828557416475974426889683724263424*a^22 + 
      8511889825822731814924935579051491328*a^24 - 
      1151742351186478396937002079963185152*a^26 + 
      101630798933228550207624273801117696*a^28 - 
      5250589716927097175415532810141696*a^30 + 
      88610578592165270948267780210688*a^32 + 6658359355388649924201201795072*
       a^34 - 484977518658230547187186532352*a^36 + 
      12857727791231076699148910592*a^38 - 111239984449082123819679744*a^40 - 
      1112502288148706189377536*a^42 + 17722101290675283689472*a^44 + 
      44896188216272486400*a^46 + 11467906277703680*a^48)*x^13)/
    (855835222000376217600*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-1 + a^2)^5*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)*(4 - 17*a^2 + 4*a^4)^3*y^9) + 
   ((-3571360950380233543150380390809198527500 + 
      20728743846452452537845437851612053293475*a^2 - 
      55522895680966163029244172677744118431730*a^4 + 
      97737828840101899267204915255146117298533*a^6 - 
      125014720284217042627809839623771102133148*a^8 + 
      92624004258474691420460562956670700967061*a^10 + 
      26460508807999362259853701521678683836974*a^12 - 
      172720296837958203967627614994523555775381*a^14 + 
      241914179439743015996398741478941659917916*a^16 - 
      204830666699696774220800288628895314078568*a^18 + 
      120714376800689831030746438844960219334768*a^20 - 
      52807312254939799864243718233525333935360*a^22 + 
      18548131492416123999838358995411417096960*a^24 - 
      5949953748015736069490382969379550171136*a^26 + 
      1908918373175424841607124470386961596416*a^28 - 
      563827040274909756423617529256090140672*a^30 + 
      129851447724891232122645997004619251712*a^32 - 
      19779916944646173222511492462084620288*a^34 + 
      1290424512635004056768297487709503488*a^36 + 
      184488749540128494335319379191791616*a^38 - 
      61868392603747283801839999528206336*a^40 + 
      8526215685124247186068020668661760*a^42 - 
      721025933698862877253997722337280*a^44 + 
      39567724248371459888531613155328*a^46 - 1367005535659957931281553031168*
       a^48 + 25900840820363061233436327936*a^50 - 
      120332511027259593442983936*a^52 - 4048893246109738552262656*a^54 + 
      48870042765897284714496*a^56 + 86511281315461988352*a^58 + 
      7881299347898368*a^60)*x^12)/(131666957230827110400*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^3*(-1 + a^2)^7*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^5*
     y^6) + ((-335017270871928542352359420500765500 + 
      1988746787675874317468039205956955495*a^2 - 
      5841404335545838533257986094680792845*a^4 + 
      12876465176487002239645208882069037204*a^6 - 
      23821619457177066766455531398772609918*a^8 + 
      34473269759102264298617824792054527151*a^10 - 
      37283543204729637539809604902480172769*a^12 + 
      29922746828680408509902180521542603846*a^14 - 
      15220617420929310273544654869637164008*a^16 - 
      2572276020304333169598928101850723296*a^18 + 
      17848828607831392416850241997567415680*a^20 - 
      24033187485467748318663720054301337600*a^22 + 
      20378561337242525250089532390186639360*a^24 - 
      12489866599505895099656110242134458368*a^26 + 
      5827261382888782806730940279780540416*a^28 - 
      2135097178773419202576031969130053632*a^30 + 
      631270777631777365071309730451816448*a^32 - 
      153669346721179049595661625549914112*a^34 + 
      30711564311487119030366316030590976*a^36 - 
      4859265934315663552508292117823488*a^38 + 
      569043665200844239480919550853120*a^40 - 
      44163064019684415365027746283520*a^42 + 1675326699514846661212435906560*
       a^44 + 41677003807890977306668171264*a^46 - 
      8222210869568254028858523648*a^48 + 380960989018344614900269056*a^50 - 
      6339183964488832913506304*a^52 - 37833477772794012893184*a^54 + 
      1634636935324533522432*a^56 + 2889059160958173184*a^58)*x^11)/
    (10972246435902259200*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*
     (-1 + a^2)^9*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (-1 + 4*a^2)^7*y^3))*\[Eta]^30 + 
 (-1/44931349155019751424000*((-291740808885805697927846718937500 + 
       711503577224255662875576362266875*a^2 - 
       1234984708785670707321083551821075*a^4 + 
       724100354884983022838038991814813*a^6 - 
       141736978756943230016416877019513*a^8 + 
       2344181206606002145672589597072*a^10 + 1634280837080398332870369218528*
        a^12 - 123844389045730844468708078080*a^14 + 
       927065803122366761761409280*a^16 + 129990587762397832377507840*a^18 - 
       2335679759014841693552640*a^20 - 27259262196177348526080*a^22 + 
       400099362255359508480*a^24 + 3439502663296745472*a^26 + 
       6317764853628928*a^28 + 2692206297088*a^30 + 117440512*a^32)*x^15)/
     ((-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
      (-1 + a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^14) - 
   ((793209575863972825291945223757084847500 - 
      79969945402747247967737679639535525575*a^2 - 
      5396834581872896424787036558025439825720*a^4 + 
      9590583417408154288047850962451816312485*a^6 - 
      13083258631727642921851230926969253214266*a^8 + 
      15519015236802912842396420314684340515528*a^10 - 
      13753765397566620377196038859184415962688*a^12 + 
      7537029917843473132822935246403296024576*a^14 - 
      2442714905867497828898185729114299152384*a^16 + 
      468340796751188729691606138274681348096*a^18 - 
      51510536965741678398232374123241930752*a^20 + 
      2680045996713821699414171296688373760*a^22 + 
      35596191519796085311893747297157120*a^24 - 
      13928186296369911265999961346539520*a^26 + 
      839011067128461478161016156061696*a^28 - 
      22000713695091579571960343953408*a^30 + 126216437162246875880009760768*
       a^32 + 6067641669469327805030334464*a^34 - 113028251075279147914756096*
       a^36 + 142157713162766074773504*a^38 + 5901558346008391319552*a^40 + 
      8702583166038179840*a^42 + 1636897935851520*a^44)*x^14)/
    (3423340888001504870400*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-4 + a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^3*y^11) - 
   ((24200239156092579080637668294973394956000 - 
      85700241805907962131215657214890527232940*a^2 + 
      106389096589786522953474373357077189422445*a^4 - 
      61555433643905528067412030432575128632458*a^6 - 
      18599663595260870656625530356601860702360*a^8 + 
      211218990816426272588401513467012716418846*a^10 - 
      413477461652735356122135349309803979993221*a^12 + 
      462469170181034409227314000345661543535400*a^14 - 
      366029508810116043672208306809150138764992*a^16 + 
      220605263457526182975431793794161312461440*a^18 - 
      94744859949345665934272199304581814895360*a^20 + 
      17761182612960533298296201480015530782720*a^22 + 
      10178782963484164018602239967634837340160*a^24 - 
      10521282801478961435803186254158537293824*a^26 + 
      4771683922495713551824015258582664478720*a^28 - 
      1365753327601495659178710569966053097472*a^30 + 
      265752619392513297050234565338607910912*a^32 - 
      35814280563285897961155175772858613760*a^34 + 
      3315887195353079373396518648806375424*a^36 - 
      203218973303376274242461858256650240*a^38 + 
      7421914361729603965723517449666560*a^40 - 
      99000219879964163825852932423680*a^42 - 3595843784528360002470102958080*
       a^44 + 183295892363734160507752415232*a^46 - 
      2827284467971040710974504960*a^48 + 6068318438007177924837376*a^50 + 
      155205973310048917520384*a^52 + 137185362110169743360*a^54 + 
      7881299347898368*a^56)*x^13)/(427917611000188108800*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (1 - 5*a^2 + 4*a^4)^5*y^8) - 
   ((14849819256117448518844100557072541521500 - 
      69008089475175993137660312719538351324415*a^2 + 
      154607680617065029206940881537403074342540*a^4 - 
      284567939525850668309063164007682819093537*a^6 + 
      453434992846748905003988232774913342793514*a^8 - 
      491616928127744722948801631603342824873341*a^10 + 
      368621639022716571133093041819399137337288*a^12 - 
      299454760928042337677376443646676690618455*a^14 + 
      289040790145067618525589568631874615351702*a^16 - 
      240324141865554472281603326705474042504364*a^18 + 
      151691882005263225569457360046543920042736*a^20 - 
      60882059836187427733534448799661197340608*a^22 - 
      1634686677288209143971905679719075431680*a^24 + 
      24732233505795837465364201559088398465024*a^26 - 
      20788427575643793978528145167511779606528*a^28 + 
      10001389266647215459643886553301685829632*a^30 - 
      3109442575833837021971692667693171736576*a^32 + 
      606779541564888782917044811695021096960*a^34 - 
      56179823625695347470165227776669384704*a^36 - 
      4975568887126113262570021450334339072*a^38 + 
      2537469461985084362557932185560547328*a^40 - 
      414909943872455845643189759942590464*a^42 + 
      38271743110866782095531357912432640*a^44 - 
      1911903063799058737352750621786112*a^46 + 
      15667460166467820665178647691264*a^48 + 4471724604135183309729467203584*
       a^50 - 307072627046173448818982387712*a^52 + 
      9437376194472860043045765120*a^54 - 132884177582979745996341248*a^56 + 
      309197520323994175143936*a^58 + 7462897279960860327936*a^60 + 
      4096023861093466112*a^62)*x^12)/(43888985743609036800*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^3*(-81 + 4*a^2)*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^7*y^5) - 
   ((2241183990186256606746514905204175500 - 
      10954971235038998556494903191684618395*a^2 + 
      27621773211975071361826001870441882745*a^4 - 
      62593839599729970750615543075689704572*a^6 + 
      126252102111300733438219256309147842830*a^8 - 
      193173133901041604670330344852888717907*a^10 + 
      246998671601479301859332416834791345805*a^12 - 
      289663061456719053871432529515049973862*a^14 + 
      272143542057588397310639019371730333360*a^16 - 
      191977946472267000833600920630913013632*a^18 + 
      125580327789840743506975971496727628800*a^20 - 
      82358171820769050400481199184548383232*a^22 + 
      43286979246793420289504695549971251200*a^24 - 
      16179396200103148947952887196463005696*a^26 + 
      5067885063126232633285566708490567680*a^28 - 
      2187255384698729566534576125530341376*a^30 + 
      1244972617288969650335849742105313280*a^32 - 
      590820283619060052834005388430934016*a^34 + 
      203138486521040895444463979195269120*a^36 - 
      50278531877322680838261361214488576*a^38 + 
      9050185105733672007211747104522240*a^40 - 
      1192672655493129954025623536009216*a^42 + 
      115295121112304975014826533191680*a^44 - 
      8142947774391702718862151647232*a^46 + 408024434134205582673172234240*
       a^48 - 12551247591983513728127598592*a^50 + 58753260664272903513047040*
       a^52 + 12990767383961997439664128*a^54 - 471364914654592085524480*
       a^56 + 3980244195973118558208*a^58 + 40577432642608168960*a^60 + 
      36028797018963968*a^62)*x^11)/(2743061608975564800*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^9*y^2))*\[Eta]^31 + 
 (((396329633380310580782663005164375000 - 
      649106588089640974767022956343623750*a^2 + 
      179074908999828436774010793907511925*a^4 - 
      2719188864024162339928925663717544*a^6 - 
      2740414758270130272391057999223599*a^8 + 
      212599247733438522762202373255824*a^10 - 821879634996742549513838998496*
       a^12 - 317863001567043089433101167360*a^14 + 
      6631220611402445000518045440*a^16 + 72667313079065630784430080*a^18 - 
      2132398770494517831352320*a^20 - 6288110615035924316160*a^22 + 
      159394516067078307840*a^24 + 809914211488497664*a^26 + 
      1089944623775744*a^28 + 387234922496*a^30 + 16777216*a^32)*x^16)/
    (23004850767370112729088000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*y^16) + 
   ((-54687893958673710681355651634943026227500 + 
      170862803135961464128142270649173950419975*a^2 - 
      321176303016926328473890341165948080780706*a^4 + 
      443389571277571002530867321332332944586855*a^6 - 
      387750560321328595789000960812173042872992*a^8 + 
      188737522323467945728307149725896482105984*a^10 - 
      49370972612947017444704615637626908718848*a^12 + 
      6623953516886783531072583431964180166656*a^14 - 
      334147350068008040926247225610200248320*a^16 - 
      21924142317049875686355287983299575808*a^18 + 
      4245357397116030782096347939206660096*a^20 - 
      258274276126034020653446980567171072*a^22 + 
      6787617226169717642286765253328896*a^24 + 
      1166628295627782359237693276160*a^26 - 4471755591827779207593730244608*
       a^28 + 93408578124394407190494969856*a^30 - 
      276667951943187290193395712*a^32 - 9894048146748566767927296*a^34 + 
      54614364552926676910080*a^36 + 369972767206102007808*a^38 + 
      366985988867620864*a^40 + 55800215109632*a^42)*x^15)/
    (95853544864042136371200*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-4 + a^2)*(-1 + a^2)^3*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^13) + 
   ((278271268606478382260227563454271093412000 - 
      996775839719004501993892414082916824171244*a^2 + 
      979144322249872997498072714256071853695001*a^4 + 
      494709209889293985457444355528384233948704*a^6 - 
      2068130844788191593840843278330762172521922*a^8 + 
      2618288599388709834564786991003989409672048*a^10 - 
      2772969226178003292384739516021191281476367*a^12 + 
      2888946141688883719347764202388122885920148*a^14 - 
      2504912717791916804321123295839340243336224*a^16 + 
      1561757086827659332928344481511615799673856*a^18 - 
      670251453679730456339052703843407601640448*a^20 + 
      197436182010873442751369036626371337482240*a^22 - 
      39984236307681263613697596948870864961536*a^24 + 
      5519505807059001628657389550313642262528*a^26 - 
      502681544673236967438593474156312526848*a^28 + 
      27313188076267002798801580643686285312*a^30 - 
      523555048854293884973601568208191488*a^32 - 
      36137234831464914569814379298029568*a^34 + 
      3073122649608311001329901936574464*a^36 - 
      99492520560624283399574746300416*a^38 + 1363204060142689929710008270848*
       a^40 + 2414419883633748503905173504*a^42 - 252137342934275640608686080*
       a^44 + 1366261042386553041584128*a^46 + 7463482784608619069440*a^48 + 
      4201244924848373760*a^50 + 175921860444160*a^52)*x^14)/
    (54773454208024077926400*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-1 + a^2)^5*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)*(4 - 17*a^2 + 4*a^4)^3*y^10) + 
   ((29214018941649307644839689026076511562070500 - 
      170008532296292241023156035834781456038674945*a^2 + 
      451905093160641748262344734282164620918931280*a^4 - 
      777279026231835282904628327015388672850388391*a^6 + 
      955717897463595011905092776581300638752931162*a^8 - 
      635217432384388740428009543212409922493120899*a^10 - 
      391554044834445338724956405191388219322217236*a^12 + 
      1630046481303412497357887172710830116954566319*a^14 - 
      2217280004268611185745427337376717263104186042*a^16 + 
      1902983732005794326035453959818133927433704028*a^18 - 
      1171506658502690456904031642847863919692341664*a^20 + 
      555305038825630354699752816302371502984133888*a^22 - 
      218341170474894032162340403769389415069578240*a^24 + 
      76737930314454761766441964191726953284867072*a^26 - 
      24425173426062503955872354927933594610008064*a^28 + 
      6483435611705576956421858286958657320910848*a^30 - 
      1239034420532676717431746712421482880565248*a^32 + 
      121166268922505984640107279867902856527872*a^34 + 
      11534002330507932840822107053178711179264*a^36 - 
      6821745533831437149385432763781911412736*a^38 + 
      1352470764615128485070319366712263180288*a^40 - 
      166217731960494368986497871422146215936*a^42 + 
      13891053537398567319408745859786997760*a^44 - 
      798899304828567820283694451582304256*a^46 + 
      30606869589750346117918056882634752*a^48 - 
      701919454638882012133775873409024*a^50 + 
      5970573337833190315664168976384*a^52 + 118514984640722970803892649984*
       a^54 - 3354912615527009325282230272*a^56 + 19763952092593756997419008*
       a^58 + 78133898787397226725376*a^60 + 22469584440858247168*a^62)*x^13)/
    (6846681776003009740800*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*
     (-4 + a^2)^3*(-1 + a^2)^7*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^5*y^7) + 
   ((1841586483827689359680786275674634457268000 - 
      12508959627582307535565332213247525171690720*a^2 + 
      41610145325801081816564257059805965042409938*a^4 - 
      98777862834116600432352399878656040977568187*a^6 + 
      191838786631815111330298619238240237189143922*a^8 - 
      300297268982412225883627643206825988618482398*a^10 + 
      363781260566138895217230718694217643001132886*a^12 - 
      335867279949584733318748919285795691292605900*a^14 + 
      223495047828955623016913384000534760627128166*a^16 - 
      64623395878242048254013744162589446492634690*a^18 - 
      93669300197513221121919279770002175961676944*a^20 + 
      197651334237790058948206090531029384998743335*a^22 - 
      217139785922947185569603750975197920793324048*a^24 + 
      170951430824455487880559603287703779579822816*a^26 - 
      104464303428950123355375638572093161181440000*a^28 + 
      51437223285300782886390806830960136465755904*a^30 - 
      20895506568936975665328898094728968827523072*a^32 + 
      7111331628516112756045634882393639217561600*a^34 - 
      2039630788889695557375679623676160436600832*a^36 + 
      490298646572832404197798919167586207662080*a^38 - 
      97114291239484938168698814747671015718912*a^40 + 
      15416144777054595149583301253712828170240*a^42 - 
      1880529950530123395608596170284589907968*a^44 + 
      163080915196158981503906946086552469504*a^46 - 
      7940986168170161468642124413236412416*a^48 - 
      134966843773871083723171342596440064*a^50 + 
      60809423830584864882462292690599936*a^52 - 
      5434197039648092912427270878003200*a^54 + 
      268377671999525132905479369916416*a^56 - 
      7371521636718284864095927664640*a^58 + 67266855617031246252244729856*
       a^60 + 2027725322625171446059499520*a^62 - 62586527726781231028764672*
       a^64 + 440502718059841681620992*a^66 + 1530949153728699039744*a^68 + 
      216172782113783808*a^70)*x^12)/(702223771897744588800*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^9*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^7*
     y^4))*\[Eta]^32 + 
 (-1/11502425383685056364544000*((5162739121186287331909510638042322500 - 
       12922360654766209729205400705084889275*a^2 + 
       22464461125201788198883648561637323710*a^4 - 
       13326628365706950195488852823267335127*a^6 + 
       2710493819606113378463160641716998192*a^8 - 
       71804533258261389581440986443735024*a^10 - 
       29350018382528391370266030725412352*a^12 + 
       2629277290561703522372992868132096*a^14 - 
       43665414628525284258234089246720*a^16 - 
       2320670626628029164731353804800*a^18 + 76801136419043973927640104960*
        a^20 + 17851922030219262159421440*a^22 - 16477145669991705036718080*
        a^24 + 29775033756802190671872*a^26 + 1027545403652254466048*a^28 + 
       2827668597206155264*a^30 + 1972881684692992*a^32 + 257429602304*a^34)*
      x^16)/((-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
      (-9 + a^2)*(-4 + a^2)*(-1 + a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^15) + 
   ((29806217000265565525461334413624432938587500 + 
      3571926661784652434659080841558604251195125*a^2 - 
      235988931553924823554345817595297105307883175*a^4 + 
      429701649511598238518326289673675925732850715*a^6 - 
      593610907680995454592040974826620972674036609*a^8 + 
      706610044292268740415545080433374644692642460*a^10 - 
      625762033975807376744420584044580221282966320*a^12 + 
      345219201843744902326142412818343134304029760*a^14 - 
      113877036488788916408464540682775566615331840*a^16 + 
      22528454152387392104061098386277066497781760*a^18 - 
      2612573273957017515934307918439459430318080*a^20 + 
      152232042937143755414040254426908782428160*a^22 + 
      373655043653079716956052871217024204800*a^24 - 
      721621459678694802567743363818515333120*a^26 + 
      52006824487770894211085680213185527808*a^28 - 
      1722535354801544880789439691840552960*a^30 + 
      21508994098278442303778501186027520*a^32 + 
      309002653749041899922402825994240*a^34 - 
      12943637224436925410905014927360*a^36 + 111827258336990342072751882240*
       a^38 + 468485717161795893728378880*a^40 - 7049504978577939140444160*
       a^42 - 18153595834590874828800*a^44 - 7308798761600286720*a^46 - 
      246290604621824*a^48)*x^15)/(718901586480316022784000*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (1 - 5*a^2 + 4*a^4)^3*y^12) - 
   ((-166580852122308073163758267295489870073600000 + 
      574200548986293447980957256647735826360603660*a^2 - 
      624495253212783426204171116425701917716325355*a^4 + 
      135552550980628980755332417709003013356162664*a^6 + 
      518036247764424620898881426182145628475989894*a^8 - 
      1751662456674219111529645208972806156864805592*a^10 + 
      3013226499519378578742759945860330707219248365*a^12 - 
      3342324765253283642483653016023874429741664324*a^14 + 
      2703866599429985175053223373843728630157500832*a^16 - 
      1619943288681414279182675591326808949814274688*a^18 + 
      603293446170748000929041015450714828213361920*a^20 + 
      11304892766951514245370325349790341436759040*a^22 - 
      187592557993153222123699401354137672865054720*a^24 + 
      135283895265470722380497863395867923761201152*a^26 - 
      55795270837837077421324950269268284148154368*a^28 + 
      15363473873407540424212339879201593131270144*a^30 - 
      2949053871696452146891008317043981177323520*a^32 + 
      398635246849675050354353769566728930459648*a^34 - 
      37563751768357639781280274635486432067584*a^36 + 
      2380091383977365890062140494025458712576*a^38 - 
      91687306676624227751185579818006609920*a^40 + 
      1340910035185201817962633495786291200*a^42 + 
      51917286907365005793346354937856000*a^44 - 
      3187320711265119909267558226722816*a^46 + 
      67379106301859075629115689140224*a^48 - 492454049077033681467004157952*
       a^50 - 2782717355803103439481733120*a^52 + 40209539586308058566885376*
       a^54 + 71063239209651223396352*a^56 + 13187665608847654912*a^58)*x^14)/
    (54773454208024077926400*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-4 + a^2)^3*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^5*y^9) - 
   ((-81036043934661388121561552225168007618289500 + 
      371770187372182818911436084327125539115518455*a^2 - 
      798691746177521652277976780160009473565761838*a^4 + 
      1382120017358190562538443252490403548901945762*a^6 - 
      2088882227977528581404427152115737555779094202*a^8 + 
      2055317237011039868985798622620717994355869368*a^10 - 
      1264490224206857914543250403287428696017887094*a^12 + 
      1148044687800368095696305558933603139018949550*a^14 - 
      1776693270761764257402205645262913932450023138*a^16 + 
      2200957795754478469549501173344962829199721025*a^18 - 
      1948712996145631305216623283066915238467524644*a^20 + 
      1212046304504925238482162613678090615597005568*a^22 - 
      476175983621526564086499665928634713276526208*a^24 + 
      61176407178812176683548802644910379878577408*a^26 + 
      52152056917706923924065842760711557769452544*a^28 - 
      37364201276119455248107113264396706833309696*a^30 + 
      11496953109081974833884623194648070771048448*a^32 - 
      1402190087570558693677539846506229726576640*a^34 - 
      268031149174764859803726791738607069036544*a^36 + 
      157257660967168979933168795753120037601280*a^38 - 
      34885755329834039035802494961236796506112*a^40 + 
      4570022244773136192646166400391261978624*a^42 - 
      354949006760798638268056188869830246400*a^44 + 
      10898753424962938746024611658300653568*a^46 + 
      840850566018803228754426943512772608*a^48 - 
      124929740433097752984988935071465472*a^50 + 
      7518111098793980910052704146948096*a^52 - 
      257900110738772990521345268776960*a^54 + 
      4926777881734010259805288005632*a^56 - 37678572055695817290788372480*
       a^58 - 222581406146537346295660544*a^60 + 3975886283536384475004928*
       a^62 + 4722844990330053328896*a^64 + 324259173170675712*a^66)*x^13)/
    (1711670444000752435200*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*
     (-4 + a^2)^3*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^7*y^6) + 
   ((4396137382367487421072432169324133160340226000 - 
      28787963354416734937611807420133407757889902440*a^2 + 
      94027050967150260169547526329280201484117425585*a^4 - 
      233017114261482989501796934808480202449281077369*a^6 + 
      500434362479131591870836610870297756414108867947*a^8 - 
      894394382715562477000512260106296815826882339667*a^10 + 
      1317246874691907593212367366228894712133882336341*a^12 - 
      1672012021977552427089163456688488754167504826709*a^14 + 
      1842397128729373121561108513860330744433588621697*a^16 - 
      1696013900845128210857574059877308489263472869665*a^18 + 
      1304148820453802572103224503868175349454018946350*a^20 - 
      905917837292518134503356598875557707999978700310*a^22 + 
      628150061784190702988052936611438331852038628240*a^24 - 
      441272823694238291584476260888562025039785693888*a^26 + 
      297775086398981579670466416577669197922029114624*a^28 - 
      186294583898513044321919796013889716340996112384*a^30 + 
      106880582797320153532216900849074827727794368512*a^32 - 
      55426012440714291021866387108352341170372558848*a^34 + 
      25353483410282482143663937816682108847131787264*a^36 - 
      9984479661613528014153603760478987574448619520*a^38 + 
      3329138486131602777455673980034785189560320000*a^40 - 
      931787827637769952830973228441465244520284160*a^42 + 
      218222859017726276772341818384382502465699840*a^44 - 
      42730759204701271226779169281625467064942592*a^46 + 
      6987148287753846390736180495415741289332736*a^48 - 
      949777504466250629847403473504114579603456*a^50 + 
      106173626373351694418958134931681630486528*a^52 - 
      9557437766719282497934710148617209905152*a^54 + 
      666199862203595745148622061191829651456*a^56 - 
      33134652934955542436766730434316861440*a^58 + 
      907461811045506361059525993588326400*a^60 + 
      11871715177487023644567369060188160*a^62 - 
      2458403110793053595295080817623040*a^64 + 
      115023650338688272631466477748224*a^66 - 
      2709781458873439905680229138432*a^68 + 26888831252642663874410053632*
       a^70 + 89653428286272482253471744*a^72 - 2729491654186447893692416*
       a^74 - 3564833292244370849792*a^76)*x^12)/(1053335657846616883200*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*
     (1 - 5*a^2 + 4*a^4)^9*y^3))*\[Eta]^33 + 
 (((4719090219290349306074333252710312500 - 
      7733027546641755721963764602063836875*a^2 + 
      2120189462115645408842789849114462025*a^4 - 
      27670469769624576336306677900792037*a^6 - 
      32831947100439181635296724079804877*a^8 + 
      2469493422564700512231743662802192*a^10 - 
      3719166809744113260971616119968*a^12 - 3884994561246537907331976750080*
       a^14 + 73030183513100200828778200320*a^16 + 
      1055598239362287632056688640*a^18 - 25153471088294195350978560*a^20 - 
      118357018691026026823680*a^22 + 1947775758351023800320*a^24 + 
      12466464389854134272*a^26 + 21751988393869312*a^28 + 
      11777572077568*a^30 + 1392508928*a^32)*x^17)/
    (260721642030194610929664000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*y^17) + 
   ((3779392703513585043653047440495292865804662500 - 
      12022711031323867681560942810802419438810972375*a^2 + 
      22944646830896784200165299555326226405868541825*a^4 - 
      31856741981714066091044360061063283411666671117*a^6 + 
      27928068909370860544437914619574966733061824319*a^8 - 
      13697947809127268121180771711814183797906368784*a^10 + 
      3645174894812075966447032525318080981717261904*a^12 - 
      506234359383523700590926575093397086678279424*a^14 + 
      28237917349016262719620874470708484299111424*a^16 + 
      1411446320120578368215483318497328385212416*a^18 - 
      330999184204177522078614731075512497586176*a^20 + 
      22384351988780549768362503444229542772736*a^22 - 
      698055360790792988091995458135694114816*a^24 + 
      4379373925819627903205726902403727360*a^26 + 
      381356588159570653314008415947718656*a^28 - 
      11686473994051162030767740463087616*a^30 + 
      100910229841096236739716024631296*a^32 + 802403590797736684469799092224*
       a^34 - 16444131526559443933644980224*a^36 + 13796858675710190508048384*
       a^38 + 508957639709988933861376*a^40 + 827774956764359819264*a^42 + 
      261435071624380416*a^44 + 7696581394432*a^46)*x^16)/
    (92019403069480450916352000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)^3*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-9 + 4*a^2)*
     (-1 + 4*a^2)*y^14) + ((-1518012172543181631697475145716377709907288000 + 
      5389097681471598421502512375047085447294479780*a^2 - 
      4866272720636758907055274439404232830039193445*a^4 - 
      4281318672334923477415978410577582725576736488*a^6 + 
      14143422064253392060588631055313893357142368554*a^8 - 
      18036334881620694392236611558081407194790151672*a^10 + 
      19414258750634866198861313366756881378619863395*a^12 - 
      20079826047057792239417700553323901776284185564*a^14 + 
      17128294725016227950454129076593823902724749552*a^16 - 
      10571683206109673828239585430414773345463215936*a^18 + 
      4532976688031303583740125478373205719514596864*a^20 - 
      1346032572901030831511653415746576802569064448*a^22 + 
      277288929460334792002567053918385852804939776*a^24 - 
      39351935997300734360456828426229227444568064*a^26 + 
      3739266135765938627922386648706736998973440*a^28 - 
      217863516561822336051218990570069568258048*a^30 + 
      5113288386695152769959750409146156974080*a^32 + 
      262815660655987809988285769420724240384*a^34 - 
      27959264330450504665008388837382029312*a^36 + 
      1100292278769981428973626692674256896*a^38 - 
      20991224080251919093567675038695424*a^40 + 
      95639345102548993031825761763328*a^42 + 3398721980905636394985674768384*
       a^44 - 53085886556871234019223666688*a^46 + 87568708502167633784733696*
       a^48 + 1702432613494569178234880*a^50 + 1789591172798679613440*a^52 + 
      242596245552496640*a^54)*x^15)/(1533656717824674181939200*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-1 + a^2)^5*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)*(4 - 17*a^2 + 4*a^4)^3*y^11) + 
   ((-14259504288929893776143269486617231831620740500 + 
      82941791560863989675503949125322148161687215305*a^2 - 
      218195600948749037960075640814589839493511847935*a^4 + 
      365817772717046903318212237125115666613967509961*a^6 - 
      430327813596077949637670648382657771381106036701*a^8 + 
      248149350316433690749957135839520728886877918061*a^10 + 
      273790841331415099163623438000865868551261757555*a^12 - 
      892383464863298341427434006692735613481983813953*a^14 + 
      1186106271359778835754235346803375766394546847065*a^16 - 
      1029281130984905215061969547527468233372679514478*a^18 + 
      655383572151008549253279422749565621792858702020*a^20 - 
      328143535468337865419287644723645467076005640688*a^22 + 
      137256323148940765211043972723292062706065759616*a^24 - 
      49801651475526527866623024065466896815351244800*a^26 + 
      15321779470832267880097176318148333678430630912*a^28 - 
      3619652435958978833309518131699018861696970752*a^30 + 
      516731526336942073613589292635753750371696640*a^32 + 
      10703342410049880099704740137867656020361216*a^34 - 
      27349168995623945475493537412067024791142400*a^36 + 
      7762531484475056974017786604653457331716096*a^38 - 
      1312603196565947837101494507541073483530240*a^40 + 
      152354913802111756011871634838725010128896*a^42 - 
      12562669322747862206289898037074242568192*a^44 + 
      733687293180274716237112340703516557312*a^46 - 
      29295018163046935549391778239936987136*a^48 + 
      721637059570882455245904252046934016*a^50 - 
      6927159797695779880735829886238720*a^52 - 
      156715683463917279059299205644288*a^54 + 
      5979871125853150127628180520960*a^56 - 68780571380139049496627642368*
       a^58 + 127343974729977284389765120*a^60 + 1950014805204212501184512*
       a^62 + 1245141432701535911936*a^64 + 54043195528445952*a^66)*x^14)/
    (54773454208024077926400*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)^3*(-4 + a^2)^3*(-1 + a^2)^7*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^5*y^8) + 
   ((-26660204909406083712279592688215795509089826000 + 
      182956107841804539779189151740198851623956889240*a^2 - 
      610298367873663037761817548806159075801056900329*a^4 + 
      1438244379271564173962243036088973106709316093992*a^6 - 
      2759570665543223061731802262625589864030502985859*a^8 + 
      4260013703478231083515188058801847302303756595235*a^10 - 
      5049811695476420658821249552292827149036132246737*a^12 + 
      4497264798287507054696450401395318047223643926987*a^14 - 
      2834828081616255437685760739604248688038243343485*a^16 + 
      694780605135561826604483672472558685198852086873*a^18 + 
      1325467639183202066371571046653423117743501454646*a^20 - 
      2625871308333097662979189204110232479634151572551*a^22 + 
      2871431067509900312245535246565601854984542367444*a^24 - 
      2291696903538419851562454076044472481033832943296*a^26 + 
      1438353983922251138672236701446708000266504195200*a^28 - 
      735940852848898376827990089766566390226289566464*a^30 + 
      313507931358302867616853886940140224915880309760*a^32 - 
      112297460488537055623210779361653813503533277184*a^34 + 
      33757076024716567260279731645774445124390748160*a^36 - 
      8401707432257685730932451729374417632916013056*a^38 + 
      1690457987793792410136259103295219418802946048*a^40 - 
      265135904240464683525637087022462015769673728*a^42 + 
      30380836024226660982816436060675573561688064*a^44 - 
      2130929763987903506184248364397737692626944*a^46 + 
      4768673067863895948040495676696341512192*a^48 + 
      19933362030619700362462377146370320498688*a^50 - 
      2727353767363139582034031390681196396544*a^52 + 
      207586829812355668905146163294552195072*a^54 - 
      9825884533609100547765056719080652800*a^56 + 
      257620765698857295958985299678199808*a^58 - 
      740106457800547780469345897938944*a^60 - 
      194800411766039230941655870734336*a^62 + 
      6586435906992966082457235357696*a^64 - 88900058438705061218853322752*
       a^66 + 291001422391870300033646592*a^68 + 2652308963772572333244416*
       a^70 + 1061840705742906064896*a^72)*x^13)/(54773454208024077926400*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*
     (-1 + a^2)^9*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^3*(-1 + 4*a^2)^7*y^5) + 
   ((-4829981844881289417539423172647136115895982000 + 
      36407564441098390545040520394554106205044290280*a^2 - 
      135811790773986435273786285500773297565149369983*a^4 + 
      366212032765073598786049869324289716687025318020*a^6 - 
      830838340108085696441715634061672447220606875991*a^8 + 
      1608474628061813684521944642669878466707800347504*a^10 - 
      2631552435392287990436978431628557221939828937314*a^12 + 
      3689042333722848867284154264908679733477466788788*a^14 - 
      4465158664759533587408074789261803122020972424058*a^16 + 
      4579772861942838137116106635477654772754962736708*a^18 - 
      3842366729388376651608077964022993573522448726879*a^20 + 
      2520443526181821907932352794281446842907502119320*a^22 - 
      1196774041397909169469531978053205538234104745871*a^24 + 
      287219784853142312054733023814193885556040317780*a^26 + 
      171621007672167314798690576544135196150625483088*a^28 - 
      322892528127288861424470177659981072854698666432*a^30 + 
      298960339337024947469487760520705136831602341632*a^32 - 
      199710855336079131050494145635316862109969757184*a^34 + 
      100371586409879347271986815491688798076996399104*a^36 - 
      37077020849543121752810214572774067921993744384*a^38 + 
      9031882834150414472154416731261894285341622272*a^40 - 
      697508370974962089604837697302043383266017280*a^42 - 
      534267091761751260353290631695915665623875584*a^44 + 
      306362475487987892867304141474063813212897280*a^46 - 
      95621973308863614555072531818758117080956928*a^48 + 
      21135143774584322050916232510350118409469952*a^50 - 
      3535258103468758255070112477092467150159872*a^52 + 
      458713848459885514821604599162014797922304*a^54 - 
      46651484541825447034302052658493505142784*a^56 + 
      3736430485908352285740103353748521222144*a^58 - 
      236338183765395444416765670491770847232*a^60 + 
      11808889796898322840988390826631495680*a^62 - 
      460372906863933908441179771279245312*a^64 + 
      13218198436727510821757807147089920*a^66 - 
      223845575329662098646318704492544*a^68 - 597378139771944631766586753024*
       a^70 + 135730990031708155102629986304*a^72 - 
      2796188215685882450865553408*a^74 + 14158957516943402087743488*a^76 + 
      107028009115662818476032*a^78 + 73786976294838206464*a^80)*x^12)/
    (8426685262772935065600*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*
     (-4 + a^2)^5*(-1 + a^2)^11*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^5*(-1 + 4*a^2)^9*y^2))*\[Eta]^34 + 
 (-1/97770615761322979098624000*((47178652406655661592492438547026962500 - 
       120210738093555531640769311283021727375*a^2 + 
       208756569803371545986544663239498844615*a^4 - 
       123214308612775469575465426744616819901*a^6 + 
       24786472525207974211677684153698748969*a^8 - 
       583215359640416382089634437309215528*a^10 - 
       276786997657221872718740543159374928*a^12 + 
       23861303051759444322074087351721984*a^14 - 
       339915988881067188143967510699776*a^16 - 
       23358707952346534965345643018240*a^18 + 689028064116270530279211970560*
        a^20 + 1774490455174544561918115840*a^22 - 
       163393350439170452260454400*a^24 + 51595653737052539191296*a^26 + 
       10872953150962140184576*a^28 + 38811707884099862528*a^30 + 
       38630312984444928*a^32 + 9745146576896*a^34 + 268435456*a^36)*x^17)/
     ((-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
      (-4 + a^2)*(-1 + a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^16) - 
   ((257011041053124257711759319080439384479535937500 + 
      91247767758932507412131874333604397524306194375*a^2 - 
      2333577024096124544249273946661004220561850175625*a^4 + 
      4329563424099294948049855789715761198671152959965*a^6 - 
      6051736075172642270973747578818195615008923003223*a^8 + 
      7224403574720092962504239804823849608372874610752*a^10 - 
      6383198100904651647368459402001453657900466904800*a^12 + 
      3528720146044469782914200605391026648010399845120*a^14 - 
      1174451978111999474798815949125453298410869968640*a^16 + 
      236316460387723865265949884352755051867000545280*a^18 - 
      28198209808633280848921737423697810006637445120*a^20 + 
      1738392874256898682621498929418752729681100800*a^22 - 
      4333631207794763927906191710117062043893760*a^24 - 
      7973805008108032067160502548187687755448320*a^26 + 
      636855562681114742996845832347952313532416*a^28 - 
      23928067853008906860092200901132381323264*a^30 + 
      397359970604520105563529551346348851200*a^32 + 
      2169248353310667292868115355171553280*a^34 - 
      208358286305045627533524964485365760*a^36 + 
      3063892233913241514455433813688320*a^38 - 
      5854906344665871320414976737280*a^40 - 207083948080800528115905331200*
       a^42 + 892720815352891207487324160*a^44 + 4585342496361459618938880*
       a^46 + 3330212645654528786432*a^48 + 360323154561728512*a^50)*x^16)/
    (92019403069480450916352000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (1 - 5*a^2 + 4*a^4)^3*y^13) - 
   ((1070785832495383411566787167764234976430185646800 - 
      3595590935116870012843710772858906959827762653200*a^2 + 
      3350509881033410598053582171171053054759312026975*a^4 + 
      891621628581494597858771798302085177091857115234*a^6 - 
      5591387444398347551902552397905416640438805799630*a^8 + 
      12650338984573396981004037232655229965705141986104*a^10 - 
      19687681785586738898568747236829230812375863839225*a^12 + 
      21708685813396346836578242376234910597937219416174*a^14 - 
      17820873611959915984386336785208128877531858656000*a^16 + 
      10334645445035862314413138464058473719379430142624*a^18 - 
      2861474692123803100545109997727646698504194771200*a^20 - 
      1492828518012931667143986240258979302478854432256*a^22 + 
      2307068778482808273496014379409158172588210872320*a^24 - 
      1434941269694785240854216365147308139237901017088*a^26 + 
      563208738897920214147418407360636839456422625280*a^28 - 
      152400068438805280508232446588142784555682889728*a^30 + 
      29268302284687363108928547724710930132836024320*a^32 - 
      4014950696452961414590638504434224915250413568*a^34 + 
      389492278430434987943190509092821833319710720*a^36 - 
      25856854981167184044399658486847706096467968*a^38 + 
      1072722599605707714927701365918778544619520*a^40 - 
      18619871038191964764313091903939263070208*a^42 - 
      610137151480666194467485129725884497920*a^44 + 
      47789164066310831370399368773688623104*a^46 - 
      1307886384236360223329746338342502400*a^48 + 
      16005628392042619935993121025818624*a^50 - 
      14033172618582352202799219998720*a^52 - 1529983962169798720005766905856*
       a^54 + 8376073828383059501939425280*a^56 + 29695069535970657875001344*
       a^58 + 12069500634365039738880*a^60 + 378302368699121664*a^62)*x^15)/
    (1917070897280842727424000*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (1 - 5*a^2 + 4*a^4)^5*y^10) - 
   ((2013538113780888271533382412211414811645870056000 - 
      9085222624600875134103504280965348825992010330060*a^2 + 
      18573301451721624774691400553523790807729380803771*a^4 - 
      29784442245490951046726711310340979452840409131269*a^6 + 
      41982025301223524134492501396113275751928677336051*a^8 - 
      35592878238449454405572279833831016762998635328605*a^10 + 
      14335069541590331527440171185121923314614629084457*a^12 - 
      19963379808632561443187647845381534139579256819223*a^14 + 
      54453843791325594728905445471025874485824201969897*a^16 - 
      83134773598466691883579448183789161991868930749803*a^18 + 
      82475527339813003435457816615248966422977559254144*a^20 - 
      57058763028720994756809670319714029703692481679952*a^22 + 
      27439941015761699921903529047108459602934791657088*a^24 - 
      8554921629317038536974660615203673113206560108800*a^26 + 
      1363595676626693342734369617568331006366069977088*a^28 - 
      1096592162722368363034101723959364797644533760*a^30 + 
      29104207175679362377054679610818693080372576256*a^32 - 
      62055124996448186849345614404658485763491364864*a^34 + 
      31075848376346479526727613709401772791741546496*a^36 - 
      8547348048471910202160013666325525379388801024*a^38 + 
      1480887451373901773131990558961453191965704192*a^40 - 
      160266291761085913049262235759711359594397696*a^42 + 
      8503165013872074683192370329659489466187776*a^44 + 
      324216406181792756868042931044986044547072*a^46 - 
      104919657387028710747055382059021011779584*a^48 + 
      9967388967042330341760028394815477514240*a^50 - 
      557703094880590644398815661558478143488*a^52 + 
      19804167162977374910475047201681702912*a^54 - 
      427235111530692794874350709105491968*a^56 + 
      4440480520171308447760746756964352*a^58 + 
      11044486805188265015509897969664*a^60 - 708891818973514709337943048192*
       a^62 + 4093373002996260906928701440*a^64 + 10379605182382816385564672*
       a^66 + 2217212168547042590720*a^68)*x^14)/(766828358912337090969600*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*
     (-4 + a^2)^3*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^7*y^7) - 
   ((4320342800882862656468691110007352636742712192000 - 
      28245126561153019601980917833129464465509422807760*a^2 + 
      91211342527120932353867533965370038971181137710104*a^4 - 
      221482188449570382488910276939266431406293084536585*a^6 + 
      465736573064743721205261838738925797134950856308460*a^8 - 
      812807373588490910066488093702935317506236521326173*a^10 + 
      1156777259321174305947117731543229481568630991022551*a^12 - 
      1407577198067100201963535213352778886756946250228291*a^14 + 
      1485871051827031171980938728512411006623367172122075*a^16 - 
      1305612580785363795029166382805337923852196249629271*a^18 + 
      960897945850189519651641643670947694484424441029325*a^20 - 
      684456491387850591095155413075959673052465646756440*a^22 + 
      568615327267270677757390591396647001683158791773053*a^24 - 
      525034341496495043444132912173893789720796420136600*a^26 + 
      456028510776674280999331232916209683211282098480320*a^28 - 
      344066926214183387074882290202212797854846519451136*a^30 + 
      221456371241138298247071770887529805616307903980032*a^32 - 
      121232020083882433706729340928163751779523242422272*a^34 + 
      56340963964744368103381691556247957517674172497920*a^36 - 
      22191288326162425367569490105225134052673751744512*a^38 + 
      7404159172797798424068282167888662665169558241280*a^40 - 
      2094225227890411157807707275248369287611340554240*a^42 + 
      502570106388898867872569815152732748398389624832*a^44 - 
      102232422206667554403567037077255710922265067520*a^46 + 
      17541697356239779817489945019221036359357562880*a^48 - 
      2511479765242219004283653028420386324830224384*a^50 + 
      294409346412464902501399192727755053185630208*a^52 - 
      27391227501388111946333713020119910300254208*a^54 + 
      1910958486478131764622613872894969391349760*a^56 - 
      86802782168740332087912403262947341631488*a^58 + 
      1020722383803179948976032514175339069440*a^60 + 
      195424299740809779736974148649814589440*a^62 - 
      17735290271886261498002099797034532864*a^64 + 
      805694293869756656498790671402926080*a^66 - 
      21434199220511609504726578794332160*a^68 + 
      289611540977654228598174743789568*a^70 - 87021328098579844514935996416*
       a^72 - 48137259323505236093754671104*a^74 + 
      384871151221410161093509120*a^76 + 853287005392316605136896*a^78 + 
      92233720368547758080*a^80)*x^13)/(6846681776003009740800*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*
     (1 - 5*a^2 + 4*a^4)^9*y^4) + 
   ((-516170208998125676088707672908969209774000 + 
      3368377265392924236738500394369417608404728*a^2 - 
      10968917514843691126191375623014857319925511*a^4 + 
      27982066596422868368030360926000012316075001*a^6 - 
      64181155581886462639727353144715356222266972*a^8 + 
      125492126553051999387905948766672982232950992*a^10 - 
      211057995336549326974001863802018551833606438*a^12 + 
      323056165362370170390984029462487680340412922*a^14 - 
      445321274777448258643681737109377778816015520*a^16 + 
      535022659116157058710370781411915331021960416*a^18 - 
      570159846035042514877741702817620611761246107*a^20 + 
      549715930747276366224649261708210644130968037*a^22 - 
      465677954885104585874943147769363517481115788*a^24 + 
      337502748011344644095325886288112441390850176*a^26 - 
      214679395386527871357780948374874043254339584*a^28 + 
      125018187639611417902456123822151070687751680*a^30 - 
      65646371029659032484935651994171607099672576*a^32 + 
      28760896418480352261396583076548704606552064*a^34 - 
      9512746346780429597057104350197664493928448*a^36 + 
      1977101856529459281585636858601803606327296*a^38 - 
      583329686450493342404492216221240131584*a^40 - 
      214643687367151520587754856819489421393920*a^42 + 
      119117397239258330526214796898893746405376*a^44 - 
      45168213299954357431116006457711202926592*a^46 + 
      13725352037406597941788971815507387744256*a^48 - 
      3436710898020633865823519829503600754688*a^50 + 
      706626229091647639899514157681216585728*a^52 - 
      118097266758654430052453345593430900736*a^54 + 
      15862087525042706925014741411239559168*a^56 - 
      1690440438331319954015923521204518912*a^58 + 
      140705293919881599127870296519868416*a^60 - 
      8960068704861645024937426781470720*a^62 + 
      424317347377161655637823138562048*a^64 - 
      14342430253115547087766982492160*a^66 + 324343712640297819294400512000*
       a^68 - 4361763346566935019817795584*a^70 + 26161363047804215582785536*
       a^72)*x^12)/(18014398509481984*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)^3*(-4 + a^2)^5*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^11*y))*\[Eta]^35 + 
 (((-692346196752727215072852917286616518750000 + 
      1143634502746362675714113113024268057400000*a^2 - 
      323489720595568913588868339510113405443875*a^4 + 
      7268580481238029395660628529903894910390*a^6 + 
      4797784155393851285169725964507197193429*a^8 - 
      413616882662537590706870207365757859240*a^10 + 
      4124452764662991848468345268224925232*a^12 + 
      583944720533382377596275948088608000*a^14 - 
      17029436785361282216656064826514176*a^16 - 
      57626720148095735704504869836800*a^18 + 5813056837712898063247922933760*
       a^20 - 20924442264433362262681190400*a^22 - 
      573807831122761290782146560*a^24 + 1249222090200795811676160*a^26 + 
      22923127035446890070016*a^28 + 56533949137069015040*a^30 + 
      44092151423827968*a^32 + 9673742745600*a^34 + 268435456*a^36)*x^18)/
    (450526997428176287686459392000*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*
     y^18) + ((-64469721171018103606947557821082546228151037837500 + 
      208752270486407743082401373677246641642185787980625*a^2 - 
      404208888461272998395640751117219904780341254908235*a^4 + 
      564479817698256971093711144636138065397061752094495*a^6 - 
      496728094694849425953010511109972593598012125314293*a^8 + 
      246069223436359472456996118138929988005504703521532*a^10 - 
      66871323850264104733787633676460908170313399616944*a^12 + 
      9675546793359087267742137414897178427541324785216*a^14 - 
      603279593983314481155481057903928652402275534848*a^16 - 
      19899033152697151269169662434659253518459310080*a^18 + 
      6337616766407877461340745029274972087645257728*a^20 - 
      483330585465006531099619692423466779491762176*a^22 + 
      17824534280801156820574001765560745260089344*a^24 - 
      227573729020565370520707945072082990661632*a^26 - 
      6944931511065436623822013056837971083264*a^28 + 
      334140640421302540211757456030326325248*a^30 - 
      4923709131563146444341533930669735936*a^32 + 
      3735752060144180633267221471166464*a^34 + 
      658576029638506892078772668858368*a^36 - 
      5090305165889421244266016931840*a^38 - 14483837297691965975542366208*
       a^40 + 165708542857146396212985856*a^42 + 435109748272743250395136*
       a^44 + 236492469753496993792*a^46 + 21827504834609152*a^48)*x^17)/
    (6257319408724670662311936000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)^3*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-9 + 4*a^2)*(-1 + 4*a^2)*y^15) + 
   ((105941365424654259409659826835034103305380084070000 - 
      371870021637499012791025793864093164363695189865200*a^2 + 
      303563438418308894742782854908240170390300357999325*a^4 + 
      413707246451194454250626414856225523386799157009130*a^6 - 
      1194440630097763670899729045228295400788741577809514*a^8 + 
      1535659897638940422700194687148147053859445096819936*a^10 - 
      1676083099525517628942642559767314583740584608604907*a^12 + 
      1723954337058887000538047065282925866785150498504558*a^14 - 
      1450187002355572485254695155007056089957067441928064*a^16 + 
      885952231893166746836155179176079684333716843556416*a^18 - 
      378397756667617490695954425621785534285280673194240*a^20 + 
      112594587495225354252008221336558677697316500723200*a^22 - 
      23375523852956193784015419073930159455994012876800*a^24 + 
      3363584563183338419255703669102616283570746490880*a^26 - 
      326505601517385686880545335741609412577280786432*a^28 + 
      19658963974463827173595271739834034670117060608*a^30 - 
      495128898773119010242588949522173946763411456*a^32 - 
      23930953241564661370335434731463357493149696*a^34 + 
      2824472336574462943176073785386258501992448*a^36 - 
      123336959268978417344655484086082886172672*a^38 + 
      2778496133895957569726321949334453616640*a^40 - 
      22813561625259736825694341618571673600*a^42 - 
      358608430267312541765200093642752000*a^44 + 
      10069864484149475845043925958000640*a^46 - 
      66707449954558249528842103291904*a^48 - 208487591247476868169171206144*
       a^50 + 2561963429990725279062949888*a^52 + 4859539945886858281484288*
       a^54 + 1429109607198690902016*a^56 + 35465847065542656*a^58)*x^16)/
    (1472310449111687214661632000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-1 + a^2)^5*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (4 - 17*a^2 + 4*a^4)^3*y^12) + 
   ((162853317598186942761369946718144260267118363998800 - 
      946869779708217363956137552740811685686834007269512*a^2 + 
      2467144382789468728628126735578215233189471017502697*a^4 - 
      4035161952631617062126391623158817195932354640808567*a^6 + 
      4534740623266655737377208196043182669233041931781529*a^8 - 
      2190322333012167658496685520256530627360338123560031*a^10 - 
      3983485725901785785465269659247688119649861131191165*a^12 + 
      11225105803986336796223671903117559499211415115068787*a^14 - 
      14723355053102636967453790536711490083576886364840613*a^16 + 
      12956118710314930848477155913706804883986861482958235*a^18 - 
      8510581511357136629191363308697175216978070485714864*a^20 + 
      4446109543078305037772430079156443175561743881588432*a^22 - 
      1931721797591788042477368565396275719811546242884992*a^24 + 
      705742880045454793781395975236945651271672980093184*a^26 - 
      206671558520577004741651123681704123984676506189824*a^28 + 
      42007306180896037743776951012178697854174923026432*a^30 - 
      2982404250305661388363424317476623285060058644480*a^32 - 
      1522252543611168176219191174678094574168707825664*a^34 + 
      707106312856060631250624645083569435029857632256*a^36 - 
      167292955655606628014493244702613338779602124800*a^38 + 
      26641368259401119914758057287615354124137136128*a^40 - 
      3044486444635542885870215293677582899560316928*a^42 + 
      253743493641868173634064487845099665849581568*a^44 - 
      15304431132452144944672462844352428760891392*a^46 + 
      645388634201052439667992213472690166562816*a^48 - 
      17291922739018774307753109547606895230976*a^50 + 
      193909039863792312517470381630050795520*a^52 + 
      4373135685132404900525060072513994752*a^54 - 
      218491164401230728131319945356115968*a^56 + 
      3688730897591501840918191422832640*a^58 - 
      23488362320869441067607039934464*a^60 - 63560638379235570473964142592*
       a^62 + 1023117396462055553606090752*a^64 + 1278935881355370692608000*
       a^66 + 177549911709454434304*a^68)*x^15)/(3067313435649348363878400*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*
     (-4 + a^2)^3*(-1 + a^2)^7*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^5*y^9) + 
   ((811869544347900385983606351465014865451412992320000 - 
      5595050399654582078893445421914420843115783230162160*a^2 + 
      18617878411169516732388467336683758892194647068168104*a^4 - 
      43406770157534139305360072745269386346282979227038179*a^6 + 
      82075059288888066053520849172215022417596838647679176*a^8 - 
      124575067839172385659651387599943941546578307691896792*a^10 + 
      143912518538769339491403803805742397192279579554767732*a^12 - 
      122863780958184817503139622853376739983305336746308086*a^14 + 
      72698638586309258335107417877189763455273479026654612*a^16 - 
      14742741475817004897795071593541450683135415184486208*a^18 - 
      36276185828925173713200941836847887024258073389694508*a^20 + 
      68373024061360744381549859485509475474570826979558417*a^22 - 
      74729641508233151271938258327935548317986758625363980*a^24 + 
      60685277752413901683731472107035810386027617105649744*a^26 - 
      39230086014630631257929358238650073051137651847932096*a^28 + 
      20859432043717600377624461917762259995781870084844288*a^30 - 
      9270989858418029160598666729577254278521329858212864*a^32 + 
      3453003445501527406437120391820091666219436964720640*a^34 - 
      1067016949219503034735356273655296914773697644806144*a^36 + 
      267882736232890999419605785987535208724421974818816*a^38 - 
      52876462365887613191963860310426565073708537872384*a^40 + 
      7751990039975361969049784842548326340027897348096*a^42 - 
      731084160501017916475603053775080329307752497152*a^44 + 
      15252504933609923199620772851943842958985396224*a^46 + 
      8180329027133468710791877659840297331813515264*a^48 - 
      1600319110615462267533389680443783758059929600*a^50 + 
      168221489072347487458756207306080550473695232*a^52 - 
      11365360638086155754725897226278959707062272*a^54 + 
      474778456903949499568994599120026942308352*a^56 - 
      8126928684471373870883010311244226756608*a^58 - 
      325344267174833580790047338776240324608*a^60 + 
      26749534263292887945916589293826998272*a^62 - 
      848929909374545842651292677252841472*a^64 + 
      14125940167693989741262948936974336*a^66 - 
      101820860855165172842744034361344*a^68 - 169317519566905320488510160896*
       a^70 + 4605623450050847060682342400*a^72 + 3910218887295838577491968*
       a^74 + 207525870829232455680*a^76)*x^14)/(24538507485194786911027200*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*
     (-4 + a^2)^5*(-1 + a^2)^9*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^7*y^6) + 
   ((86257777782292993102531891755090484796455022058000 - 
      685487193763833561694289267290520779631744577018120*a^2 + 
      2684846316156444030512579295483092278064175515085141*a^4 - 
      7480925709358075263152031185218164731493238528913037*a^6 + 
      17291304037877648789114491473736057687079026442112030*a^8 - 
      33998739138973489126763352054378861535124234309511672*a^10 + 
      56319079450044637957461133575450020701259923308844506*a^12 - 
      79299327220386721080645663896858883874288017577604682*a^14 + 
      95850701262526624444769411535632561194114516425172044*a^16 - 
      98101110236119735286634721606029715710292161821146632*a^18 + 
      82183545838799804716435629544365067273860647436589529*a^20 - 
      54100716364930955063903880127429864428498321033381697*a^22 + 
      26673728657752777492712437129914862226417813606167422*a^24 - 
      8792175495696219660419631856123936833730777448621024*a^26 + 
      615945404195043180332297697397542729173545480115200*a^28 + 
      1882668486615215160541966831671061377597636281780736*a^30 - 
      1957176448845813826567677128290021032450736062931968*a^32 + 
      1230681105644946514063474202512392594893404240429056*a^34 - 
      489718089515232740746293488543277477003936584466432*a^36 + 
      60758078469510306988206364283683659665543136608256*a^38 + 
      73033185899478912518999203984611614247014688227328*a^40 - 
      65579090880365636659385238481068867064131112402944*a^42 + 
      31907690438913943733192205279700507883321539166208*a^44 - 
      11015205279807914966642296977266382003551355273216*a^46 + 
      2901608881850768985314303860440819569636891688960*a^48 - 
      601682222252291936805992463285616790048977453056*a^50 + 
      99861277789539792960669253469987804998394707968*a^52 - 
      13400772259460520309061292252456062437625430016*a^54 + 
      1463366244184021550498124742480862674925125632*a^56 - 
      130396296102830094275313326820088146523324416*a^58 + 
      9446646160042820413352201525693401773637632*a^60 - 
      547101560281323808065572901407856122658816*a^62 + 
      24223691531550993734071309946210016559104*a^64 - 
      729145319841302915942671133279778766848*a^66 + 
      8710325803156977540713060139333058560*a^68 + 
      389991120220695586752514350479572992*a^70 - 
      23728960216846392742086855157088256*a^72 + 
      569334806555294093766816685883392*a^74 - 
      6076697749925633552215382687744*a^76 + 4773707624690447291925921792*
       a^78 + 287804413160933679888859136*a^80 + 270650629049466541309952*
       a^82)*x^13)/(438187633664192623411200*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^11*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*(-1 + 4*a^2)^9*
     y^3))*\[Eta]^36 + 
 (-1/50058555269797365298495488000*
    ((-2094875786872023709358761541331385612050000 + 
       5451262414044880957464495175255195646211000*a^2 - 
       9478745405881212254585442746845261923300555*a^4 + 
       5645784328594991347663834525117186014994506*a^6 - 
       1169579420403756769338833046244364359834203*a^8 + 
       36560123790286177340247581404547938049124*a^10 + 
       12341570740296555985490903949096572918096*a^12 - 
       1207025812052193974016687199160205145536*a^14 + 
       25645329305121616800148405964991912192*a^16 + 
       962216052579665215192480904837886976*a^18 - 
       43567991751361905241913580487864320*a^20 + 
       220444306747162196080332500582400*a^22 + 
       9469336743311905377741398016000*a^24 - 85894488139124870207658786816*
        a^26 - 641279295205672556939968512*a^28 + 4205713907134890357293056*
        a^30 + 26440074497434010517504*a^32 + 37835744499682246656*a^34 + 
       15574969559810048*a^36 + 1278826512384*a^38)*x^18)/
     ((-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
      (-9 + a^2)*(-4 + a^2)*(-1 + a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^17) - 
   ((-1029508378435319456233447810649439077796731507812500 - 
      612394539956731763458328480505234442849309583953125*a^2 + 
      10596101481070024342268588604949813318078622369844375*a^4 - 
      20032175081599366122327913379781793302034134024677775*a^6 + 
      28341405764492960655544091609393293380319489210420113*a^8 - 
      33943020624343635607062923603574861023741875909668528*a^10 + 
      29961264078909526530680202579712887808017212823285264*a^12 - 
      16631780330455266282305636941945364534931810713186432*a^14 + 
      5602132116456674030251862749508024995167377219505920*a^16 - 
      1151661248976745549710296131960736854717899800739840*a^18 + 
      142406109472375987569843527446831737893455783096320*a^20 - 
      9420035481290802918925331619761300895595634196480*a^22 + 
      88615982801383056009068884776231161385703833600*a^24 + 
      39713878312859561245796048737231432342579445760*a^26 - 
      3605008744694340403590981781000813036003393536*a^28 + 
      154751036612559511618836516271249725887348736*a^30 - 
      3286587131668804927766093155904810236510208*a^32 + 
      6527297528204836608550085412301983186944*a^34 + 
      1392902001318263403637333451485772513280*a^36 - 
      31700884337579389892619190118865960960*a^38 + 
      224660984145600267679311624174305280*a^40 + 
      1322135442214472726256663637524480*a^42 - 
      24493424058853304282607570124800*a^44 + 28587322436454117111433789440*
       a^46 + 509738260631748204558286848*a^48 + 611079613227652341563392*
       a^50 + 140070023224616812544*a^52 + 2955487255461888*a^54)*x^17)/
    (1564329852181167665577984000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^3*y^14) - 
   ((-11347529142218328325586087815551762952038240626900400 + 
      37026388213955750327741264858834993586031947093922512*a^2 - 
      28361445118675911582441048235976741075436437814732153*a^4 - 
      27588248499124907881923983381708371596334693069408116*a^6 + 
      80573344700469170481910513251472416306238611464715306*a^8 - 
      142622090863737735026087344586381968384958018286695052*a^10 + 
      202106925676585376502460191411600370832582763967565079*a^12 - 
      220409893340084708204941371297140498281639065961807304*a^14 + 
      181116800038398346216287975118209596176125868945852512*a^16 - 
      96787387764740648070891957389517329223281443926430080*a^18 + 
      9268646269745259773917740012356184484885101769916416*a^20 + 
      38175571396950355413079636728742844305937645956896768*a^22 - 
      40136793033944154134652635968059827603484149939232768*a^24 + 
      22868337661615883252639828673058698772312401737777152*a^26 - 
      8658216665815505678366581714722577952612439895375872*a^28 + 
      2305894714005462580892833861310407078599542024699904*a^30 - 
      440952605546922676742644831447410167239773633118208*a^32 + 
      60761864211186249308274383496126223386785693564928*a^34 - 
      5969017767527153656082362800141408014351827206144*a^36 + 
      404625123681836413520136500483072903410635243520*a^38 - 
      17294786257623124168634777937359166122137485312*a^40 + 
      310451210431945337293970968346704936779644928*a^42 + 
      11232995498014077998021840792234641724538880*a^44 - 
      948525550678251890141066619369402019086336*a^46 + 
      29532747087738194327120967822809147375616*a^48 - 
      456458957411712629644639498629023793152*a^50 + 
      2012848545333716842894574069747810304*a^52 + 
      39906347989065862242074745819365376*a^54 - 
      545285263327035716532004525703168*a^56 + 923618222526428501705396060160*
       a^58 + 10454645867629090223262007296*a^60 + 8019822988274070603169792*
       a^62 + 811080278490916847616*a^64)*x^16)/(294462089822337442932326400*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-4 + a^2)^3*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^5*y^11) - 
   ((-379039707814706575997592366006629326996943309442300 + 
      1682407968219109882400698305904392602659880554440915*a^2 - 
      3261192591620184716672901249259306741533259212584655*a^4 + 
      4764821758632307948593348974865150047629125319215573*a^6 - 
      6101836089623015858508318328318738209580692935272323*a^8 + 
      3993912766965894944103427058358042116285196266620935*a^10 + 
      82142168565135942986051071384722747773915820813123*a^12 + 
      2845863450168934506182910840882153514782624393071031*a^14 - 
      13159598004980226149571063305073021060347553165702853*a^16 + 
      22182831246036586966835765576731381134899684319859994*a^18 - 
      23165801268341042827902759929457219712219715338081008*a^20 + 
      16892502870239024052206577259252441167927409284880320*a^22 - 
      8896831196359827989473122822547912018860373988896640*a^24 + 
      3421520446939859637623154894333041115428861658132480*a^26 - 
      1005100218342171485888495255258365585818691154503680*a^28 + 
      278221077268929359848809225113172535413547842174976*a^30 - 
      99014575284526615797027622209613938516099089793024*a^32 + 
      38776726557546675658214548849239663228216725864448*a^34 - 
      12123516072071519417859511841259271377212582395904*a^36 + 
      2678994261914436756050922523819389707038796808192*a^38 - 
      394830017470446810527584890147849164555733172224*a^40 + 
      33297225298672869594367644561099826869714288640*a^42 - 
      110657787828916881652758637325950367721062400*a^44 - 
      389271494177567774474192647197296820416937984*a^46 + 
      58568721950957387068647585856845245845602304*a^48 - 
      4956860757102272842692408227182878803361792*a^50 + 
      276591572868884078699593255522178143617024*a^52 - 
      10389329632162210988347144684340095483904*a^54 + 
      250996409424151172814949390347594104832*a^56 - 
      3245322552606557533720268288594804736*a^58 - 
      262605152980452050382435299360768*a^60 + 
      676020706562693991641428210483200*a^62 - 
      8526576134380575146423856660480*a^64 + 22403145043649718391989600256*
       a^66 + 148084997122995798644097024*a^68 + 68669247807880960147456*
       a^70 + 2305843009213693952*a^72)*x^15)/(766828358912337090969600*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*
     (-4 + a^2)^3*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^7*y^8) - 
   ((-905652315859666171321433793570579531403373721043163520 + 
      5877106774108249618728557549972412505917433385130190800*a^2 - 
      18621934852726493916942395284662490566328278333230202288*a^4 + 
      43951448516547097171786246023097174048956615047333238981*a^6 - 
      89851639196398469868712869475708549829908891363764596436*a^8 + 
      151813641270743531646426566072439406588410489641383890696*a^10 - 
      206055467613783150091016014882435932482642312224717824012*a^12 + 
      236340080299950529661293150613939331548247548401114635834*a^14 - 
      235032434615726410942191972440601924173707397495469092244*a^16 + 
      193870827173459906688064356863369079294207069795231244512*a^18 - 
      136280301386750097472367510848599111146444883764484399220*a^20 + 
      107739120539098445681819767095676595669452112409523165177*a^22 - 
      118618233388329938713497494078069596834506203744388210536*a^24 + 
      138131559554215877038938465584995049008826120620123285712*a^26 - 
      136770622905433338934873779377355407013904217907126477312*a^28 + 
      110810149886086454147919850328643288051786479513883612672*a^30 - 
      74154130708246957922348737015685561980254310140446429184*a^32 + 
      41478786377517219302738942960448885456564508533542903808*a^34 - 
      19546973208561652678420985543553259663068610126114848768*a^36 + 
      7800472126285032449806908632513834109221885195215110144*a^38 - 
      2645902456479145889789886442691156826954299136926023680*a^40 + 
      764708167972875205838593108810356643331006772217380864*a^42 - 
      188321571361112469706492928056184700680399906892939264*a^44 + 
      39359087598406256641316884652460064488964920189124608*a^46 - 
      6914568848151919482315920752781422373086843128250368*a^48 + 
      1004226165721388946597097622392346816818593103085568*a^50 - 
      117403607455275244563730112450146317048655166570496*a^52 + 
      10551430066161010442928287493368186973986626732032*a^54 - 
      657274418800036588750083741159911181605752799232*a^56 + 
      18117920960009068390404222126978774591105662976*a^58 + 
      1365974251323721591700961440039324048424960000*a^60 - 
      215639703518107201330048599195751351408656384*a^62 + 
      14878381864994706837128489614666454519513088*a^64 - 
      636799004860641255379208054514731949490176*a^66 + 
      16976800336446299838377433682967701487616*a^68 - 
      228982926585146811122827265842071207936*a^70 - 
      774401829304521203162107886130167808*a^72 + 
      81232726591317220854170807305240576*a^74 - 
      1115309686841079720459361117536256*a^76 + 
      3804675446569123088540912058368*a^78 + 18971067317497923901503569920*
       a^80 + 5711997408936015238791168*a^82)*x^14)/
    (24538507485194786911027200*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^9*y^5) - 
   ((-615190753035905300605366348759076035504000715706000 + 
      4210070236563388854826015980528123109044939261806280*a^2 - 
      14330583093077799538880192797711355094532496293314813*a^4 + 
      37374863707267846547209268484094465163158263683816397*a^6 - 
      86475977368556743575059441572393356716224952374115334*a^8 + 
      171144200609109471602728363252052630035106418660249168*a^10 - 
      289158888043933001734254565087819426159336096471885146*a^12 + 
      437155227129295116507338161858248857200849135917584250*a^14 - 
      591072642909291954172545355152461403646337509499011020*a^16 + 
      692653358754088498511150283517898429142365104262432040*a^18 - 
      708100865140090862021264792075747433010069400775947761*a^20 + 
      646151468322195966734547265079638128595619785174008913*a^22 - 
      516148629551567748318314179622146252694707274802938582*a^24 + 
      346243623676878716178988893067898292116689572929513256*a^26 - 
      194472435643648951684769157774934924932945495368249728*a^28 + 
      96644012006261284191620529899402298294299719637751296*a^30 - 
      45141886546237304473543763833656027030569313778138112*a^32 + 
      19139743604485290177257403681133720747007040643092480*a^34 - 
      6237602851253795769113819086798913881238555547893760*a^36 + 
      888526533240232939854824923541490014346638476247040*a^38 + 
      525963373889199977486547159451853435594498063597568*a^40 - 
      508162033327165312051254618944460425525912368840704*a^42 + 
      255986729068833322062062117859963176130633283928064*a^44 - 
      95746532666765462502592019228496364884514968698880*a^46 + 
      28927979865623300034999987932532312430994478071808*a^48 - 
      7254395903554431248485517873785113127838596202496*a^50 + 
      1515446346734949776600017115324536039430802112512*a^52 - 
      261689102719695441853527481213709268827882127360*a^54 + 
      36885323155848833654939154219086983315775815680*a^56 - 
      4183211430198871631514655027831137434704281600*a^58 + 
      376131658107200011588164024854975474011471872*a^60 - 
      26437984085472415018509407235102299941502976*a^62 + 
      1438298725474738149970752950624519423262720*a^64 - 
      60859027117137040821523363145461316714496*a^66 + 
      2090875122779221897769826555781661589504*a^68 - 
      63782742502237599141914726820602707968*a^70 + 
      1782831227405382330347131441036394496*a^72 - 
      38237619320425323821339780443013120*a^74 + 
      375349070652984470568280103321600*a^76 + 
      4964839818221782721273287147520*a^78 - 168202838002003907014299746304*
       a^80 + 1020846174346508001567834112*a^82 + 4458504255639303787380736*
       a^84 + 2361183241434822606848*a^86)*x^13)/(109546908416048155852800*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*
     (1 - 5*a^2 + 4*a^4)^11*y^2))*\[Eta]^37 + 
 (((-55037126799189774992432081684373022181250000 + 
      90953051177563312862084010484484723606325000*a^2 - 
      25602934274800502560302774453007272258180375*a^4 + 
      533053502436181703545918796938609368951270*a^6 + 
      383418753649778085683538286206690743323377*a^8 - 
      32274584308986647937865469752378101673320*a^10 + 
      264213941515849371621527022099079980016*a^12 + 
      47748058806722511939969879714452870400*a^14 - 
      1295484500787514450761958832291589888*a^16 - 
      7092406991264238722298686133606400*a^18 + 
      472408810879953209481898031738880*a^20 - 
      1071223911556018284804223795200*a^22 - 50460123466389349592832737280*
       a^24 + 55789844525480730891386880*a^26 + 2066512806979207884177408*
       a^28 + 6277825396000654622720*a^30 + 6379879768296259584*a^32 + 
      2151869212262400*a^34 + 164550934528*a^36)*x^19)/
    (34240051804541397864170913792000*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*
     y^19) + ((46223645455181479523963000254716966064953571094062500 - 
      151959801781646557083213398577566595299885703860716875*a^2 + 
      297919637525187929920081726993096445543842030176073950*a^4 - 
      417920391524473718235035918320627865203749905869181856*a^6 + 
      368440335345694684488566294248180137077294130323091246*a^8 - 
      183556194269442004062021466326625429410547371057866949*a^10 + 
      50518769859851433158830497647855155449725297946595680*a^12 - 
      7491951177554410176559495900059348776989018199560800*a^14 + 
      497068044524516895984267452153950182839892850949376*a^16 + 
      11966824407017408493116489005455605939791952113408*a^18 - 
      4913826104419451659814333396451009082302639173632*a^20 + 
      404275890028503968129082088507593960822103310336*a^22 - 
      16442441079110705145451891540657499576926208000*a^24 + 
      274978681810316485724464289850739156865908736*a^26 + 
      4509636886607130792855992143769037764034560*a^28 - 
      322736203966142415384501293641167169126400*a^30 + 
      6283746203010534269041943073220663967744*a^32 - 
      33284485188735181361463095297352663040*a^34 - 
      628487297589347078462351483638644736*a^36 + 
      10079895083380426567466061924401152*a^38 - 
      22719588488682007391616345571328*a^40 - 352232140928742079723026251776*
       a^42 + 1097705053486296664259952640*a^44 + 5607442138919591823278080*
       a^46 + 4836969473735691075584*a^48 + 920576005960105984*a^50 + 
      17592186044416*a^52)*x^18)/(50058555269797365298495488000*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-4 + a^2)*(-1 + a^2)^3*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^16) + 
   ((-1818977498483555725139142067563621412453395016863750000 + 
      6316394123931406704191698630849241351188383773174850000*a^2 - 
      4608600575269069690001139298250246528153376071482510125*a^4 - 
      9094398429746222714804402765678039749548934976326795200*a^6 + 
      24245104551859323838269331090359908219279840786796544770*a^8 - 
      31529900462121176608664457595217539182403398076178522724*a^10 + 
      34860007141922143258749083648839900084871889228790647827*a^12 - 
      35709590222194406188388669072549029705447770538654455012*a^14 + 
      29723096963708976979983198205730208087648642816147058496*a^16 - 
      18036006619129278939551794441746025667513805547086274944*a^18 + 
      7698762513238825733338250170512179163387656315315457792*a^20 - 
      2303578473832335618833408083252021638704717471203435520*a^22 + 
      483929110231987673260769341210517558001372598843432960*a^24 - 
      70974022918474465618422902723014851559973657136660480*a^26 + 
      7091236192605772553021866936111951674867625790668800*a^28 - 
      447203576346037840070302466187635298525927340244992*a^30 + 
      12665364821890488301663395992641622358329042927616*a^32 + 
      489552342769763198459249925374776463937738113024*a^34 - 
      68977646465840442548251926970927175481836961792*a^36 + 
      3388369810123532514284943058609700568016355328*a^38 - 
      89805166950036841292664383805557138631163904*a^40 + 
      1090642908096229826393182001975990859857920*a^42 + 
      6072401092782186604653461000276504739840*a^44 - 
      395300473311638164014877937292458065920*a^46 + 
      4795323274734812951815999661256212480*a^48 - 
      10253576644886617310552630319120384*a^50 - 
      197905289565021272131020959776768*a^52 + 830400683491157636712536997888*
       a^54 + 2970423566869986355860996096*a^56 + 1587197582132158205526016*
       a^58 + 126762818711597350912*a^60)*x^17)/
    (100117110539594730596990976000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-1 + a^2)^5*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)*(4 - 17*a^2 + 4*a^4)^3*y^13) + 
   ((-3144287947708465274218608290005543972824591476633252400 + 
      18244635767017356812214548220922125178477547421168947808*a^2 - 
      47014356640671171450267116411233039347443365658254266705*a^4 + 
      74887704802922235638943745426850002884699958254820452855*a^6 - 
      80014767535392681049973496354317336089338791415130396677*a^8 + 
      30100865711888908046571278830655010630237805972951563075*a^10 + 
      92272470729087420570408345826532543821889944932458713917*a^12 - 
      234427783693662808200934483040810940157354487546955402939*a^14 + 
      304223767758836884048999436082425582491119478544618928505*a^16 - 
      270859594536750296228004921006446092285253441565384948255*a^18 + 
      182316106028344198762404572611512656571027534204859852944*a^20 - 
      98080645897381779983609996181951417024290362400715720576*a^22 + 
      43440062975467962781351231578500107460915968144009922816*a^24 - 
      15675025442403986143862108585790351426589332362484800000*a^26 + 
      4265938604473535920376786667142523891751856671474552832*a^28 - 
      673456708603926268690175668377184448122639558154256384*a^30 - 
      51316363976231961706298997801503534989953725559734272*a^32 + 
      70694597427802922826683588488741073810532157423812608*a^34 - 
      24298479337401374211819371451402442228237002038312960*a^36 + 
      5249400324983485328184720606266726311556577597849600*a^38 - 
      804324188434686460021772537588507281812117591687168*a^40 + 
      90563825086064500107541119878358712289791079088128*a^42 - 
      7548530694670197786402894439166913458293862039552*a^44 + 
      460549473166791370427856219827680463213528350720*a^46 - 
      19833580920858308631838363768770418212442472448*a^48 + 
      545203304569049682681038753901112472568332288*a^50 - 
      5951946048414845695962211024087349463089152*a^52 - 
      187842728915820680924981282163006787026944*a^54 + 
      9805949554286305153103547199986629345280*a^56 - 
      197687504071299527095245512408951685120*a^58 + 
      1858195126234404555053644135817805824*a^60 - 
      2068716220260190343745643489525760*a^62 - 
      96066505032448322012393435561984*a^64 + 433441314728305787421484646400*
       a^66 + 1098690032303947914168762368*a^68 + 333813001333788425322496*
       a^70 + 8070450532247928832*a^72)*x^16)/(785232239526233181152870400*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*
     (-4 + a^2)^3*(-1 + a^2)^7*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^5*y^10) + 
   ((-714646587764283461575777369396500364380859304693788800 + 
      4938323668031399958413677421867979922002430947950161872*a^2 - 
      16376833283966118780684909366224959117338858091963960608*a^4 + 
      37761930809248486332509024155427242305990098541469473885*a^6 - 
      70347525232565871882032441938423226291939088366378670572*a^8 + 
      104961783667130429422262233735751128543018416921220049976*a^10 - 
      118152571374424767464484408763144638701482351510033786668*a^12 + 
      96625612309678630590262317358711154710612810209291443754*a^14 - 
      53791365267444117338323465778679245360997488591918724292*a^16 + 
      9993179949199313042189333218823854685172062275345606272*a^18 + 
      25151642619497461451993612966629138118692901461074082524*a^20 - 
      46880146966760689409006143465973508000915059961457291727*a^22 + 
      52096595517717291233926901192028565971101313807212006688*a^24 - 
      43708624124155417059437146544686224234298781950431969216*a^26 + 
      29498043278502392715827665319836221683488326056485701120*a^28 - 
      16454057354275919636931666831519788529132480980711376384*a^30 + 
      7653593335477461544323851980115898085291042324678483968*a^32 - 
      2952777017077543969429451572398758172299884585797500928*a^34 + 
      928750829309540854642410317846777598783326598544097280*a^36 - 
      231457267621243147566273283875727611111856822250176512*a^38 + 
      43555467266924959830795263999369163567604006914097152*a^40 - 
      5540531649857542889006289348889464655105798503923712*a^42 + 
      276319817596945034172441047472013732876861568974848*a^44 + 
      61767454611767348361298595665704935674081550794752*a^46 - 
      18557227001980652949658472354744427416024172724224*a^48 + 
      2676347339267971076169046544429496431139870474240*a^50 - 
      249556929720476032740066456451828133060130373632*a^52 + 
      15231511970697902298997031473013045530139295744*a^54 - 
      507053984356944342462985979628481494053289984*a^56 - 
      3864357982609889916044804712162271420219392*a^58 + 
      1458815965140628267734947738435421286170624*a^60 - 
      84680953927698559442832785286128423927808*a^62 + 
      2744975353727426343142592510593515651072*a^64 - 
      53518404407873325246572170190096695296*a^66 + 
      556581485950893288192580663614898176*a^68 - 
      1121505990341415984903301294456832*a^70 - 
      32439952394221371858093676167168*a^72 + 202904589491338876068487495680*
       a^74 + 343505852807151898377322496*a^76 + 55838294311118812741632*
       a^78)*x^15)/(98154029940779147644108800*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^9*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^3*(-1 + 4*a^2)^7*y^7) + 
   ((-1746152232059834914819255377128556393609978316116264000 + 
      14128925596896692485398906966288701942095103462079068112*a^2 - 
      56091569889587805132217333341219414008421524130538079532*a^4 + 
      157146290695279759560841243427436167500682092003011675435*a^6 - 
      363082634440676250971820074448999824105167832356240582803*a^8 + 
      712297440509225583207881240781959370623353340799336792300*a^10 - 
      1173801618972183700235861266081442479504202897518096125108*a^12 + 
      1635572615149868022510884061344714919630110451357924696906*a^14 - 
      1947574809518598381701784690496956399354045079697611764090*a^16 + 
      1956118943947918600869515350881573813626219320937029536780*a^18 - 
      1597040983932466857178383679392750713727737238945093219224*a^20 + 
      1013414424372666885130876980622652763569724118176657261027*a^22 - 
      481842652787133419004887308014253853307137106877192087467*a^24 + 
      176213591358984401816337557559687574776406373846297154784*a^26 - 
      71234555755103415804195235624467444916187107774121110416*a^28 + 
      55859132256198789798705648949487774211696015803944992000*a^30 - 
      54449465305724836783243513801964747623021336327977314816*a^32 + 
      45757282665929958020640143389314282092138715935836372992*a^34 - 
      32346415215824569896255489870475301215701609286699868160*a^36 + 
      19462217204534944160069701556934125773371765342151311360*a^38 - 
      9914921188224528072459337979708297566419493025637531648*a^40 + 
      4225792946510380659878172776282765904582385945691553792*a^42 - 
      1493258635718336513480643957313366496439718769870241792*a^44 + 
      435809703972617242042914708510959037792651502952644608*a^46 - 
      105053801452470604476007186896139324308787854871363584*a^48 + 
      20960774797862530485033887530083631453982161266278400*a^50 - 
      3470797304312273952167942159877715064841420348063744*a^52 + 
      477696400809148323457082573515893889697378570600448*a^54 - 
      54564505867804128508748355958724471455799952015360*a^56 + 
      5134046182484589881763189400211253649642818109440*a^58 - 
      390870433041180024654077348119944499534057439232*a^60 + 
      23197739555631452851623901176280994367104090112*a^62 - 
      986603858844307828645411979827673400933875712*a^64 + 
      22494584627450825683787231580361346506555392*a^66 + 
      399560136323725505170801694632813346684928*a^68 - 
      59923918310214497112912299224896582451200*a^70 + 
      2644874315967397054976305462064518791168*a^72 - 
      65138710165462219223380104468911620096*a^74 + 
      869877541214245783752803016360591360*a^76 - 
      3660892478670809409525687338926080*a^78 - 
      44412821137362680371968942800896*a^80 + 399833338782390062540056952832*
       a^82 + 613985266672116047573680128*a^84 + 51946031311566097350656*
       a^86)*x^14)/(98154029940779147644108800*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^11*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*
     (-1 + 4*a^2)^9*y^4))*\[Eta]^38 + 
 (-1/2853337650378449822014242816000*
    ((-127377755838895530702703028370885128709000000 + 
       336439842198748410311863984443302994887842500*a^2 - 
       584443441844329113782294267044414882255476825*a^4 + 
       346678232147585550061303318704007896988530756*a^6 - 
       71198210556150700016177710725833741214798813*a^8 + 
       2061217347377181855301980423658817792506230*a^10 + 
       770479761396842094556493511190356575843992*a^12 - 
       73072691185925346157653132664276852306848*a^14 + 
       1416490150145477810511260305568207763840*a^16 + 
       64414112275908368057206079955650473472*a^18 - 
       2639031951051554255032348332020434944*a^20 + 
       8744416509108443523444668246384640*a^22 + 
       639086470870608400164563294453760*a^24 - 
       4709238272737218737400895635456*a^26 - 49899667189247728868214177792*
        a^28 + 237802473573310444108513280*a^30 + 2043708813566847681036288*
        a^32 + 3758151074595175661568*a^34 + 2215438986300620800*a^36 + 
       352567959748608*a^38 + 6442450944*a^40)*x^19)/
     ((-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
      (-9 + a^2)*(-4 + a^2)*(-1 + a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^18) + 
   ((-2086624930057858022885554004951804627172967044295312500 - 
      1767655109289281964065222466533358499235360470352964375*a^2 + 
      24104796221477624272890448155410955352208141445312944700*a^4 - 
      46273959728618808818151782208690315790486955317068330540*a^6 + 
      66186080557460913226045148595592171182489864983263870572*a^8 - 
      79475479719486066936564464829001650291800846546756520213*a^10 + 
      70015455463829486694888702210682860311932982938187578356*a^12 - 
      38913007667569364022800239545100426647488280928256691408*a^14 + 
      13191415875976559064050871992939151241670999856623536448*a^16 - 
      2745585079088175495412506004224889987419670320612739840*a^18 + 
      346563952881404773160600082047933939120721005055872000*a^20 - 
      23826168514160637632052976702043516808554806055055360*a^22 + 
      308510631747399707432520892259078830528039978844160*a^24 + 
      96737388314163890022202508326013084456718955315200*a^26 - 
      9494737070105218912359473267697186880091724447744*a^28 + 
      441234982855914829330361083932164096521232449536*a^30 - 
      10694998252379479548952361105247321997864599552*a^32 + 
      63950110632484748532289176573753834378100736*a^34 + 
      3845542346376633852012438033220871005405184*a^36 - 
      116733294148313250401153629379176337244160*a^38 + 
      1265476439634213213519913034050437120000*a^40 + 
      143012461407382266808709077857730560*a^42 - 
      119981031662487123610394242590965760*a^44 + 
      733970737312620233456084676771840*a^46 + 
      1636106389352097005440988086272*a^48 - 15811916664416878350248706048*
       a^50 - 31753112341290180677730304*a^52 - 12890779578094927740928*
       a^54 - 866450347059576832*a^56)*x^18)/(37543916452348023973871616000*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-4 + a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (1 - 5*a^2 + 4*a^4)^3*y^15) - 
   ((58098017221856509844451676781265153824005707718432350000 - 
      184308716276648527715705499586905257864415953984440602000*a^2 + 
      110040121181646103097973633349612133377872515138251624245*a^4 + 
      229554671075744397979899994667032124469012579236878413795*a^6 - 
      508813814030388076926594300805897214384570713158463164606*a^8 + 
      745382637697848061629224855175089796080955298365654031038*a^10 - 
      955449459779539263538818492989499291178264594063411729695*a^12 + 
      1022434776279100583269273107355441781563625800492370346783*a^14 - 
      826744663025565615956919336923277177810106261356209549720*a^16 + 
      369198201833461198305386743305381050052275450336633205728*a^18 + 
      115246879827246744058306721245295586559322476363824638720*a^20 - 
      350659560675352436180022717838121344151688187038179384832*a^22 + 
      309666065144317121304762139740507626631480306654563246080*a^24 - 
      167130387299636395130151183789173976285555696262896238592*a^26 + 
      61885949839473334976641198350391223943987891380013498368*a^28 - 
      16362062766238348164817510900719619214547522716222816256*a^30 + 
      3137231834888878525547382331953992984649064925807247360*a^32 - 
      437176917877301635796157684153770866429701695939280896*a^34 + 
      43818099878506160703000705032070596807750358463938560*a^36 - 
      3063346456562865601809405096993566686436360596750336*a^38 + 
      137248815772272187801222850424544425192403847086080*a^40 - 
      2721083638714563724492977675918973783215876079616*a^42 - 
      88992393317434677560570460205628658394805043200*a^44 + 
      8730344771453939215116189952832303839255199744*a^46 - 
      311633423320450846997876298322277175234920448*a^48 + 
      5913731602205675829167325838306787582803968*a^50 - 
      46853838428370524555238759381987271639040*a^52 - 
      348618617138591686536037500746582720512*a^54 + 
      10609029509855317121816896869666652160*a^56 - 
      68001221552490443028931275644731392*a^58 - 
      93466419346470789377698876620800*a^60 + 1614078761417432595994349928448*
       a^62 + 2189899950965590606217216000*a^64 + 479626685980310060924928*
       a^66 + 9079256848778919936*a^68)*x^17)/(6257319408724670662311936000*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-4 + a^2)^3*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^5*y^12) + 
   ((-409897220414446116840526084735247666014375375401121177200 + 
      1786051201839312084373492055412689026110530144129082118560*a^2 - 
      3259703352940319550257894707344404187861968956730565499005*a^4 + 
      4228193291845379057992631063121668408674496004884419794543*a^6 - 
      4676437373406507895371042754362133302944446307149279675389*a^8 + 
      1544404071304846362568730737104186286299229768448907225243*a^10 + 
      2703395379650311545980648191343732861357807354452391522925*a^12 + 
      2764773422133451249693806284961167102595112303850359381485*a^14 - 
      18255041164033288836826869006754823429494111029546219849615*a^16 + 
      32032542689939943659487185764990640484036938170035158211305*a^18 - 
      34299099969490211844115177154032764000323947559410070402100*a^20 + 
      25809246105338507959660586977995346295161477222008613103040*a^22 - 
      14355887345958046034092183144902266739029207996691586878720*a^24 + 
      6123540260658019723757487820163002834935429457480260020736*a^26 - 
      2148830440645947937266798259752443429772516829462647687168*a^28 + 
      709804790551424000676808519470385030392695695498035511296*a^30 - 
      243330269556385044742066912501705624706414912944723722240*a^32 + 
      79202526754809470482145784541728521947755610287889121280*a^34 - 
      20871138376735575183739687977087077192326624753471979520*a^36 + 
      3977024105068243058698606496420504140569159900636119040*a^38 - 
      482404320521421748540220589210250690825018753312358400*a^40 + 
      20747920700347547737503486681167204075092988437463040*a^42 + 
      4680942143098636676964406064540075565985532089466880*a^44 - 
      1170406045207475071470470539244491965773483738136576*a^46 + 
      141940017326693736725074666038807635441159271088128*a^48 - 
      11272768738392080989105166743383044990562516074496*a^50 + 
      622059985210884057468495465775288686433775124480*a^52 - 
      23828149594443163158779033220972845232228925440*a^54 + 
      601994833283758674681528915753704852564213760*a^56 - 
      8327974901412280772617375500717766968606720*a^58 - 
      4206043552936591894167558767271267532800*a^60 + 
      2434740361430354469940840417837040271360*a^62 - 
      41589933824514874344671873724611297280*a^64 + 
      259394374273167348742847287548444672*a^66 + 
      193017887334884543939925774434304*a^68 - 
      6028509395948428756524799623168*a^70 - 5411004165787571845112791040*
       a^72 - 575538415099738010419200*a^74)*x^16)/
    (11778483592893497717293056000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^3*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (1 - 5*a^2 + 4*a^4)^7*y^9) - 
   ((531765704191959559368709222216973069770586025185782987200 - 
      3421110856643410763132646660968283688080081089544015905424*a^2 + 
      10607929026849110966428146847278103443336841716848262022548*a^4 - 
      24217229313140448685071793468611221691490622717915965617483*a^6 + 
      47851646513633039120237869644557312515043821653175966942218*a^8 - 
      77671657322534501808820358205734058340509269160312463717584*a^10 + 
      99047586620149273185934008722685579949177867114076343882372*a^12 - 
      104406406355860456214318637786541685389874092748182177555206*a^14 + 
      94870468348472333262912206631477721146493337615861554988544*a^16 - 
      71047587169498047267066009344376374780843820840100308851184*a^18 + 
      47756552163876193868666993833232902854217195417804254627336*a^20 - 
      48647664486278465954205573011556897056246667399733700884151*a^22 + 
      74480871573957326757314680884305803870187177246311224321526*a^24 - 
      100943760138201198275060208413760377485552336342796293270184*a^26 + 
      106411400663167758372295912607800339293291465720409838584736*a^28 - 
      88975156308707174986071764169360863344530724546744919905408*a^30 + 
      60721134678560550199421529814567944610184542172649820980224*a^32 - 
      34487257664010166066621589593795271397441495729650576535552*a^34 + 
      16498996022732965117945923028148033200091457299489421508608*a^36 - 
      6699371561985690366904507439557488741840837031945315811328*a^38 + 
      2319582617661322071157113899212286785493061065971455885312*a^40 - 
      685983406675132213768415171630754442205422744224268812288*a^42 + 
      172881173071035970990930235379582993343348260249003884544*a^44 - 
      36852156854258449783441026805227369745716766663853998080*a^46 + 
      6553295647188408138963368021300801359651055193003393024*a^48 - 
      950845528640399752572524333283332990401943439862136832*a^50 + 
      108494292821182752722909491536940891577462433760935936*a^52 - 
      9030578390986698246898490456279603906078596166320128*a^54 + 
      428860638539247986430327354861340398762156047204352*a^56 + 
      9774700203044915943329497539520517944076830507008*a^58 - 
      4050506880103143553270881297118254488784765714432*a^60 + 
      415500104846970804369659134005131285495178854400*a^62 - 
      26103203951695766340925244292803448298650206208*a^64 + 
      1089514965285693581073592707554185433573228544*a^66 - 
      28518011210790559747208301003821723814985728*a^68 + 
      319042968006085048562511714980308476493824*a^70 + 
      6421024476731868940582783635769647955968*a^72 - 
      328884512029027622986407564548310564864*a^74 + 
      5749111657931874162382836902181994496*a^76 - 
      43397434050244793109142232677482496*a^78 + 
      23563413699466475675495205699584*a^80 + 1007129167714888440065019609088*
       a^82 + 621106300180378293203107840*a^84 + 25973015655783048675328*
       a^86)*x^15)/(73615522455584360733081600*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*
     (1 - 5*a^2 + 4*a^4)^9*y^6) + 
   ((-36563826274615132214535332622891656558071744769655897600 + 
      252318715174502439182358821437845471168263402000204416080*a^2 - 
      862283662308284880039920668006126699263409773421700578056*a^4 + 
      2242055406563482972216793767686647588675578323585940182585*a^6 - 
      5160037028626323859886278174555788974742848114179304412537*a^8 + 
      10153999353597001998476557382607560365939548859719314433552*a^10 - 
      16970816741969174913032836321103921359662700385426455247700*a^12 + 
      25224763396389902676863398321050708364322256102905161012830*a^14 - 
      33421531807203575290420921226570187384731627510840605994718*a^16 + 
      38167633190689577639736787633142004385337637614178156457996*a^18 - 
      37686142215473669640042986521512743213241809936681728038508*a^20 + 
      33067073343636682661873734523276038153783185104079019919505*a^22 - 
      25398747761456338084093439720710073548848946320761348217841*a^24 + 
      16236025760954042605697659768933172611538193640084496328492*a^26 - 
      8477249028048321059289788688832390849828812846095443871216*a^28 + 
      3871965411035656866457251905995059471275765805333900677184*a^30 - 
      1808292857486883176703350488287126174821140400960461790720*a^32 + 
      924851260551585881632457743251207072695777667255924500480*a^34 - 
      452516976301762965883413125096178878653072748439825063936*a^36 + 
      178729592910628397879912914770314946834291725033708224512*a^38 - 
      47030184838775740841352461166316110844457304190317428736*a^40 + 
      1696636406314547884943008532875463817589482298347356160*a^42 + 
      6388821880783207573874045895943868530805609012898299904*a^44 - 
      4339790263107008716118991434764342038138120470135832576*a^46 + 
      1830656355213233059686735950952659705073835154362859520*a^48 - 
      576323265024871801651792979181274580825780993522663424*a^50 + 
      141875551032005549855902132363236481764228042734960640*a^52 - 
      27727151617989329860122357544696165091294442002841600*a^54 + 
      4323276004917213312118421679385160852952894853349376*a^56 - 
      538744794754635917702598299903727097445286949158912*a^58 + 
      53777971830037095200879822323280585578029300842496*a^60 - 
      4328653132254900013746289609497479055108923719680*a^62 + 
      285255918097340910926144265733142494254584561664*a^64 - 
      15770149101716427230846294223280833687730520064*a^66 + 
      746108034060442838188801838734982842580729856*a^68 - 
      29722873354652928458083730635468944873357312*a^70 + 
      917947906258421280233542575834382236385280*a^72 - 
      17989794245782914291807173344358259752960*a^74 + 
      61712349954879711500434472784812310528*a^76 + 
      7572828670857090669132161972546043904*a^78 - 
      211264280961571817987245821659185152*a^80 + 
      2242065079698108612969367139778560*a^82 - 
      4207241594676832607234263351296*a^84 - 57333027195009678583961485312*
       a^86 - 40555683354884513095221248*a^88)*x^14)/
    (98154029940779147644108800*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^11*y^3))*
  \[Eta]^39 + 
 (((919297152155325682461456482834165260993312500000 - 
      1529044451475859657161055773547254085809548812500*a^2 + 
      441152682033060009393517419788729398301405656875*a^4 - 
      12492604182870525618903333000872144618278785000*a^6 - 
      6349902182212399579574991994134049014218123457*a^8 + 
      593973144217187549307424585091308193909591850*a^10 - 
      8753769880366130985864094966895301021827224*a^12 - 
      780876438151900951333872398716016042888800*a^14 + 
      28825705337244328998998917561311666126464*a^16 - 
      50526500184257714666372653341518220800*a^18 - 
      9537710617801120890560592173199423488*a^20 + 
      87793717831341192356219906544640000*a^22 + 
      827129579029311873396495287746560*a^24 - 
      9185601786480867136882163712000*a^26 - 36728198967424818561333854208*
       a^28 + 239822329425255577314918400*a^30 + 1210017586948760544477184*
       a^32 + 1671545278794878156800*a^34 + 809705234178768896*a^36 + 
      115574885580800*a^38 + 2147483648*a^40)*x^20)/
    (5478408288726623658267346206720000*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
     (-1 + a^2)*y^20) + 
   ((-1673855303332948403352802782683169414366167307244371562500 + 
      5585145059279141011312995800362994323731681568588730604375*a^2 - 
      11080829567364681263333380073296987541973212739514511862450*a^4 + 
      15615660147105290166650073569674260160923946812451628519436*a^6 - 
      13805001924496796762595996196470422737291239717807195114198*a^8 + 
      6928049200497000194459293300204307100399476485078640642061*a^10 - 
      1936190385017003554529884354843907177341181700808282905156*a^12 + 
      295614094328880420389610752724728950072002326734939878240*a^14 - 
      21046188716672442674264321362371288891849494438239192192*a^16 - 
      292186965420563480384759957888807487784066404115090176*a^18 + 
      191334925099880112261699788155243962649688932519517184*a^20 - 
      17206814986061417046938865698090003020956158941642752*a^22 + 
      776497301920311369600427045030699210855637127659520*a^24 - 
      16371007866251001489797768426266437649999010856960*a^26 - 
      94822279382673638306080390763135703361981513728*a^28 + 
      15176998280189732202864324936794128620101566464*a^30 - 
      386512105255884738221773564602630136425086976*a^32 + 
      3742384981432703054851183937251974777405440*a^34 + 
      18401876930763319107502922649105976000512*a^36 - 
      767082906710966049854472131673895993344*a^38 + 
      5433613129527323851990493169016897536*a^40 + 
      12016973725523942951463308369068032*a^42 - 
      256118711488374332791108455628800*a^44 + 161780985362014381248142639104*
       a^46 + 3535554626056863076577181696*a^48 + 4640522934193773587988480*
       a^50 + 1507881518525214359552*a^52 + 89720148826521600*a^54)*x^19)/
    (5706675300756899644028485632000*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)^3*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^17) + 
   ((7856466380091976584684178703490145774684578074146668750000 - 
      26944806799585942500684907287287588479192977610590386400000*a^2 + 
      17158342938813557486728773725158713116306051270131720283625*a^4 + 
      48106741717292840898973774683214678410256310757396009442095*a^6 - 
      121294791870328163379535839687656314696154783186082341273202*a^8 + 
      159394663951707912152651144361259014970819099605104429799150*a^10 - 
      178185406190597865127720153880980373266417039538368578216267*a^12 + 
      181898862858172584406092066069245268419857057845252260824803*a^14 - 
      149968261160191405258168547896411386408430627801352789572300*a^16 + 
      90351205505528122492350666385971833619173855475324197072304*a^18 - 
      38461571425136976726393185111438074963052187680353313025216*a^20 + 
      11526674427534047167650965858304041218420495267523622987008*a^22 - 
      2435468032923561153720781234084159830226482497467439969280*a^24 + 
      360838746546716659891121793941650289150952046681902796800*a^26 - 
      36615759012135553303601325370900728091488437547947278336*a^28 + 
      2364007100014488537987769573622789588566739612225372160*a^30 - 
      70174642496843184569981238310845974879064432588619776*a^32 - 
      2559015288384759261514039035175054042591859128139776*a^34 + 
      391684421915426525170489940230691283473614472478720*a^36 - 
      20563897947664859175173448136967300735645314449408*a^38 + 
      598022619676691268433410009832940024219127775232*a^40 - 
      8748951197949442079657362366303437893136285696*a^42 - 
      10858464553737283322667301883703777936015360*a^44 + 
      2877046760065923674160923703714185404743680*a^46 - 
      48407110842004780171299068296504553766912*a^48 + 
      268011477683983179426329175662411120640*a^50 + 
      1294328792679541417129077249532755968*a^52 - 
      19420680111276409168442731058429952*a^54 + 
      21291656597835190425747330170880*a^56 + 257422031307252165003186274304*
       a^58 + 232584318858404225334902784*a^60 + 39838123979578842021888*
       a^62 + 630503947831869440*a^64)*x^18)/(4805621305900547068655566848000*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-1 + a^2)^5*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (4 - 17*a^2 + 4*a^4)^3*y^14) + 
   ((834717649559334760573167252892484269976675823107947202310000 - 
      4834888307121459625585949113177870305162142889366842985642400*a^2 + 
      12330689242269432920379826311379509375112034613890526018950445*a^4 - 
      19139279984262024397740935831742691991870624658357062340492255*a^6 + 
      19394746165238156850214702809685867584299386817354460236587341*a^8 - 
      5045986718831274779091092078108405395430865429865429168937547*a^10 - 
      28160195847964365467229428160553989376976764056358417852435965*a^12 + 
      66531226767498226459923189473054429574468782183104105859553603*a^14 - 
      85839586576253899287781131285330593114879182026188671093827585*a^16 + 
      77386678480336722061050856555857432107596675895458941355845255*a^18 - 
      53229586332305029642362698243477263178852317339767624191647660*a^20 + 
      29278805380730131879022368234512417677537776264157080825556160*a^22 - 
      13082239389095307311704269555616777386003894875548048073726720*a^24 + 
      4607632537449942156444526691414914636829931678162119187883520*a^26 - 
      1135595945984325814631918821802684156699080839495406075066368*a^28 + 
      106447322907647486172969981735793425477460119467635894337536*a^30 + 
      56425808122218733824045160539933414733327894763121398251520*a^32 - 
      33945089615361111816477992323177079396928410139670541697024*a^34 + 
      10288124937868434189135360272895749126370508542930257182720*a^36 - 
      2122670179825639272903375636374334190112306854536109096960*a^38 + 
      319728871625046908512826617177642981364902842836786872320*a^40 - 
      35969517219621689022084772925311122612328182340879646720*a^42 + 
      3031795703677281966103548723166911271562804849625006080*a^44 - 
      189092922218626148218150908961435530059577402222182400*a^46 + 
      8417202571924136990993327258508064838809348565106688*a^48 - 
      242030451020044733873035227390611830932743919763456*a^50 + 
      2782722532858739857296541348145976720539233812480*a^52 + 
      98506176649181555682918025326136331513117016064*a^54 - 
      5720727536041116462200573595229523323660533760*a^56 + 
      135862030485482154675494669610787086092206080*a^58 - 
      1688005936976006745500217725837469978460160*a^60 + 
      7228179270879201024846204451156876328960*a^62 + 
      74257165679097653229188254359953080320*a^64 - 
      962705198060350280195645446018826240*a^66 + 
      1771747766647010080336488603582464*a^68 + 
      11646488839791779826062529134592*a^70 + 6621293913159429131169955840*
       a^72 + 513086963038194323423232*a^74)*x^17)/
    (800936884316757844775927808000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^3*(-1 + a^2)^7*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^5*y^11) + 
   ((934358127325545006482712406753279393656189519224126117760000 - 
      6576380777287657957263544567581506097780626869006045163189952*a^2 + 
      22119500821983625324143454513797033038453364398676476958113424*a^4 - 
      51218200480625666050885251024703187409040696965043766106264228*a^6 + 
      95125921248417024347081130450897043159032208683385488219046455*a^8 - 
      141635524855869204300263500742305012805970424758610547378001822*a^10 + 
      159269707851674281018170562680772518387930629378696730966495249*a^12 - 
      129636234890281540135849392635092034738458527176773824682918956*a^14 + 
      72797219780679097038070682871402474334854865920755319272243390*a^16 - 
      19646285800432872873703378351890990536031248198320505047492908*a^18 - 
      18502817760919484165093282891803546881262021833283749199191766*a^20 + 
      42223540031038559728479668076586174865531196995769222771274516*a^22 - 
      51457387797181309730613349673525111246327172772501274530004229*a^24 + 
      47402335330267558044348306541968170655061561161734996225487930*a^26 - 
      35281798710099776615823808991267357116339621122144267568423035*a^28 + 
      21679128717504636988606711774699312152182991952454856059745036*a^30 - 
      11032279159692964070263730709032484992805802423873998708656192*a^32 + 
      4610004734183107005709879016361267559994984188275313945383168*a^34 - 
      1554042602717268273131550355422013793453486453039295404551680*a^36 + 
      410602547382691487551337988364359629934486410706285568702464*a^38 - 
      80498328565192612969248007559956614693255134450956383240192*a^40 + 
      10036954607959378457259324026539993445701402408519554760704*a^42 - 
      162289389066956183753262842797825128701716533695584468992*a^44 - 
      264139945722757477395439409267263240292612810099959529472*a^46 + 
      72133374709761435142842135445507300214757718888210759680*a^48 - 
      11459465604270653128094862651645568485216104421896749056*a^50 + 
      1258507583702009906979487027213322258209059311097741312*a^52 - 
      96628049474059394346070253742771629659803395416915968*a^54 + 
      4660451414236225011629175861821026402784396118589440*a^56 - 
      54800066451211629928925506366345143701130134421504*a^58 - 
      12361007624945922122199529947668899562471049658368*a^60 + 
      1244568664748699256216559996716719056489914826752*a^62 - 
      67991032071951349253789690118627535941009408000*a^64 + 
      2491939388580164070446782373145183570326716416*a^66 - 
      63112592370457355887114536626896783382937600*a^68 + 
      1060520336000524557421728918388401705582592*a^70 - 
      10030204753517952775272631525994076831744*a^72 + 
      9960202535518457327423912617764192256*a^74 + 
      916904628829772692483296686872985600*a^76 - 
      9044237128751923606358651465367552*a^78 + 
      18972353431636803422105502744576*a^80 + 86611959292472723182693908480*
       a^82 + 30547199443508585060892672*a^84 + 811656739243220271104*a^86)*
     x^16)/(6281857916209865449222963200*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^9*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^3*(-1 + 4*a^2)^7*y^8) + 
   ((1812855116258425192342230937617188990595187505373917078400 - 
      14799789428465127115598611717084813249755841426845898101072*a^2 + 
      59031440382332730951734032807455681500692827317317007250528*a^4 - 
      165144967439948891202264616715249033192985594163616710037925*a^6 + 
      379491756004116507101243522630051069121475959380815305459069*a^8 - 
      739416389655196496659871918645225676410284348592010528469248*a^10 + 
      1206783746124623525366428861848301327622975167152351636699060*a^12 - 
      1657174715615861703529392891997614381623133517477868982632838*a^14 + 
      1935617084721408971650128549502427517462651076436307621906102*a^16 - 
      1897438074496576557228528397882438464471344896434383112372988*a^18 + 
      1496860044034763346465391010999135123288009095356272215005204*a^20 - 
      901235941472690509786417884031861919182610202145830695479133*a^22 + 
      404392623312941327410180712430070603390500169142331914853365*a^24 - 
      170644273230246824460095329365654536726369127540772318298860*a^26 + 
      139754830162730489464335686898803012074991073845560509402416*a^28 - 
      166656843455503846733113658936043168047298447335627219085376*a^30 + 
      165966024151563114763497447619734243888183944341826804323840*a^32 - 
      130610478585796087797562784927875526687243416204677496621056*a^34 + 
      84254081902119264319984293610830982239158300038113367302144*a^36 - 
      45736812963310247406390303386679311840491708646269843439616*a^38 + 
      21104834370552198803040401403067839892619830656743701413888*a^40 - 
      8280959290935517511696390916827043147527799711680965115904*a^42 + 
      2754359582853803499214752266118395220480134463349186363392*a^44 - 
      774421815890596497201448142048437285632491893611131043840*a^46 + 
      183791226713539379951923170912150421732374476434899468288*a^48 - 
      36795947144658477423770843054001367092058310848706248704*a^50 + 
      6207215945315154716715615992083184090217483056122429440*a^52 - 
      879140334884932808419999258493186751184796815850471424*a^54 + 
      103684084310880506004981202867047550382719514607353856*a^56 - 
      10022376786444264029050575057491157915320528985391104*a^58 + 
      771171790993333069793281511470180514683481606848512*a^60 - 
      44531308497878872500464843324014131789269387182080*a^62 + 
      1640638111912925001113506076230026843178961731584*a^64 - 
      7648454496151691119926790720890540712305623040*a^66 - 
      3656191066696430739856796026509124277423308800*a^68 + 
      276009194948444869022039808942462576862691328*a^70 - 
      11420191731177403896689047529116258889891840*a^72 + 
      297451720677738485275389502427758558445568*a^74 - 
      4605009446373847632450529177882278756352*a^76 + 
      28385684616792579296346542264924766208*a^78 + 
      283157280396414190264183789239402496*a^80 - 
      5851775603337653614074231768743936*a^82 + 
      23170607323843811120522519904256*a^84 + 67758754468813980814058455040*
       a^86 + 15640477791264264947761152*a^88)*x^15)/
    (392616119763116590576435200*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^11*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*
     (-1 + 4*a^2)^9*y^5) + 
   ((5000120919088059442712658832573962552675094265136036000 - 
      39226983105958504892978167256651379831235865856684381216*a^2 + 
      150702634684900932570424513641220529671822736030086904490*a^4 - 
      417137240179284563279634928908334275162740735873376800667*a^6 + 
      984312348822901890623216393670273812963085059116817726196*a^8 - 
      2023896166320984532697634042106337748859548928745535617055*a^10 + 
      3605641595368467682565254597010554448666637655810410075624*a^12 - 
      5697027586889322598563562371804338040278749635193416921078*a^14 + 
      8090667470509464891137487476232557739029572036369767718512*a^16 - 
      10173139494951529351605047308883205064348764200035256357638*a^18 + 
      11146761803081298212788787047352538930502946776512566050882*a^20 - 
      10594696041107118825326022622991884506478439300548281965983*a^22 + 
      8638221247865283704032250067799426457906851458178586850988*a^24 - 
      5762892698076056510934335096777390230245949552650364279227*a^26 + 
      2729081636108932742798865971166813160394561593996020171836*a^28 - 
      415227458232451669657368527442167226799799389327096063952*a^30 - 
      709873767909216505146533550284678733670997387077524762048*a^32 + 
      882941750220729558732561050899657960078468683716681967104*a^34 - 
      655511444217519461184826014154105624148287619182326102016*a^36 + 
      401262681828385889814474063208630867329649153025255481344*a^38 - 
      227127243628472019334415178585506995760667542981313724416*a^40 + 
      120832736555307518442212265088097541860632629419005378560*a^42 - 
      58105797895816032270049603747849235626093371631162097664*a^44 + 
      24241751130512536018411232324766931070874452975296708608*a^46 - 
      8584033043847694039618989089993823340603112312782454784*a^48 + 
      2563935752670975611885874674540589016239552139358109696*a^50 - 
      647114060869051417928481967517009889429191885523517440*a^52 + 
      138520820975061687651995042072310802613256448666238976*a^54 - 
      25182832918712383655464893063231387664252388511842304*a^56 + 
      3874683489288785500029003287174300198336908467634176*a^58 - 
      500048432427196846509809278704226397993018918436864*a^60 + 
      53401036378019853345824268297698952090108473376768*a^62 - 
      4641269045426099934653658988875951028924261072896*a^64 + 
      322314653103483273880103949389910532975868510208*a^66 - 
      17547336518297047043171475259609334124090753024*a^68 + 
      736588722897322392382646232901806485755920384*a^70 - 
      23777437862896112920372194341195326813110272*a^72 + 
      617454422170134327941287853968619888181248*a^74 - 
      14715561717939563835506787901041847304192*a^76 + 
      352799325377929754757866808066984378368*a^78 - 
      7112795346922980783216331793054564352*a^80 + 
      82927003917759633854500605049962496*a^82 - 
      44014445890716027231567156871168*a^84 - 9745397675802263765647645212672*
       a^86 + 61057157419489544561571659776*a^88 + 
      180451068043414882905751552*a^90 + 75557863725914323419136*a^92)*x^14)/
    (98154029940779147644108800*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^13*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*(-1 + 4*a^2)^11*
     y^2))*\[Eta]^40 + (-1/1095681657745324731653469241344000*
    ((5200560689990239031257806196795252384993987500000 - 
       13978615876652557800940049941013768104812759937500*a^2 + 
       24308751621889468291693556254142923795129435385625*a^4 - 
       14524422631952039188879352681585785617668797677450*a^6 + 
       3052908211301593701175583912136720496650155343729*a^8 - 
       107214923832012086809447893027296441277078532740*a^10 - 
       31409173703383940128985577574189779052648259328*a^12 + 
       3290571673428356304627191269799976275060785152*a^14 - 
       82102257217445993147757500989485660486102016*a^16 - 
       2316752635541857928271246711604563465703424*a^18 + 
       135122394368327252107928186080952700764160*a^20 - 
       1241181505846636257007704390066800427008*a^22 - 
       26481844446045975091027945992684175360*a^24 + 
       448955575104744206886303271110574080*a^26 + 
       784395883225745648315988040482816*a^28 - 
       32892562553918111564814971043840*a^30 - 17293588570915421664074268672*
        a^32 + 779897658203910246611550208*a^34 + 2124680455595301426692096*
        a^36 + 1764755288847783297024*a^38 + 457606538933043200*a^40 + 
       24859270709248*a^42)*x^20)/((-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
      (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
      (-1 + a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^19) - 
   ((-95192559456608328014298166896372137242035709358487765937500 - 
      105216632409574290152433673199257537555755051326553063796875*a^2 + 
      1224537890369416416637638536321958124967102992380656318400000*a^4 - 
      2386727467593946575976595487080048218413281132934933938526030*a^6 + 
      3450756238851621207913140257870195612543703308085244447163628*a^8 - 
      4155373628326698839585150420149664759441809924509320599210671*a^10 + 
      3657232813773508391999178517420481639133110813862716554984152*a^12 - 
      2038152894151460736962689655493236798957099164597606002408288*a^14 + 
      696867799832142383822145777027060429848650403440685301303680*a^16 - 
      147307992899533369929046193746397690629138701730742310658048*a^18 + 
      19074144285385435460624408996202172199956698207695674066944*a^20 - 
      1375809321142249776851001404648133116281593959873332649984*a^22 + 
      24470355979911580707090102698434196107789757659877638144*a^24 + 
      5167685419812040807905915251470844708133624113518411776*a^26 - 
      561165806986248593676446746919204076129638217245786112*a^28 + 
      28498099066594732815605558423045478633086326017097728*a^30 - 
      789963058461102520997653203737393992415744675020800*a^32 + 
      8073311160692874208333236115581518141592229117952*a^34 + 
      212174488129881020834695962789228193653293318144*a^36 - 
      9222350607914080707284065047421874277898518528*a^38 + 
      139284262058699089952746704646443489764048896*a^40 - 
      594744052626334431492916721356735162351616*a^42 - 
      9592491953315470438217661395581318201344*a^44 + 
      131913249786954400225206139538745851904*a^46 - 
      300888155866287336339844607105826816*a^48 - 
      3044286357273965005317212032991232*a^50 + 
      9577839346143045377844731445248*a^52 + 35021965375309723782701121536*
       a^54 + 22816014612207023765323776*a^56 + 3222148485623238885376*a^58 + 
      45035996273704960*a^60)*x^19)/(5706675300756899644028485632000*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-4 + a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (1 - 5*a^2 + 4*a^4)^3*y^16) - 
   ((-1282765142044216570727613456057527032089950372264211641250000 + 
      3949100128241004415252733853252065868602856992036717333160000*a^2 - 
      1653141590471683532167949798850813782160314495009243656799775*a^4 - 
      6938564745857229453339423561063417374969729648935782528472605*a^6 + 
      13046309376734966897211399749893468865651470397622928478661666*a^8 - 
      16080155920693499104080565768610933823644310142633569362519754*a^10 + 
      18173684857876496845171970668731305737532133504927868015845525*a^12 - 
      18715189083584837895142604101365725506848551142876131670461145*a^14 + 
      14344945377018158917731749246122553595288795943939599566516040*a^16 - 
      3688997758678803238015640812042244449085037774384261335800720*a^18 - 
      7557965511712321830252389939277015188596177517181400408980480*a^20 + 
      12143124124572491519933880664659842749856968764383061818083840*a^22 - 
      9654897502836041771074991293774500738878143281064727484313600*a^24 + 
      5004739321094009427619177097938481869606217790705056403824640*a^26 - 
      1818276171809702509922421061111828851089266807740367603171328*a^28 + 
      476712370224164959876276970485688519382052832918312501706752*a^30 - 
      91271269872746098023706359451724166931041771141364147814400*a^32 + 
      12771505840737647604885204753907169442181710338490908016640*a^34 - 
      1292099536499889007404023192554297801153029510323167559680*a^36 + 
      91659387809987908229882601899673585910785156699956183040*a^38 - 
      4188170299142700444846807675045258366510478300062679040*a^40 + 
      84513171559847056939583201036014842931845413753323520*a^42 + 
      3008668158787784380602499218170183420641635257548800*a^44 - 
      306465629334748155113441805811301814372321292451840*a^46 + 
      11759180764963120467152572731240586517951396446208*a^48 - 
      249813077536919522966839960863356402439020347392*a^50 + 
      2532868474951252562377175623177576093057024000*a^52 + 
      8150737176941495676508075831737086514298880*a^54 - 
      548501808980338906516111708071480640143360*a^56 + 
      5716483863903226436628644960189210951680*a^58 - 
      12583082580353649054454811070017044480*a^60 - 
      141268865000587555641182704222863360*a^62 + 
      546777517304681677544081273651200*a^64 + 
      1408829560909949193825214791680*a^66 + 566020822106593585690312704*
       a^68 + 34436612421101912326144*a^70)*x^18)/
    (1601873768633515689551855616000*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^5*y^13) + 
   ((1707620621518054248966489893776079111217791593864811921790000 - 
      7307016399184376385120308831437720978150613781198616380693600*a^2 + 
      12498538472104464089341250579595546994545426542277069431834385*a^4 - 
      13870837972075645706757512400883356765169730999319232065213039*a^6 + 
      11816916635725407396757910243366492381902802538515936163505437*a^8 + 
      4237037459276862047738429854833964451272367004265652409365493*a^10 - 
      20476437756431997894822992680171083671137960534801463271138309*a^12 - 
      12699348519939857532796309864868019200673634169867257567136157*a^14 + 
      96116536201697704260951780123812789222136313182849762184123983*a^16 - 
      171110955432674131073206498598828856677566492449509167265263737*a^18 + 
      186152547482901553267668827620645853001807361960021979180447128*a^20 - 
      143552194748833195227711904999565536926220734253341417996516432*a^22 + 
      83228440570803247477328741652144370492058926177689639823350528*a^24 - 
      38002018040723777337200237120694393763487669429609360017973760*a^26 + 
      14612457296023085724799040943898935972842533995852617581965312*a^28 - 
      5159367819207143716959756003100635944756410036092874505281536*a^30 + 
      1732953122630518937258974329564756110195918054965431178690560*a^32 - 
      517008939664460583135528655603491677924484894710923807358976*a^34 + 
      122343857549482544906556128407128216595288909080209146773504*a^36 - 
      20371471095718846778109539818660042859597634939224148934656*a^38 + 
      1834983108243274177875943186485317359796442302967126687744*a^40 + 
      83546238674687329716507396155033734792351278792613822464*a^42 - 
      58553463723633466262024175326282614131043635861531918336*a^44 + 
      10530195541256984701240171263724069122649579295827034112*a^46 - 
      1175061645664839915454844426176935701825881931891343360*a^48 + 
      91432231823428074132863480687473521341916355774906368*a^50 - 
      5100143159193015837270229105622257624413572450746368*a^52 + 
      202037807133803214751115896435079365411525097422848*a^54 - 
      5394688593586813245253386935745745724994572255232*a^56 + 
      80902402724857580543612779832738513697581826048*a^58 + 
      38835785728373259837043256882920201679536128*a^60 - 
      30591177602465632515558564942271492424466432*a^62 + 
      659953499990888838689432976445172820738048*a^64 - 
      6301509734915313349170259142116468850688*a^66 + 
      16609998644541101031701333153452916736*a^68 + 
      155750751808687746783659816701132800*a^70 - 
      814600868381867731195876771627008*a^72 - 
      1388728478618749406082330787840*a^74 - 319264578862138298078330880*
       a^76 - 6087425544324152033280*a^78)*x^17)/
    (200234221079189461193981952000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^3*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^7*y^10) + 
   ((12640067025361974617825838894369665383622162071541647916305228800 - 
      82031651695204005598876503718135985532690330641296101991531160640*a^2 + 
      253385839046521098739149904453122575752808562282100927695908997360*
       a^4 - 
      564894569064338012021254907587502084656832982903576575345706057372*
       a^6 + 
      1080480271468044002680375541320491886149104930615859411450711586833*
       a^8 - 
      1690087115589477778648634852993809487770284564620977781865690341475*
       a^10 + 
      2022279112580093755400799457714983278319045002545137961504461950160*
       a^12 - 
      1908127885936236650521563972055590731557016284688907729825285291420*
       a^14 + 
      1493924977210163804539855607942416089176488481205461060948859929910*
       a^16 - 
      932124083876183456099325004441443504435619842714084990293211020370*
       a^18 + 
      591761906095622805129035771171744448521242395644115712227870962580*
       a^20 - 
      983428905728479188959331866225425697105839317089536169677793110480*
       a^22 + 
      2060763607417287832541109098526694060382371605007412669535078182465*
       a^24 - 
      3117011170647984589119706179261753774609696773612415485715826851427*
       a^26 + 
      3480002292661576220546012064717205718947453505207875527663059311268*
       a^28 - 
      3042723390418372571398078120206082927905220962965318078535984472480*
       a^30 + 
      2166295794425183580562487950516816881092844313891502615167492519040*
       a^32 - 
      1285958126644085580576956074806217965313670260867151634042388675840*
       a^34 + 
      645783900864253887050164850658273704449194269507373991598248401920*
       a^36 - 
      276818208915371228909605913859397687909931529232322934514489507840*
       a^38 + 
      101798435280301568291540894339399576055975290605895998596616028160*
       a^40 - 
      32160437041198948418337847143729656061124481102755715416653496320*
       a^42 + 
      8704932646193243710881325309309155210344731773804001328812523520*a^44 - 
      2004094423031062648545103454392851938232253662018615168479526912*a^46 + 
      387586698502016205024915552111534209260095234170750211717070848*a^48 - 
      61754643740168928849508921171759269545462522904110205511925760*a^50 + 
      7847864516770772241290541112485983041048011115818381968670720*a^52 - 
      744222950713827627534135894814706836427280249737496294850560*a^54 + 
      42616215721832130428850413358740814277552460031069970759680*a^56 + 
      608991375255575356127964062554109831121204552009819095040*a^58 - 
      475111786732217439072525082218477513346807743519664373760*a^60 + 
      62700406779263990543462699031551526498520746464787824640*a^62 - 
      5201557721080520531507368040406972265338028507004928000*a^64 + 
      305320727921787571478804716684090738711579423269715968*a^66 - 
      12705899401956666808073678182269512910906398796152832*a^68 + 
      342642823797099064501333237229831141102510785167360*a^70 - 
      3482031113597714445808166787506704974299214643200*a^72 - 
      156296555161000890232523999732210197524570439680*a^74 + 
      8857701015468253352543765130871146885142282240*a^76 - 
      227018563298020987478394153365262651443118080*a^78 + 
      3417092308450707500598114981737893954846720*a^80 - 
      28155362800432869905312982627240850227200*a^82 + 
      65255198201287806445477321422174945280*a^84 + 
      717673902884341941696661642037690368*a^86 - 
      3886132107661471859320004638932992*a^88 - 
      4805545927339173550788989419520*a^90 - 610696433564702519035166720*
       a^92)*x^16)/(94227868743147981738344448000*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^9*y^7) + 
   ((19325414473047951364909318044556121110093225075477921038000 - 
      133185005640158528381778509708892849865526216691194215028760*a^2 + 
      451238289894595997878511195236401362551026483380373746362455*a^4 - 
      1155720126362399414316150973631444839913071113303888099723891*a^6 + 
      2621605676937540943803641064963684343861307282780838728254359*a^8 - 
      5080458998343244331869469731986752930578156299120421516308639*a^10 + 
      8307107783367482168725763572115282282688428741418616301349246*a^12 - 
      12021128973919149383272111626915879978333158725972542249362310*a^14 + 
      15477220837398676378600203687463809122057616539597618797624230*a^16 - 
      17049461700450104547475130608533493100283671291096501082456590*a^18 + 
      16064478856549471593624330717043100762429663305286363310856075*a^20 - 
      13440670336917683786409193779589717027401744019258821152143975*a^22 + 
      9919398102231124686113984064216258591196308867516189448536755*a^24 - 
      6070905394034883293439764804976413112173417660637625034616571*a^26 + 
      2973326969764613945662175842915742430295212242123553544876544*a^28 - 
      1282037959746471011668457991442915435604103132166184748754144*a^30 + 
      649608796912749038502901991988643512922322759691989232198656*a^32 - 
      421274377761762211830960395217700899156993494176029137701120*a^34 + 
      260879786907950488162467761389681204047073815389316699688960*a^36 - 
      125285790734082944915504027130124711483844177138610739527680*a^38 + 
      40124882966834134320802527525679874401172692928178010521600*a^40 - 
      3709247035736189047979583537202911038330666975190693642240*a^42 - 
      4965626883253036957844103356125773816239848503058492293120*a^44 + 
      3968410029933224005857106679054990301989533695326954717184*a^46 - 
      1811372750409436357301588818156698802205437134009570164736*a^48 + 
      601526504433621697074855338480023188550976169828591599616*a^50 - 
      154730796541853991170636766526416083946205692356506681344*a^52 + 
      31612146158113421779420437217630767824294132024522833920*a^54 - 
      5197718312201095567445336464514015215974426244137615360*a^56 + 
      694321044963374128568848503561585421249307653051514880*a^58 - 
      76054928887649799751339532470206484738237455453388800*a^60 + 
      6902649727232563289317598726748452452719300779704320*a^62 - 
      524093060170924341391194783558868825377816151326720*a^64 + 
      33369113940827899256654298297853351206622051958784*a^66 - 
      1753962477568819975015388823943132413336376836096*a^68 + 
      72584461306343163668982487839006107968267616256*a^70 - 
      2116735825923927823768446644418083010604171264*a^72 + 
      29078354319081276061064385091998731479285760*a^74 + 
      705900624008677194228174218105802635345920*a^76 - 
      50822193619131337553461181463120953999360*a^78 + 
      1337551667033476689364253722091192320000*a^80 - 
      18352176363137245537052358003623198720*a^82 + 
      104720339062075838845117457634426880*a^84 + 
      266619855226350605478386408095744*a^86 - 
      4115916900341446737922617245696*a^88 - 4487235133321082708860862464*
       a^90 - 302231454903657293676544*a^92)*x^15)/
    (245385074851947869110272000*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*
     (1 - 5*a^2 + 4*a^4)^11*y^4) + 
   ((6138889030496965459338248735241768418896854823984 - 
      41790793783733064230400102120977526241074369539400*a^2 + 
      139035837599475660411102705354836696244206176643415*a^4 - 
      356267443306474272574521272858992085404679889687750*a^6 + 
      828175911860537016801435724916788594039237537050759*a^8 - 
      1660120917798484918366826840898700745166415370967312*a^10 + 
      2890747719070588198800918026837780672329839859372398*a^12 - 
      4700150494741623286915984753825269815825676398119492*a^14 + 
      7090830951424766250474360402525964771330611298298230*a^16 - 
      9561897383105471569512621439807037526637791889102336*a^18 + 
      11770558205575000692899600304762627570562312769058395*a^20 - 
      13430008554763890100756986928084024739437775376708838*a^22 + 
      13698856223415662279126552353367072474200634561362739*a^24 - 
      12314749976769708473014730279663504156005608918553912*a^26 + 
      10073874673316925409488789879015465466174470516822656*a^28 - 
      7523520887698919113020012840775340375248659731408512*a^30 + 
      4898192965300928010084681784578257281987338593464064*a^32 - 
      2720058732311696855207302253712538731199016584941568*a^34 + 
      1351954175593216699170683691091765820944715075059712*a^36 - 
      646773041284161898591848374242409463319766411837440*a^38 + 
      297453895546265488793950646231289183099597178732544*a^40 - 
      122749283524107335792881892948065681753242815954944*a^42 + 
      43650177594655841980595357181072615637559942316032*a^44 - 
      13847394639798186394070592540855457038133683552256*a^46 + 
      4293177889649250340215396630256153036168097693696*a^48 - 
      1376935280374640351394601491023760137530806108160*a^50 + 
      435954112045005151472935490300145527644737241088*a^52 - 
      125312951573134891711272531334785413207679827968*a^54 + 
      31028777647300045671667748421358424591817506816*a^56 - 
      6469796921462913514605095504674980839368425472*a^58 + 
      1123697139833863743640197373057262811229454336*a^60 - 
      161093167036836276363378673271799393820868608*a^62 + 
      18858376027362708553078770412717949283467264*a^64 - 
      1779390074195520639705202882951014233669632*a^66 + 
      133255612933756339786129889099558802161664*a^68 - 
      7777234241647397705691203804366442070016*a^70 + 
      345939113514304841479900477707308236800*a^72 - 
      11393161813508723493675048318032412672*a^74 + 
      266752317937405468118148963517857792*a^76 - 
      4166845706730031490953470806065152*a^78 + 
      38665486890333574978934843375616*a^80 - 160191148023476277767370178560*
       a^82)*x^14)/(2305843009213693952*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^13*y))*
  \[Eta]^41 + 
 (((16094435179755394307823702196602755118056062500000 - 
      26779970981671438345522662364332252665123198812500*a^2 + 
      7696528872547967152795616704734156956614867336875*a^4 - 
      207851899616924835759668348319213337640964855150*a^6 - 
      111680717976139099204727656062670780058943779229*a^8 + 
      10248635512813425604963658563233286964338207812*a^10 - 
      136606815371251600141591990006435453268943856*a^12 - 
      14074795184741017759367572792514055658147264*a^14 + 
      490574861234938716446362625348953314362624*a^16 - 
      125588484628034308020804560683483655168*a^18 - 
      173177928462125183366018954756380012544*a^20 + 
      1370992581466060721934652602784890880*a^22 + 
      17034064448327079258889454090649600*a^24 - 
      153999507623097036912279013294080*a^26 - 841110119147570165523762118656*
       a^28 + 3991937921439881757875765248*a^30 + 25979260906936860814606336*
       a^32 + 43925177019036193521664*a^34 + 27861260324827037696*a^36 + 
      6157873927159808*a^38 + 317827579904*a^40)*x^21)/
    (92037259250607277458891416272896000*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
     (-1 + a^2)*y^21) + 
   ((93649589467421675458013981932430747892102642544565879437500000 - 
      316573017390880852773880333179728737868387086161899089249687500*a^2 + 
      634637189476741844402188531560147305201776587895548084841940625*a^4 - 
      897627572651915477137041396266192076875964084225919150468534875*a^6 + 
      794681511719125743867545519975196738789533376458451728605559535*a^8 - 
      400558057593555990209924155790684628461595362156725056838700229*a^10 + 
      113038092648725463694945066394425335746981874604172552482754076*a^12 - 
      17580833554967151749029241332307123443742263332246125217571536*a^14 + 
      1306325770646486267125148637519049465258388746586283076625600*a^16 + 
      10377620121358847659489653381908906419795124371395820515584*a^18 - 
      11284804679747796152171713547632547672003323168816880483328*a^20 + 
      1077047032500461564069003392938288646555249524628482084864*a^22 - 
      51923047389629294056813070581455719068028388674145730560*a^24 + 
      1244184100055176566486477898188193996612520346110263296*a^26 + 
      495042240923198619642279538655798905245586586861568*a^28 - 
      989975567381080588388134158223423720240031868125184*a^30 + 
      30243933815918662460940904479820689191804709371904*a^32 - 
      386668957436634210226167830618326935073705689088*a^34 + 
      95381540325337437765192727955690395013218304*a^36 + 
      62766197186082640958120339967711599640182784*a^38 - 
      728856736509014157047647371203246882291712*a^40 + 
      1388209344415473775795648235319356030976*a^42 + 
      28536800341393821734366769290170859520*a^44 - 
      152441161272160146619322662656147456*a^46 - 
      299677236329300454940193291501568*a^48 + 
      1996661205837569388387948822528*a^50 + 4210347302878770349400391680*
       a^52 + 2132131324221992902590464*a^54 + 260113066671898361856*a^56 + 
      3377699720527872*a^58)*x^20)/(2921817753987532617742584643584000*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)^3*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-9 + 4*a^2)*(-1 + 4*a^2)*y^18) + 
   ((-190059775515749094905306395859412935166779095423496469103050000 + 
      644023284554114489572290622637969476855563594368832331250712000*a^2 - 
      349767587403499129638030184796989966328376662753992109212502475*a^4 - 
      1379379896119281596181184876285059373175524856530612150534701705*a^6 + 
      3351498702779239277815387755338152299932840968534863950648609346*a^8 - 
      4454849762589911828391006133643714742140213284346688157567576722*a^10 + 
      5031081491562239552858263695978813783024658848559784412727356009*a^12 - 
      5122744520482991112463210554786714970082295090159214024655025525*a^14 + 
      4192197946726391359924621986467684344566423896575113978529935104*a^16 - 
      2513228369278274636034912224883349711911469672899761370574294784*a^18 + 
      1069295616478759686285679348173395571451972742951649326592699648*a^20 - 
      321739242676169337545417700985289303106424416343512517476304384*a^22 + 
      68566063132860403083729482458424757578673602398807157120364544*a^24 - 
      10300190555990473309656178927062312332332363150893449737568256*a^26 + 
      1067168258622336490328306325997281933041064343783074422325248*a^28 - 
      71198623646764933236762052392730702301311174883705138118656*a^30 + 
      2282152623767336623813753362813680593957268605560387796992*a^32 + 
      68998118749129036492245331944164085481565928197225185280*a^34 - 
      12305760496796621266912358548389596004662304444690464768*a^36 + 
      700130586109855082789541554317507905515906806314958848*a^38 - 
      22505486254305282615576537688293355085784190786994176*a^40 + 
      393641331933132378801911846255365836055012471472128*a^42 - 
      1216036922310644767546097767903263487202634498048*a^44 - 
      107951289880172858472282642406813782630379552768*a^46 + 
      2510001878934017744333883812948330167303929856*a^48 - 
      22629200392807812807558181059776776054505472*a^50 + 
      9107341261480007650354339904277104820224*a^52 + 
      1394364465074732863609756063415318609920*a^54 - 
      7911749933973106790348716853937831936*a^56 - 
      10007055622638646868312129498251264*a^58 + 
      115840244496684011872577942192128*a^60 + 172622874006782324474596294656*
       a^62 + 52835490206848338366562304*a^64 + 2674345545123657416704*a^66)*
     x^19)/(365227219248441577217823080448000*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-1 + a^2)^5*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (4 - 17*a^2 + 4*a^4)^3*y^15) + 
   ((-1849219797876951696496680648397046787906607095068568599409240000 + 
      10681924052488587109491228468895068100236574357607402499618159600*a^2 - 
      26937819780978347279199185609649413555165900289284932601046967380*a^4 + 
      40688484570441938643896349728679703966000815887105973720886435905*a^6 - 
      38889769398906998810843643079310116697047406636228241608366893743*a^8 + 
      4948553714709373706664981256690193940491880447951106248008847117*a^10 + 
      69707125008325283789624994104372303099092591037530319819879403789*
       a^12 - 
      155546200807799014831471099143601224696594310147621130721975079125*
       a^14 + 
      199711720835543455347526800089167013800959364561348288874724159939*
       a^16 - 
      181916858218202499274167592401530263354196210604293003891507461857*
       a^18 + 
      127223736777652656728953622348120196048210849624261731205237859395*
       a^20 - 
      70958035175436128271110389977624092363127034514847879695288314440*
       a^22 + 
      31634964925104530235580289778547282284039277877395487625037821040*
       a^24 - 
      10703579371642745970679202047948563976594399815033169829624002560*
       a^26 + 
      2264845117829841818318595199636549246396581430067981049635295744*a^28 + 
      32719352225914646796295630145016508700794057726500548910034944*a^30 - 
      255868001041269783889279708344942232910251336069780500372774912*a^32 + 
      118287854750831740848189963501855381370430480987332193158103040*a^34 - 
      33251645907024514241671739836981617609493799339828627379781632*a^36 + 
      6636847296392684024035823047340358291679419927645797963268096*a^38 - 
      984497623352234106767918920469535168193898804408933170544640*a^40 + 
      110213560923725150250359392582196081264314512866268602695680*a^42 - 
      9312625823966707869496059198607222928333172284350047191040*a^44 + 
      585627196214335086479478288512600832399844228890026311680*a^46 - 
      26385001165370767862211121428933511813640941192435728384*a^48 + 
      765457926672947455341050956395076549958459664667508736*a^50 - 
      8138604635735519695328964000387833484068610499411968*a^52 - 
      401554335153895378338215391609995358494845179002880*a^54 + 
      23276658522475983719121933713260812145106010243072*a^56 - 
      600055439834075833296922997951298013791095095296*a^58 + 
      8629207402282113130876019381629726410009477120*a^60 - 
      54074329387255380362857505894783399063715840*a^62 - 
      283143775839690771679259254028044987269120*a^64 + 
      7290719530013821427313873766988749209600*a^66 - 
      38961635729990768422848458910169300992*a^68 - 
      29538882609210611238905558882844672*a^70 + 
      561402808981754838073739329929216*a^72 + 570136709720024061564514467840*
       a^74 + 95692364978531819895914496*a^76 + 1420399293675635474432*a^78)*
     x^18)/(19222485223602188274622267392000*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*
     (-4 + a^2)^3*(-1 + a^2)^7*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^5*
     y^12) + 
   ((-259083856906443352909215837062862377085222485329044188152479360000 + 
      1823855122859674994776061317036337201583956388424681173251625614400*
       a^2 - 
      6103565495217639908724722432883188114744579927732273296548439313520*
       a^4 + 
      13968855337226197993310728434593272786530540329765947635304753595580*
       a^6 - 
      25545753196642213292745246606593476728530384753274696447834038826201*
       a^8 + 
      37357919282986880283138846985931543505109457372359319414418588299745*
       a^10 - 
      40905199558103061347515162287307758954890436232614792188007184723566*
       a^12 + 
      31878231013207045739406228447835979196076529098751022053705762138100*
       a^14 - 
      17104357802662909439088189114845917072828648130141904928017271818366*
       a^16 + 
      5685996592417094011618588271784413244584432899188064281041936306230*
       a^18 + 
      567360947481434553384546834576979889658057750097292997330459907144*
       a^20 - 
      4194559130583890070552385241550130356660305472031054934202791705240*
       a^22 + 
      6517384267660912066953699261344599551721574662485572885197606137119*
       a^24 - 
      7252561680254878549222532213797597670617248565647666294905983626895*
       a^26 + 
      6287733496129955575966146586706380193133309630673101891781761829358*
       a^28 - 
      4333355396583349854702246871206996496480723502092591071367865503200*
       a^30 + 
      2381333055573993120522774044229037133959960467546176966058019915488*
       a^32 - 
      1034984402360558601111555019551873985594217674483618891416706506240*
       a^34 + 
      348483746808768140214539608681263328089575012160375453508523455488*
       a^36 - 
      86853940284932895238878774679664264170104184583702545667051028480*
       a^38 + 
      14064096116815206015568443947441852338902466974396668553298526208*
       a^40 - 563715063901289292605142531855031168965868566350684393435627520*
       a^42 - 454360182311229812759315871776707260282291227676980787262390272*
       a^44 + 164295206634955640867309075781658930406545835332057957285232640*
       a^46 - 33089408362387006535289915579103170304396710955167507365756928*
       a^48 + 4600020157608714375398134697522021128108528978565874623447040*
       a^50 - 454155154897236035838945370858810600469126109708092889366528*
       a^52 + 29776212658195673615234257854132988671194514540059091271680*
       a^54 - 837457341518225044470913670594629516546262829103608496128*
       a^56 - 69306418482947834224561590648919504399774779798171156480*a^58 + 
      11476851009122198253329266215486111840127315484608561152*a^60 - 
      878231478615851008964817353466673483085673618305187840*a^62 + 
      45033141510148413863534089987636873877538256969531392*a^64 - 
      1655175084745067085266187988195457716209308443607040*a^66 + 
      43688376332928899361791515656725040255862975758336*a^68 - 
      791384769433598266749946686675350441228721192960*a^70 + 
      8421903613025415749698918439878297293324025856*a^72 - 
      12861915216336243546713943712977128563671040*a^74 - 
      1049298745934998186869876775901834713759744*a^76 + 
      15127803615171615927016979608965197332480*a^78 - 
      79880745069548260107267543990485909504*a^80 - 
      4276910870801329369935332035788800*a^82 + 
      1056115788806910914128814492614656*a^84 + 
      707728221057644967164211363840*a^86 + 59032532514922358699458560*a^88)*
     x^17)/(6407495074534062758207422464000*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*
     (-1 + a^2)^9*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^7*y^9) + 
   ((-79186863895843953057790326122841628424579517594048540363621504000 + 
      658986742960178630956713033806897501428061471421507606844815132480*
       a^2 - 
      2670648969409451806496188220661001174475362482272523470953934517360*
       a^4 + 
      7533207124177287747178464244483755483499987262430175957063793138268*
       a^6 - 
      17338327362559112652297410279586958487109490916072451780046120359993*
       a^8 + 
      33792087280788617691326762264175237901866169564065427390444393448244*
       a^10 - 
      55149860459691013544199807896312588588852163720281248884839684766039*
       a^12 + 
      75503229353653642563145135681266719851260872781366591440324404284708*
       a^14 - 
      87603773818385310962544334058634280742982928370808342840229754079018*
       a^16 + 
      85152393331597352596112451631407590309522697310382329445117165748360*
       a^18 - 
      66454335399538382169744536210283773404036531282839372444161622670670*
       a^20 + 
      39341878606990662414813391598437356313743052888274171566973308697700*
       a^22 - 
      17593335687589418294646702710332810388810863012977683368128180943725*
       a^24 + 
      9045105084873736579012222501790537186139031683925979229562834901028*
       a^26 - 
      10373930774486270527905168512055367512387303404790138042058051839483*
       a^28 + 
      13584110359917982305451314156158241170144654195037573928997111974524*
       a^30 - 
      13845646555942744030902032804456238184887871110784187059229558877984*
       a^32 + 
      11062046729936104871847343650476041833312581002254664305704210767488*
       a^34 - 
      7221336581452474023691423117194654134713031622025374987713224942848*
       a^36 + 
      3958949970984606616988412035125075269813355107238874399831569310720*
       a^38 - 
      1848763732500178814901360201247884811296482349571578465838146109440*
       a^40 + 
      739691773885814402023581256653259467080662936630297254766041169920*
       a^42 - 
      253980944105134266969734831125503964656435071870346015598570045440*
       a^44 + 
      74848317364315072339429553517940423550788999732123312967649067008*
       a^46 - 
      18925881266836809057617204872313076883182026460067350961893408768*
       a^48 + 
      4102643780802145121951346256714593461884843827542912634049265664*a^50 - 
      760837096801629721071267131762080105025505684003078115336126464*a^52 + 
      120173625983807382642218007872730027127697385926858604898418688*a^54 - 
      16036988147913011460278844929903199580155817384388801800962048*a^56 + 
      1783973942637106959926879686412678113340937708522153946644480*a^58 - 
      161721320448704882310194284338694044846271260851162169999360*a^60 + 
      11450191735714994845626802662320311358763768781986217328640*a^62 - 
      571202939136038388741315513860607891039924599940584570880*a^64 + 
      12378610800365063203029505440410722695016703822898659328*a^66 + 
      932025120217201748212598685906457908026497000991096832*a^68 - 
      125709564009269943741553495972590056514794926821605376*a^70 + 
      8072904821732412494013307195892239516511899050049536*a^72 - 
      346859384125965367263499452682290336831277128220672*a^74 + 
      10449256732917193895189704574000687644558032371712*a^76 - 
      212741283938279334786942409839791867215541698560*a^78 + 
      2455364450917579668493630570308781065602334720*a^80 + 
      35860089437476222988547162932848109813760*a^82 - 
      508197280942203202425558276072964588830720*a^84 + 
      8015625550505106338167600140264425914368*a^86 - 
      50657668392245389256687147445374681088*a^88 + 
      41962448300179872069518572539346944*a^90 + 
      631321977182139772352087852056576*a^92 + 297038400708707065185108492288*
       a^94 + 9973638011820690691325952*a^96)*x^16)/
    (753822949945183853906755584000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^11*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^5*(-1 + 4*a^2)^9*y^6) + 
   ((-28846189335758155911730786773308133458111048611535770354800 + 
      238547564814969028506260541462484907758725441131850865855368*a^2 - 
      966380964909006108306888590073985630843815814244070777032859*a^4 + 
      2789351313653582426971035275904194997874654394533895815214388*a^6 - 
      6780135974452222475159446667221477446467586442469998054857495*a^8 + 
      14333936108037079797901673282578455847038378967311371018040342*a^10 - 
      26213968841623127629341575751595703695456055798123468015088198*a^12 + 
      42153075929996728058331722191892511374366088189556409983352352*a^14 - 
      60443187000622203913035420361013452719644844509947217715468390*a^16 + 
      76510285568849610370741711184981008816753454535512345677446300*a^18 - 
      84168345686431509953578713341089391388908902250244533804808415*a^20 + 
      80089326074136448085579348008423872023960210328049287760067260*a^22 - 
      65517039495995717049802100960945982577996477605537608739748179*a^24 + 
      44446226590739996096713139368432765468587789297802694767328982*a^26 - 
      22471021775464605742192207115894084113505783078084072529805440*a^28 + 
      5658470471953473023118215263704144651904167579658103051682528*a^30 + 
      2824192896778160339823090144336648926371981857610013005130112*a^32 - 
      4549637550639055831083243212687825183499774220948770342666240*a^34 + 
      3321632196396369085516240746370436532451996160986253709957120*a^36 - 
      1848971328360247924144902212583378376325827484869369497436160*a^38 + 
      945136693609120181800835733516921914848538070946084823367680*a^40 - 
      483348082259583149462898382655234009340321481976142776107008*a^42 + 
      239279836943554663881158121001288869763964185876555273076736*a^44 - 
      106326677496066261110829214056583635858395044233590398255104*a^46 + 
      40500364157554762484090071374113079131864760956748740689920*a^48 - 
      13040388631351742586449157511336657628423325472173877886976*a^50 + 
      3551305837142281060067944074227104381536517330134097723392*a^52 - 
      820296751018059448595355406855512078986882797102581153792*a^54 + 
      160572764838572261063877268341430534919922024888485806080*a^56 - 
      26477389430252984947883165699151577064102065399639572480*a^58 + 
      3640676895802049111234272674199538309080610308997775360*a^60 - 
      412367046730431283979813732968867302428167163017691136*a^62 + 
      38001757523758072399488335399833253931784876930891776*a^64 - 
      2819572229930591827453381968126133500436494617149440*a^66 + 
      167602864537575430482085101301315171704169153167360*a^68 - 
      8052634633111498984254237346748563936137078374400*a^70 + 
      324318328649214402716794582366581800169029763072*a^72 - 
      11692371926718922184714288251122311460766613504*a^74 + 
      392208682750154845451193525387873488407101440*a^76 - 
      11439959395782753023925975161690755600220160*a^78 + 
      247064039860230587147498223028614778060800*a^80 - 
      2985061604851942137120429610420597161984*a^82 - 
      3590155225206279161569809316366516224*a^84 + 
      690552399958289354825017407962087424*a^86 - 
      8489476607700174819940331390238720*a^88 + 
      22723765948411613101526410592256*a^90 + 138631594415117761097731407872*
       a^92 + 75104516543558837478621184*a^94)*x^15)/
    (1177848359289349771729305600*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^13*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*
     (-1 + 4*a^2)^11*y^3))*\[Eta]^42 + 
 (-1/11504657406325909682361427034112000*
    ((57885314219676641830263260070648421642740813000000 - 
       157583343119729250644028353433999144705220960110000*a^2 + 
       273795714076147645981178045428814915655720234947100*a^4 - 
       163032960481353008162956236610194629046752260959705*a^6 + 
       34028303200303227664740249421697760574039790480970*a^8 - 
       1131946393270832947423706131610219502389574364257*a^10 - 
       357577429332693028643755000421444174440421655228*a^12 + 
       36524155126820887988360814977519742391144004480*a^14 - 
       856086301963784406495614663478105630497054208*a^16 - 
       28408492477928229135958401186690898971085824*a^18 + 
       1508001828206953545983899191049981819596800*a^20 - 
       11710584443120204234992243103529933963264*a^22 - 
       333320532696800042831338883719908163584*a^24 + 
       4868685328194750846409159590900531200*a^26 + 
       16116185245357654261995745970749440*a^28 - 
       387236896178316716470567717306368*a^30 - 
       584580746465668443655846756352*a^32 + 9483248951322681358575206400*
        a^34 + 32544714268750999178969088*a^36 + 34656665813767300317184*
        a^38 + 12913977699902423040*a^40 + 1362359331323904*a^42 + 
       17179869184*a^44)*x^21)/((-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
      (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
      (-1 + a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^20) - 
   ((5044011683109563711390233272873719766429408949300937573812500000 + 
      6935588477778257321537790089040259397060744963909625073650937500*a^2 - 
      71741322723687827220197087445335987512756397303522055211909828125*a^4 + 
      141637141394206457061146519243469569287293645821187862905709680375*
       a^6 - 
      206770094622056755850324981653502403677876482915567092558766798635*
       a^8 + 
      249565473256722213898170274585165493575510599385161349480412239353*
       a^10 - 
      219288730286971024388703685555714637218630040647163943479571484452*
       a^12 + 
      122298009238629402535462973250172385706009530707154896990720205760*
       a^14 - 
      42016172077083400920874170158981537156415207189897308461642572032*
       a^16 + 
      8965534557201970331368470490045670804717767894563234124481595904*a^18 - 
      1179101816652328899277449097426619282059224040847218165898913792*a^20 + 
      87473362689337728009925437394681225478094783065514858075176960*a^22 - 
      1790196431204251854380887550238764932209206534635886408630272*a^24 - 
      315897665425838068680841552337056130301557782940320941539328*a^26 + 
      36587361384868279107258627627987544697833384199830366322688*a^28 - 
      1965236613572208271369052521966124641686124801471864111104*a^30 + 
      59075737845677416135357337753787557431548835443593183232*a^32 - 
      759267571894522185390964141869502324141020331793973248*a^34 - 
      12113050451730411230487165419548001034134985667248128*a^36 + 
      715540379346134036308054104641147203579180392382464*a^38 - 
      13202366177883261004166569769387070789611985829888*a^40 + 
      93916021693925257825058199880937430338766897152*a^42 + 
      551181621882502208845485801306416504868175872*a^44 - 
      15216733517617370580311718889623657300099072*a^46 + 
      86672999995966030313918278413590590390272*a^48 + 
      161940924921363961461710752190117707776*a^50 - 
      2864644118759052559688267615782830080*a^52 + 
      1840061443895861130478614571122688*a^54 + 
      26911334293324766457015262248960*a^56 + 27425164738238477921977106432*
       a^58 + 6777323521362237461626880*a^60 + 299615476009704357888*a^62)*
     x^20)/(2921817753987532617742584643584000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-4 + a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (1 - 5*a^2 + 4*a^4)^3*y^17) - 
   ((11195607704754604903432647978591051523122491611370654179252500000 - 
      33457478244603954418503666973162395935453601152538665967122670000*a^2 + 
      7891042666121387126162584094992719200841358184713433263624007550*a^4 + 
      76063000702402701239877877266135845518262053982894540018825980815*a^6 - 
      127298035725103395637037581627835782261407564475390056928206930753*
       a^8 + 
      131522778494965282209557360230611277422484058624207131894765968642*
       a^10 - 
      123617345227696878240826284976849979911862398115328096241619987364*
       a^12 + 
      116856282187025548899307949922910119363993854019364876847779740195*
       a^14 - 
      76375356590529357314790386763356138397308040606482867740536604281*
       a^16 - 
      21692620092424684542081234046592562855133052875319463175842797844*
       a^18 + 
      122778937925205309553569525995997651875846933065215410818054201232*
       a^20 - 
      153758007881629327776427601080545072099070398334481942990697595328*
       a^22 + 
      114197279185310436805692389428957395426343736693068188567173980672*
       a^24 - 
      57538136954370360829458326843224313859673206115788191148269164544*
       a^26 + 
      20642320599080491719491731916886272602658832553730634846020067328*
       a^28 - 
      5391764092257350177902884547262084214526150785741812217984155648*a^30 + 
      1035130166416544779061289855802551546628192481516439464294809600*a^32 - 
      146084760659172696338082022152092252288221308449374356652163072*a^34 + 
      14996610025051959329489117310499207629943434889908229680136192*a^36 - 
      1087350000906975270462895747172204133635113200629780402143232*a^38 + 
      51333246693297793218256662666060362259428658502645470724096*a^40 - 
      1106526772435914483807806886453992600152546291270962642944*a^42 - 
      36728262579917980679373496270533641242399872863493423104*a^44 + 
      4145007394937969773624671008029847496095762540174245888*a^46 - 
      173348392322903776086659161435976268148642589444145152*a^48 + 
      4140065237884671278740794531798162320368270374338560*a^50 - 
      52312011405391444304610687325125074812814552465408*a^52 + 
      38231145586816582048563826586217398189732921344*a^54 + 
      9969368509231367421133552800748893479857291264*a^56 - 
      153660460169897415986852303491176812955828224*a^58 + 
      829353542315504649451191538459501209321472*a^60 + 
      1879577069586138651687935194097067753472*a^62 - 
      35570168160658283082983168662273261568*a^64 + 
      50530007721666323850165159687356416*a^66 + 
      328253021062403820197681406410752*a^68 + 221760514725863732232790736896*
       a^70 + 28955937182850214864617472*a^72 + 355099823418908868608*a^74)*
     x^19)/(45653402406055197152227885056000*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (1 - 5*a^2 + 4*a^4)^5*y^14) - 
   ((4781528103663954308199996726552277764630280159355974594522890000 - 
      20066227182144243780703800108424267889724784878217509094328085600*a^2 + 
      31910565122503294555095079965690264621762058505911935130328965755*a^4 - 
      28412497753233356083717724564540873884513078598411451664314454005*a^6 + 
      12277415562798015887008178603732700084072697927109690963120072799*a^8 + 
      39671370765036578168285146630459624844680756772553734061269122023*
       a^10 - 
      78824881713812247258774792192319863512279455092061528925835249975*
       a^12 - 
      45352360014549202510385623745117744651016370834989925242948191583*
       a^14 + 
      333035131090195876998715678948305130370885200901263352974713663621*
       a^16 - 
      592906633620564150547131100964302805279073163988197266501523569555*
       a^18 + 
      651160040594219258426207076956555792433444467590748676608004026760*
       a^20 - 
      511503771929594906257725216348278438895627029288769101502033978720*
       a^22 + 
      305965670268187155713511373594145055492584242788481248317783717120*
       a^24 - 
      146418139628278557644330322036563498475666663526966000084558731520*
       a^26 + 
      59447009367268810631518185892958276429134619585495512023929776128*
       a^28 - 
      21672409614763403010759834112254109729787610705345757259263524864*
       a^30 + 
      7147312051073755103335795364451957016700643875232430512127672320*a^32 - 
      2003002222099533358158373660639364671749205685560493184181272576*a^34 + 
      430681935759059106645732882325880768592638361810227004487237632*a^36 - 
      60445132879997161588906778180600035582013837799037263371304960*a^38 + 
      2415005696191004894271819377067481586647110069667083552030720*a^40 + 
      1178473812149104615710795640993159422602668511198817854423040*a^42 - 
      346020152384197849008870518536903830760880982228997955911680*a^44 + 
      53928565173853367065906160936801863892221892823787587502080*a^46 - 
      5712169243821217238900256174229190320705052769438010441728*a^48 + 
      436173493993972846575948695289066062188621833693019766784*a^50 - 
      24310012309818902975256268648523340484455754328640061440*a^52 + 
      973704128414991718051407451806634039710031318012133376*a^54 - 
      26456239417750012330438970366619377020210176696778752*a^56 + 
      397141968640257367277159142474101164457528037212160*a^58 + 
      1125066677505567154400555868513271781268526202880*a^60 - 
      208757461109357387539288011980437558143976734720*a^62 + 
      4955567744586450311135823832899650148032839680*a^64 - 
      58083971889171824334328674738622252638535680*a^66 + 
      279044280482893891131981919085675912626176*a^68 + 
      1000742150580750264232534153992635154432*a^70 - 
      16258349733163658634607754357275361280*a^72 + 
      32236054198762831746311128935825408*a^74 + 
      128768601292803117637921746714624*a^76 + 55175043334272412631412244480*
       a^78 + 3348821919141232000368640*a^80)*x^18)/
    (6407495074534062758207422464000*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^3*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^7*y^11) - 
   ((26961339964009500227219377035622255055949477602433646632592298880000 - 
      173129580732834683755692290441643746067873770403100717829313601579200*
       a^2 + 
      521331939894959124724872193785377170444479778304474327078264078727120*
       a^4 - 
      1114186515766796939615482964306226725914204616207852763717959704771860*
       a^6 + 
      2029736810658244496980813866245959640454018976248185954324498486489283*
       a^8 - 
      2976845524589076525706474855700037182906311315997568375723002467728537*
       a^10 + 
      3147762393610864398471489078501219651061772380793417723781304018355070*
       a^12 - 
      2308009774120293062147375147787458104694855194418738728372942912302060*
       a^14 + 
      1071716364662917513119430022436405635061778609247301746500356330808530*
       a^16 - 
      23260044279329184214350801674457700264338115101440940820088017719870*
       a^18 - 
      72854127599411821441787648004073569191125792072020400203970488924840*
       a^20 - 
      1630542709011704950706940549772388891548493229608400493740468875020360*
       a^22 + 
      4770494556905967431561792636369256582660654843492085820247723160928915*
       a^24 - 
      7632974393985547639970394926902549993199976598570630661947392070703505*
       a^26 + 
      8664721671431710960643123898213189154557569264596485627022307211332498*
       a^28 - 
      7652748020267461823509427375708964853643857301999060546612253907574672*
       a^30 + 
      5502240433110942792103427445789548041973579345294156201762736389388960*
       a^32 - 
      3302958605849775013770183213717651210172603189798126282211888656157440*
       a^34 + 
      1680315021604030366523011788154251534015106811790035158997219031585280*
       a^36 - 
      730730686550116862579074822019921288980820421890886431795197766307840*
       a^38 + 
      272715202408075960441432693286764439191202299735368549433790125547520*
       a^40 - 
      87303062844656788383041321639895465421217231223347643152964589649920*
       a^42 + 
      23849836196090560316861435351146483202351504317927839744761791119360*
       a^44 - 
      5503566130559322890260584790854014875718390660771181476956785868800*
       a^46 + 
      1055235938320481937926026945959302010804447772326019269833426731008*
       a^48 - 
      163665136310436061494930324545414698330490906659720755763753254912*
       a^50 + 
      19510228761545629383963653835161796765131544256791481330905907200*
       a^52 - 
      1558532539311454988344269027627255110925063315225745748310097920*a^54 + 
      30450935441958885287878791866281058248426535492665408047022080*a^56 + 
      13680103257409056594798489897826122795140281704992306406359040*a^58 - 
      2615844142995248326068740726336002709654481144608615584235520*a^60 + 
      284673596587302495403985324783606876081032476879898772766720*a^62 - 
      21726071736458470784015902811463775070564787600423722680320*a^64 + 
      1198527637386252891068541572573462331784099485477167431680*a^66 - 
      45576552059497225569064356986551899278862287249596219392*a^68 + 
      932025129194316466022130072695750179513884787750207488*a^70 + 
      11935243516541596888458468352014192187502828653117440*a^72 - 
      1786210536354804776037617463409648140754131458457600*a^74 + 
      75081741489446967576217740312313136696185984122880*a^76 - 
      1912165728792771464302826851814960524809029550080*a^78 + 
      31626788746001240694653619246819599491887267840*a^80 - 
      317576486662120620896298998017106257368842240*a^82 + 
      1323254774744324147163417414397619653836800*a^84 + 
      7646424269134982712443799892286358159360*a^86 - 
      109296189353463926284474467733074870272*a^88 + 
      272333769327593182004334392936235008*a^90 + 
      723345884448580836987265697710080*a^92 + 194521925663102935177384427520*
       a^94 + 4155682504925287788052480*a^96)*x^17)/
    (800936884316757844775927808000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^9*y^8) - 
   ((726365262974535909901923571984537817494061492147645889141010346880000 - 
      5297200795328739234991992359379903010734403870899465543733883593848000*
       a^2 + 1885341916348523855013984602531529317313341772963416011867183479\
5226000*a^4 - 
      49265173273789357576328183235118648845938967227799343394996080791047460*
       a^6 + 1119157340835233301895578548371906495331944572061185819108566253\
54877575*a^8 - 
      21882589071843204800285163260428285688880969492927658005353754542963800\
8*a^10 + 
      36130967961906518260263629712112538265507934598486917967142024822359931\
3*a^12 - 
      52169781721501044513929405477626100231728084792337605354161283757253376\
8*a^14 + 
      66914801130774357143657789696574627527923476355958562859397419772058005\
4*a^16 - 
      73984180277756019375201652657850306292053200683597828077921788414030728\
0*a^18 + 
      69586718038614710641392613300301418228251841710506737331278336480232553\
8*a^20 - 
      57470915938888764655006191848936965773213434354848223752501806873381192\
4*a^22 + 
      42657227737702133503053175128306065140390421256921418676350992995969611\
5*a^24 - 
      27543569186866170515783985593687217667176109116602329513217278110547132\
0*a^26 + 
      14727342048579509941679450223505246607016752663841272214863575767820100\
5*a^28 - 
      66627009769682096322158127828864614951009131032996536433369061527513888*
       a^30 + 309034476477363139496676372666432349645608178596923032155159326\
72131968*a^32 - 
      18113570393696533920488570888019519079410530114715130204607154177719808*
       a^34 + 110550089852284826359925268896203255940078143580540029089326329\
27801344*a^36 - 
      4912797024412007686767466268631780886033022440459711273827628705669120*
       a^38 + 
      629444988904196662528442933538192211781654304625521013606417814683648*
       a^40 + 
      1184488088605438562089806811177634359385730218059308890446757022007296*
       a^42 - 
      1314820237782283176510410662779147598827440470068131748035484884664320*
       a^44 + 
      844366782836999991885689002961415569693088067466958454161856759070720*
       a^46 - 
      402463884083448482590990786014418424553405359021643880044547213885440*
       a^48 + 
      152443718650439553066562920388760950375940268983505178793566600691712*
       a^50 - 
      47228687725493269098370271086864377010765821735147804890624144965632*
       a^52 + 
      12152514135007962093775261824251390443663330350231027321449094316032*
       a^54 - 
      2622354600599322635622512280820152601002804537339219246703712403456*
       a^56 + 
      477909090207421351810833630155936446355975772157527049660048343040*
       a^58 - 
      73976728541306217102187690042052237653900696683158820374836150272*
       a^60 + 
      9771795060612971477672973958157574589384643649544471138749382656*a^62 - 
      1105257079281777590199629846065187841894917622913352505313198080*a^64 + 
      107173546213843034738411065581269923126060448344544363528847360*a^66 - 
      8886277756404583462618041309200251145392602681736344171970560*a^68 + 
      624537947056600050303766647991299085274482647430351156150272*a^70 - 
      36521250211720237390877241998742049293771971786873757499392*a^72 + 
      1713857329724871414396510907212503705976611527697924882432*a^74 - 
      59615832778081370323500340930842171505267608776748302336*a^76 + 
      1172710293439146784727347592133612374482180144260710400*a^78 + 
      15671362673262689780522198454457432628277323600232448*a^80 - 
      2386269465468742502126099269492491384673620673429504*a^82 + 
      106563699700590149030550931171258948462460440412160*a^84 - 
      2947584485535019299251768342272027383223340236800*a^86 + 
      54067418242731407948911107805847377229559889920*a^88 - 
      621292049023412973469838820470301849538265088*a^90 + 
      3367389096957460856625419455750438930874368*a^92 + 
      10218848608731925450016309350151971930112*a^94 - 
      240343301520435970633563869928914681856*a^96 + 
      778910439053987366615049820920872960*a^98 + 
      1655234319109754005133008870309888*a^100 + 
      302444225847909468411292286976*a^102)*x^16)/
    (753822949945183853906755584000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)^3*
     (-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^11*y^5) - 
   ((1074992089558960247854524721332728825261825985993246825462000 - 
      7671389007783705060358619614748258354341783118042504216235720*a^2 + 
      26817796961270936118334319242404033199074550875438470601904515*a^4 - 
      71089867233684752215896127200118522121210701537678885622855148*a^6 + 
      168965925557189137758374201325819197424862088544173668628510559*a^8 - 
      348990287667942676421991627957729277166572561637176398475066782*a^10 + 
      625306825086520132779425383740203762663291656848768780139208742*a^12 - 
      1027970613892972208488436511023264001035515064956695762537278832*a^14 + 
      1553401019837076928819703047228459805476006653727018447083174774*a^16 - 
      2088941391216405133628506514961362532732475763141706203538789228*a^18 + 
      2522688026557559699006232624754706219114417442629707633168397575*a^20 - 
      2782706918536704692046319757690660951795647563436907906361617940*a^22 + 
      2737443812499392531267224866736567677311586385320051067967818875*a^24 - 
      2351650197096648558491527019430616675128129237521855092862109118*a^26 + 
      1803987751483343409951776752778543138593822484844506832737005584*a^28 - 
      1259085842852141714836782791911165863303965305230473785763887872*a^30 + 
      772113735868296279579787924674100827409081249331799380372397312*a^32 - 
      395245638624637101520762727098674614991451739256206530310810112*a^34 + 
      169188633141071657200772636802876342132570097180161815204818944*a^36 - 
      67388281898133971756742287327069311580474935294628499578503168*a^38 + 
      29708621304123772583721309722876871385850904375441961829990400*a^40 - 
      14771381763621153340544615543928031829538310479355716141711360*a^42 + 
      7210942406968234292845381894829314500319173935121573908316160*a^44 - 
      3179887134805365080854712124319180013394408791447861364523008*a^46 + 
      1258139731454685390084394031164217618375148068656985243910144*a^48 - 
      451246037056362695907856662328613070025099740473032748040192*a^50 + 
      146000015171640886821298317015209691263392228836573406298112*a^52 - 
      41765390609057571048450897967298240907283076840264325660672*a^54 + 
      10325162273536483447770699961661865206074656630702839169024*a^56 - 
      2167120401927847562696002613821240543487572240969003696128*a^58 + 
      381479337259758118399130322832191275359240788976966041600*a^60 - 
      55807152848118203333880169269660779832630395149567918080*a^62 + 
      6727384522655853081402613696216895357039724721204101120*a^64 - 
      661971614484409707693572708381605277464176123118092288*a^66 + 
      52573368307615607095826833086310333274382818265268224*a^68 - 
      3323632501418746586181032866734016217653645380943872*a^70 + 
      164378803663229195144688179462045160566402026831872*a^72 - 
      6220854649135168595884661714260842131170621652992*a^74 + 
      175439024376505416976390546247609027783792001024*a^76 - 
      3636421765000525420960439658744989691389411328*a^78 + 
      61648841007180220378313673775980355570892800*a^80 - 
      1311866585318773053282206847039464433254400*a^82 + 
      37694164044361231573205677247920424878080*a^84 - 
      850375046924398554086191927789709426688*a^86 + 
      10839747504969859627634014401136164864*a^88 - 
      44753940888289239895959305591980032*a^90 - 
      436011199457064571704886100492288*a^92 + 
      3532501305526765678744314052608*a^94 + 7219100531828758116757929984*
       a^96 + 2417851639229258349412352*a^98)*x^15)/
    (1472310449111687214661632000*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*
     (1 - 5*a^2 + 4*a^4)^13*y^2))*\[Eta]^43 + 
 (((-1782976207022836899128884380052472484126991564687500000 + 
      2982563883510675071417660071950062335293827052137812500*a^2 - 
      874450688146268711656882932731551797520604290994371875*a^4 + 
      28959794496062890314647512983151453344417925294907625*a^6 + 
      12238928916184400583983419759064086700952847836429195*a^8 - 
      1222414053940305242467376259097514869917896460715209*a^10 + 
      22712281057535387930287087737573361772790312053444*a^12 + 
      1485685584925096532650629343986366238565438663552*a^14 - 
      65981878216573278172577274444505437655021527552*a^16 + 
      373340630072776274228404849336891645736588288*a^18 + 
      20216604581164348704792735219309284892618752*a^20 - 
      295864992131745853080534323049045514223616*a^22 - 
      1036728041186638328263326157696720175104*a^24 + 
      33625926022340582182224833655955128320*a^26 - 
      17828024847585997253652128362659840*a^28 - 
      1342150922584265219679285722218496*a^30 - 
      102692095525187926810179928064*a^32 + 21222269636340005757064839168*
       a^34 + 51306124949411318707781632*a^36 + 43346860434995682476032*
       a^38 + 13749072041217097728*a^40 + 1331401207054336*a^42 + 
      17179869184*a^44)*x^22)/(80992788140534404163824446320148480000*
     (-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*
     y^22) + 
   ((-5145360216591974444814329414206734948709157368569602462033437500000 + 
      17615893080675007256626526803103658045688203155334153400795542187500*
       a^2 - 
      35668696163069796707344864040597831664514271537028888591225686015625*
       a^4 + 
      50637955218804957933173771585667986561888971202662836610030282914375*
       a^6 - 
      44925077368925317617292640092684075410234818621408610896488263337875*
       a^8 + 
      22770576130052653084104790431360820021049366669836830166900450276473*
       a^10 - 
      6501040438930112831152924026599117515753102914412890000149932631664*
       a^12 + 
      1033253199044592598633702838337055847745198805211423456375589225024*
       a^14 - 
      80617703437318819026484901396995035624010234456362542744835473408*
       a^16 - 84697328794358276708586514269961879734891914213534156433866240*
       a^18 + 649806913067764576286892544823138573382003258735017943545856000*
       a^20 - 66560728132322152906266144616348724459820319589689967039856640*
       a^22 + 3449715071091655446632707756536758362600868916728394429562880*
       a^24 - 93876889882615342412760047651416902426092282403310179778560*
       a^26 + 458151213916626181371941733391435248435847626414992916480*
       a^28 + 60969087429158559970847029591113910196889551100690038784*a^30 - 
      2298340515500664874854928841281071629436278194927828992*a^32 + 
      37339374311892529970237147788635516572079270198771712*a^34 - 
      167163542609474871861558270578330348357177399312384*a^36 - 
      4344802414740758753650563273409877093590719528960*a^38 + 
      81338898272449023148380333577907587480561909760*a^40 - 
      446083905997417913117420809454561083009269760*a^42 - 
      1712527613786615968460734451892911320596480*a^44 + 
      29035281543795238209534981204581139087360*a^46 - 
      57637125951292222356788874799931719680*a^48 - 
      429935710453268334753482929531256832*a^50 + 
      939412009353258700943612817965056*a^52 + 
      3627402225845678295346120228864*a^54 + 2712896188882048174880980992*
       a^56 + 561896681095335143014400*a^58 + 22585552131263037440*a^60)*
     x^21)/(409054485558254566483961850101760000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-4 + a^2)*(-1 + a^2)^3*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-9 + 4*a^2)*
     (-1 + 4*a^2)*y^19) + 
   ((332484678102537386367699298126722389164674794642102890689375000000 - 
      1111785746516418778167184987061607080292221106643808779173723750000*
       a^2 + 
      493558029107391802604148097769334141860310738656100574715970675000*
       a^4 + 
      2796930189240827506381405583965917983606280208966643955966781917750*
       a^6 - 
      6607045020689817634831554599273368661398685725917702455733833988015*
       a^8 + 
      8872147363537915826281724960119271827598001244108085734854565619736*
       a^10 - 
      10108385794259207116313616288483774331096051944145923019609146041406*
       a^12 + 
      10268619783193921721164186613662544223261825048534445184734825319790*
       a^14 - 
      8345261677478924240919987411422667152221380120099398699613085386723*
       a^16 + 
      4976409139350383659936583928590754462951378495192760295932224917836*
       a^18 - 
      2112952459428720883032466410824107244132553567607531836942239321280*
       a^20 + 
      636550632997830922866538906384126604541387521086966913217062812928*
       a^22 - 
      136256117715924549602462565465066031391668129602026406590423768576*
       a^24 + 
      20628424564510332015563754424759384246115761890764211273753114624*
       a^26 - 
      2162568849156232600316155735387820587464985182579569775846965248*a^28 + 
      146852018436440989450066687788075578096380961801400815895642112*a^30 - 
      4869445867962560844834305512724271017336122780262108499345408*a^32 - 
      139028886681556326548211821646052940524321497781338603520000*a^34 + 
      26653637909457055216065529877354031875761199423136848674816*a^36 - 
      1589736950817952892622572589786365940306629256414517788672*a^38 + 
      54315427328385687848775993844672551429838509393544478720*a^40 - 
      1051809377483495733818335893434725519082258251410046976*a^42 + 
      5833078024185680013925325126006097703900355475013632*a^44 + 
      253479400322775989904629192987149422819461920980992*a^46 - 
      7389466284398393470936879545704941788102838452224*a^48 + 
      86150826339950564685862536338841465839280979968*a^50 - 
      280339867548945135183976955302146221000359936*a^52 - 
      4174861782398708354794713246419627792138240*a^54 + 
      46659124979975200605278257685741155909632*a^56 - 
      93923164650746198850474577156441636864*a^58 - 
      707116880185906913631778454833725440*a^60 + 
      1996740206073042510001222396674048*a^62 + 
      5523319424679268135329956102144*a^64 + 2766557290280280311971446784*
       a^66 + 297632414992983562125312*a^68 + 3170534137668829184*a^70)*x^20)/
    (5843635507975065235485169287168000*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-1 + a^2)^5*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (4 - 17*a^2 + 4*a^4)^3*y^16) + 
   ((45723294001362532572029375149623160404509861913310352241391725150000 - 
      263470862219387414321040097215274097602892922206340768281833789536000*
       a^2 + 
      657389330518796765316049640319144189224366905445302871426793793316625*
       a^4 - 
      966595938077028106977721527401578951824812803379472312199373673748905*
       a^6 + 
      868056721545511570191393078187557072234142392121776803264541844974123*
       a^8 + 
      17790840829331044987667567879370274820211669686142542584995555807435*
       a^10 - 
      1883784169155383755354369339217315124324439746506931857468253298055967*
       a^12 + 
      4024198736234268383556605184520149036654285222640171929064819365377325*
       a^14 - 
      5154323492959196679696750922348900647690466861662767133484158981686055*
       a^16 + 
      4743080493596516893095740507726115590567873366532295889863552025202393*
       a^18 - 
      3364210395311874814072682208336147772555025159623312454340827917833990*
       a^20 + 
      1893337411714334188791554860658519006968349384473472939374330615928472*
       a^22 - 
      836228093679766307948781028884350920982232198245599856318488979881312*
       a^24 + 
      267938609299661752588452386904226153353750413000236511742867648491392*
       a^26 - 
      44404771760993825944873330605483650656932413666507779569039971874816*
       a^28 - 
      9978456200937457865088298948305007901290146524978703774844631543808*
       a^30 + 
      10502049330754947342746362076556240267361192919446981713987933487104*
       a^32 - 
      4269033722498361934445088501044808640849194678536984871711991922688*
       a^34 + 
      1147193319932750042216999306089744142667892346712689414091647090688*
       a^36 - 
      224609456672585164173069313648822799573007398922750307801046188032*
       a^38 + 
      33107340610697942575258612365063707234673017813575224356606312448*
       a^40 - 
      3714681442482452027282784309583283464199280003769767748272390144*a^42 + 
      316786604084697130162691845904466371583208778031398876583297024*a^44 - 
      20235961578793014973237376293319597319017889962526971887878144*a^46 + 
      931953186150213986083715561991871691277191136154204439052288*a^48 - 
      27777165096476991413968666681777573703348418089224884977664*a^50 + 
      297547198940978163830151290452182993800046442519795335168*a^52 + 
      16723313885813375688441014686846449508685861691668299776*a^54 - 
      1023851498311544678195815817748620695300822235911028736*a^56 + 
      28951101029207579890762770693791311483790268573941760*a^58 - 
      478953327133650850267504087051796233774489902514176*a^60 + 
      4010786962989703354316667852622214556994001436672*a^62 + 
      5878602127646601843312892201424769059062284288*a^64 - 
      508224703894236363354639122038219809874771968*a^66 + 
      4681852362213195041561985790377221978849280*a^68 - 
      10961254874633373400424304594094903001088*a^70 - 
      67399701699497170808184915554394439680*a^72 + 
      264206883619766877614454391242227712*a^74 + 
      487920978032068671432414071881728*a^76 + 149708555170018449894884245504*
       a^78 + 7110260609723199251283968*a^80)*x^19)/
    (1460908876993766308871292321792000*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^3*
     (-1 + a^2)^7*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^5*
     y^13) + 
   ((792238348737309146660949984932079527309082412132938354680599952640000 - 
      5571828608710417580127838041783714167116225078443244839864864494697600*
       a^2 + 1853468500768818507712109925496976655316033806763280197659496116\
6627360*a^4 - 
      41897378530523609711734507472302071477384182701874939628424078099107240*
       a^6 + 7539302208671655273840008372634632708577558828001220846635153872\
0731934*a^8 - 
      10818620075763662217814103403880932425092991859851771513851922391191348\
7*a^10 + 
      11514842950291110272901475919373393079655090487151901539820296071810862\
5*a^12 - 
      85667331036636173320626278760917587219523646021189830063151681806525028*
       a^14 + 443766988976675356514577105557259009332782707927508732857420526\
32714936*a^16 - 
      20444072702596744798211344665837879237668375926047588156010343162349474*
       a^18 + 151018844444515032821514073240924866310186991598977518329970278\
07452982*a^20 - 
      13230722739967155510014118397379379880792955534207035432896308594988580*
       a^22 + 
      6706406277321563836306209812120186045884675488784360751459389688723858*
       a^24 + 
      1669663110353081865593836854642396449761540876289529382552271788473529*
       a^26 - 
      6669162384223342947460896981358450074684863571734598865990947474521487*
       a^28 + 
      6899251190153993744620330092439062212893131275220036062797963216457256*
       a^30 - 
      4525300246141080483570615509525897186368530722086410075338368086979840*
       a^32 + 
      2096274328919088519060169731670033046337200015628640246203684306876544*
       a^34 - 
      684760470586762162367775421694172642813792491542824167901879302298368*
       a^36 + 
      140835812373960228741070938357701675237540376391138852108489000005632*
       a^38 - 
      6531011028501649001282655391882314341454104658581700507130000736256*
       a^40 - 
      7428762988325172377169420195535290709431241426299599116033769472000*
       a^42 + 
      3290808729024086972337992607515618815841150463218177442829095469056*
       a^44 - 
      818610034794233894952047726590454593948673068604329577358373158912*
       a^46 + 
      141381802768879907235315906962342514311273585711124693776200630272*
       a^48 - 
      17574058366880099187752957057493776823057698651032474399524519936*
       a^50 + 
      1507945989288276514080505162577335235394791896886095142411304960*a^52 - 
      69815394451811656907165428457915650741317239747628803769237504*a^54 - 
      2213020264278283185308963749208559033618220255999616008323072*a^56 + 
      765485963646391936417565368648525747991371123085404859793408*a^58 - 
      80274311720314855598155834569718018395381423190661539037184*a^60 + 
      5467117048403857481341091959156394987292372193004633456640*a^62 - 
      269374592135497425890670185068695120567459368768032997376*a^64 + 
      9836551612544411894912265957761976898128744423276675072*a^66 - 
      263114841218050413099248801181198149727919804665298944*a^68 + 
      4888381458999222489232657289836302621973452844695552*a^70 - 
      52838754409142739918553098745363929318929360486400*a^72 + 
      7442408543447278578199836356705099200738623488*a^74 + 
      10162119387057984985898161119993765911282581504*a^76 - 
      168735600379565551552485538392739281492770816*a^78 + 
      1260544769183452276015404366716448914014208*a^80 - 
      2875156457471823199006230062939724840960*a^82 - 
      16601767592442392928100137283142811648*a^84 + 
      74086258332235441307230749564338176*a^86 + 
      94322866566998382708856035737600*a^88 + 16931761682340140734994186240*
       a^90 + 259730156557830486753280*a^92)*x^18)/
    (205039842385090008262637518848000*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*
     (-1 + a^2)^9*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^7*y^10) + 
   ((1578888861702543724106660627381924758140333190290609680163225586560000 - 
      13170852543344327349245209610557894224122762528910255953811617956958400*
       a^2 + 5331179618792619114602502880854153795048899280454441093567123592\
1993360*a^4 - 
      14950708618327805722603043821859580193657966615661491788090752712322122\
0*a^6 + 
      34113485085663011034260433444820477267235127142956253581493712685696392\
7*a^8 - 
      65834601226927353587489099444198989207620229389299269689669699678617179\
2*a^10 + 
      10609916725815329923056634492620182927259860099332420379597813377327727\
37*a^12 - 
      14272448751861642368668040583534323892433141015339516318110484853205745\
92*a^14 + 
      16183078940230955260482929916622772813505410585347732062713286249369643\
26*a^16 - 
      15271976215581446281185821981587044319228165610795982724328814161705295\
36*a^18 + 
      11416042491127832372444580210691536908275903637615280099974587528306180\
50*a^20 - 
      63009393083494898973191027142910559975564952142370742822691208440570106\
0*a^22 + 
      26439280571355428553677887454373997458836625316815091962381547716046019\
5*a^24 - 
      18075581746644949209500328860940851669427535577759006102730363145079720\
0*a^26 + 
      28278458298057771402444067579444624150947072702166079834331328366075439\
7*a^28 - 
      38693971738733862108593029485775709901831217541328950072891424459201535\
2*a^30 + 
      39237448414099355323464919177756060605021025537936556326108129094206603\
2*a^32 - 
      31095028327757556149463020181943281938673795016016362685696516002828723\
2*a^34 + 
      20152387639795678183577238887388487185237413081349508393309420420723737\
6*a^36 - 
      10973900722141668681048877167913448888242823113047551878896199700004249\
6*a^38 + 
      50946359892601896425605830416425326817827131690777756257706372978585600*
       a^40 - 203056952418664945995960854563605972861715267441504956953037259\
94475520*a^42 + 
      6968200764060532716860455698835524705181838521379645903012990425825280*
       a^44 - 
      2060436322129485869217063848903492495463419716410971701291450124206080*
       a^46 + 
      524686089823146060140344105090121924553075575905199168488391989788672*
       a^48 - 
      114834682331841804212711655404740458265554865402031631994517131886592*
       a^50 + 
      21512315914275543917980982720312068658578491571721806127376139026432*
       a^52 - 
      3424638331917599336727031654859232539771325311177568484559318679552*
       a^54 + 
      457925414106010557811053070931905058764525838850881402746768982016*
       a^56 - 
      50469637304197656085426446261486501069607705288082427659730026496*
       a^58 + 
      4434085510346454623082462944833234695124268846498941069846118400*a^60 - 
      288660716853438794332445321232384700834972513284411958681927680*a^62 + 
      10806872124231648162175837683493678028862832999545426715607040*a^64 + 
      239705909667597594275830530566791602517700721695435406704640*a^66 - 
      76223479712392078203823570995942084877865451307030825402368*a^68 + 
      6848124607897727187327323408662175863214113654264622481408*a^70 - 
      398162641399136169882037808636312657624659518887357841408*a^72 + 
      16538256843830839311792499861263752907398057073120903168*a^74 - 
      491325945883427102327475812005492502767743130050494464*a^76 + 
      9713507881970125289568473943508253635348503801626624*a^78 - 
      91074383913650762359554197443757113568878447820800*a^80 - 
      1136905254086429501944510411527724327398895779840*a^82 + 
      56334212868254236030237233330004925890953216000*a^84 - 
      952437762354539210603130380573042367151472640*a^86 + 
      8308473770126747564249338328217588043087872*a^88 - 
      28550122385181836222496318925255760412672*a^90 - 
      77749708343723005211186970217748103168*a^92 + 
      612642907683255325425192900606558208*a^94 + 
      537774095069815348376980733034496*a^96 + 54043819840052382626064891904*
       a^98)*x^17)/(51259960596272502065659379712000*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*
     (-1 + a^2)^11*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*(-1 + 4*a^2)^9*y^7) + 
   (
     (
      89357850799675628900454878730990844801163991599810753593747271539200000 \
- 836923477573397803050564881129479502592382139810484069593904950894880000*
       a^2 + 3838630121733507509112869053528496498731529497221672858455503734\
523376640*a^4 - 
      12217376951911043850511862826832268887339388669915246465182774867977166\
560*a^6 + 
      31689609839126428593760468734631810566934232657687741501745719632004048\
640*a^8 - 
      70913495537536163492431245569051762659921424754047870325873960913804962\
021*a^10 + 
      13806444070921765271114041105417842819984751089893858736147867214678125\
5445*a^12 - 
      23597846436390282706594686680269732660173823628327548804300115142116659\
6725*a^14 + 
      35840808673309965038082439321810148770001155409937181191146548980735429\
1515*a^16 - 
      48408013212982799232360144777954299859996656535974922102721469871934365\
6480*a^18 + 
      57628583828742223511156766457663351478019420739263365456031686540024816\
5490*a^20 - 
      60038469941463362628493772697457787438893243844471915606245928750635647\
9290*a^22 + 
      54502694979792915932683641983322625789433092043105475601392594448822909\
5670*a^24 - 
      42543232458836423173730275420200209276876097888946752035554151086148522\
8085*a^26 + 
      27432033307349112726437798611714442667425953705265632421250304119591771\
3385*a^28 - 
      13200598994037952011732306349226024206624816330103330341384533797564161\
3985*a^30 + 
      31582132299657934896614331891642640246751299566532276599109655356240707\
295*a^32 + 
      16868227960749151459102144778750545518621818270602145770026418114896409\
450*a^34 - 
      26800374694626177608578846662107143247572413929251749127148117960866828\
160*a^36 + 
      19771800597963118113257271101939508537737335132165140832565805440779921\
920*a^38 - 
      10797606397692988537393123455880897961851573545699716711141130894894376\
960*a^40 + 
      50856257046168953743928240665059144599555168475319933598080253432329625\
60*a^42 - 
      23360278529957966558112806749874017979495739148340242360464899049835724\
80*a^44 + 
      11162062067911451005722170087667023581251974035693318677149974797674086\
40*a^46 - 
      53518016978332175661282393901570392985642433905873448634345791224152064\
0*a^48 + 
      23902791542058304457880374157808106103821693667602636084049893438259200\
0*a^50 - 
      94725329427039783426694097697254495981444293217344590154272205365575680*
       a^52 + 326681355147521749237220766301236095539165728003685469887760150\
03648000*a^54 - 
      9754436273646828093044813816989833533024778211516366343853248463503360*
       a^56 + 
      2520024765694890125734842206491492908092714374896269570905709079429120*
       a^58 - 
      563089011818670925709573473625962170905913508773974384492476429762560*
       a^60 + 
      108690413827103618547588245514186672723124727166315112848733828546560*
       a^62 - 
      18086436685185211034565428519217205475177660856505325446345764372480*
       a^64 + 
      2588078885154195170642850778545145770362951476212956870179490365440*
       a^66 - 
      317696703521884605333297257813009515356587091152423438982882263040*
       a^68 + 
      33396689461230436594096340744261527081934619056887468712389509120*
       a^70 - 
      3005689477521973732458719129193514595673701202772360435523911680*a^72 + 
      232147902610844947524996356395118385033544702507101358705868800*a^74 - 
      15483803866439181282573438363451654312981228895581697852047360*a^76 + 
      901306544892293986503461964946293396009726889270347479121920*a^78 - 
      46357210419152424137822697705244991353611600690947251240960*a^80 + 
      2120605959075916852600137962155789716058058888198865551360*a^82 - 
      85434101589765163858281274718829870768623705047674388480*a^84 + 
      2932197499149956552359534986148260926051997091459235840*a^86 - 
      80728244469716331555979104952419978115524799485706240*a^88 + 
      1598504674535159152206654966737675335448361886023680*a^90 - 
      16166939506880798936724631379023403936715248762880*a^92 - 
      184984696493876749741985598552925761748493926400*a^94 + 
      10758387041916807926656935415341101011425034240*a^96 - 
      204651761157341981057327071761976839876116480*a^98 + 
      2043125156790967858159403215774221063946240*a^100 - 
      8786604186867094953769910008922180157440*a^102 - 
      12808955968228185289430494075808645120*a^104 + 
      173110623516723617768989169129881600*a^106 + 
      147135363369263872573135409643520*a^108 + 8046610255354971786844307456*
       a^110)*x^16)/(12061167199122941662508089344000*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^7*
     (-1 + a^2)^13*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)^3*(-9 + 4*a^2)^5*(-1 + 4*a^2)^11*y^4))*\[Eta]^44 + 
 (-1/7362980740048582196711313301831680000*
    ((-4738989608240301279782330900061990984616219210537500000 + 
       13094103671863123800756339529872091196385646520017312500*a^2 - 
       22770870378154526673110220709273772862969242829430711875*a^4 + 
       13639417208070845876891146659566483945471341564887293325*a^6 - 
       2900753813800242055616959084796877873911389154552405241*a^8 + 
       111088955731111400458577498839475165497915659979545123*a^10 + 
       29139661368425054284666573833291986462848963125970824*a^12 - 
       3227602267687341810413859633842518691366092947687312*a^14 + 
       90309386898848548156426604036520882458162410307584*a^16 + 
       1974259445687436747736242405500010292395661114368*a^18 - 
       144081345939748069269342799881639253727713468416*a^20 + 
       1810946906188605606652385749541561930972643328*a^22 + 
       23485625151014977308124409096553331898056704*a^24 - 
       631056931394575648568141983878864260431872*a^26 + 
       1259388611282880721185374767384773001216*a^28 + 
       48382103588948265246243163954219057152*a^30 - 
       187236015665742954563578570079207424*a^32 - 
       1495361964826368941850904062066688*a^34 + 
       3246247026170623649246940758016*a^36 + 24148550562317336128920748032*
        a^38 + 35551472242142727913865216*a^40 + 18462875321933833961472*
        a^42 + 3171901964493520896*a^44 + 118678536323072*a^46)*x^22)/
     ((-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
      (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*
      (-9 + 4*a^2)*(-1 + 4*a^2)*y^21) - 
   ((-39450010444190975019822554537119110251953078205115652673774062500000 - 
      65159848429969719629827124034755323894793889748375485702350292187500*
       a^2 + 
      616867570647206992434079512860531403416380990105394888857683518765625*
       a^4 - 
      1233375750088944598076274126651749727816823818852437048380126534539375*
       a^6 + 
      1817569467838581478192912126306377374962956481919688934697871633570075*
       a^8 - 
      2199113800197309787758135006147860016623126266588542256389920923029729*
       a^10 + 
      1930621338663007919718688435902206411265847147595407219940549620564824*
       a^12 - 
      1078727571759542923938428232234892972319818348406906667007475902673872*
       a^14 + 
      372972065372441326789263933284816213927019999263955309394209411593856*
       a^16 - 
      80519853503116189121086716960921557282692513579716758808010991083520*
       a^18 + 
      10793261932213139756637845352778195662888839977809287474838605516800*
       a^20 - 
      828976122782439758368520849453544216888937538070788594844709085184*
       a^22 + 
      19930129882474242665521384071759253353189140812656605379414458368*
       a^24 + 
      2786075384698310790335726724463999411818052559567562031752609792*a^26 - 
      351217963095942516370557364772066905973638576489073400199249920*a^28 + 
      20117455933465801564935840507460839206477737927692453699125248*a^30 - 
      659772595633768619847893802433133073861232342294860805439488*a^32 + 
      10433168894079559828823261229861994874972724774286984740864*a^34 + 
      79039287231513467091368079725919940770189760349002006528*a^36 - 
      7961344702222861969660339117785483842985369269216215040*a^38 + 
      180131257013061664465447177871012346955405843067043840*a^40 - 
      1814881190993137182837094555169553879196169154854912*a^42 - 
      538945386255188787177269550690415287780356653056*a^44 + 
      221979175937987265154598044585926798074934460416*a^46 - 
      2192774515590868526640841740842302269638574080*a^48 + 
      4181191324514765878247384430112658639814656*a^50 + 
      58686995915703101572059194467841174667264*a^52 - 
      298757406049917920737734680636284731392*a^54 - 
      370896733943225262859891956393181184*a^56 + 
      2841246285928905369723887954165760*a^58 + 
      4556322121262207696402498191360*a^60 + 1777044373963612816404381696*
       a^62 + 163950518015473313906688*a^64 + 1585267068834414592*a^66)*x^21)/
    (61358172833738184972594277515264000*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (1 - 5*a^2 + 4*a^4)^3*y^18) - 
   ((-151215456309316405930853033034646315980343385082572210145082152000000 + 
      438003869416657413540102169983769940915835699349341702138795013740000*
       a^2 - 
      19023112694790154253538338899632406268704355937666694055700400053300*
       a^4 - 
      1226709438112036841490781847929288763755295682942732456301639887991089*
       a^6 + 
      1864157485292330919572488670607276661908968992696417879235299870736124*
       a^8 - 
      1574279325839453286900417137458745171448835747344330209017025084631114*
       a^10 + 
      1056700693120858136653176086144951941636537559373960408613811420494716*
       a^12 - 
      759572144483911687655024026230341987013780488614458299785046266126269*
       a^14 + 
      150014905266188605706601745640652251710693224104553127012102011542868*
       a^16 + 
      1244573435695019253747444083131222657170304223267015084846443537348416*
       a^18 - 
      2613830265631415075731064527948359272656406614430215452967797707225728*
       a^20 + 
      2848313020472778848799510226676909956269619151440548169276783124416768*
       a^22 - 
      2012402171111286992697001223001113803966207155841788243048009185719296*
       a^24 + 
      990453478492931736436848329363491241350009125043205386995497167134720*
       a^26 - 
      351165764605734439888505763468765806904618617576418146783024817045504*
       a^28 + 
      91255271418421082931331755836431873760365304092960330537436953903104*
       a^30 - 
      17512288593582136972783522687092011206452354283124037776953131663360*
       a^32 + 
      2480162509047277877928328454641888074393841775251322577771464491008*
       a^34 - 
      256445886459613125932725341537725920414018230971103501871686352896*
       a^36 + 
      18796981663855894892484639115952670437558791298991508294276743168*
       a^38 - 900056184051654232256154136949797891696293938678648499741917184*
       a^40 + 19623273700783984418405765858669302908907298798725418465624064*
       a^42 + 696757208567889142195218084126507566310171672383120266493952*
       a^44 - 80381053623077939954259790628636120506530191243140826923008*
       a^46 + 3523425621667370615532142462182515190692388791971485843456*
       a^48 - 90163975269144440424606404420132935628971340512043728896*a^50 + 
      1284959115535695969667651145075276431789671213183270912*a^52 - 
      3670400367962341976718972207631681814593575158022144*a^54 - 
      227170132956448243089930544542335249691202648276992*a^56 + 
      4500141885266105403787495556242539450881556873216*a^58 - 
      35148655881194099283458862056957610025065381888*a^60 + 
      30972101385378191878550736788625499638202368*a^62 + 
      1357151420296377334975347880598817623506944*a^64 - 
      7048498954069606262376250864350315675648*a^66 - 
      4822343971144557157505419548007858176*a^68 + 
      68303311451052774954685160704966656*a^70 + 
      77052142700214177000625885151232*a^72 + 18137925897545570083070279680*
       a^74 + 711490918922977405829120*a^76)*x^20)/
    (5843635507975065235485169287168000*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (1 - 5*a^2 + 4*a^4)^5*y^15) - 
   ((-169027572331813362822928389377735589273941764395536288837602743630000 + 
      695897365240982671539769937738317934687299325579705086857066419653200*
       a^2 - 
      1021986331345615869487952076506261005945325154501886580367568609180905*
       a^4 + 
      646448723922952577327502507990353895503745741161799393330732314894100*
       a^6 + 
      270136919137632092624520628531318695586939654889786776504800341324940*
       a^8 - 
      2309499295978465506653853280108983329823369965369905349358296812591296*
       a^10 + 
      3411256726356700999360430794971463342039618572929081058447206184093330*
       a^12 + 
      2137296762670002293251949205922726669664855129648733637735626014912664*
       a^14 - 142736237666998218222801059907282183227963985704975661435953992\
53958548*a^16 + 
      25296855684775920216302883461329437471708217229580252192715236443116656*
       a^18 - 279997088319904813834605571503415139829192489343439039668262459\
55400209*a^20 + 
      22360946490457951285873391636299348731207043542770631616711196240403796*
       a^22 - 137355954165162425560659573373103283010366791710635988492828394\
55684448*a^24 + 
      6815677786159408553639130210074042718291988089424673148986896724026240*
       a^26 - 
      2870879910928001736461248966495424676580803511405680004048712086798080*
       a^28 + 
      1064646055916929683375481434115304537897614865573175354290191719779328*
       a^30 - 
      344748683233544196680084928627194894915857237714390259092856757043200*
       a^32 + 
      91582436787978075687976388786700328767448025589649445088372645101568*
       a^34 - 
      17876197520295392619892138942491398827050596857890902308331155685376*
       a^36 + 
      1957890701390684562245881445318057374991516305477864052602346668032*
       a^38 + 
      106016651398685865879318508116962151168301662462010482901030797312*
       a^40 - 
      96092472855733257525209265321067297920337246392212752168415920128*
       a^42 + 
      22170566181227681167661460500334127471478427854330110126696955904*
       a^44 - 
      3221271786136121313932964545834616107987326355191264465051975680*a^46 + 
      332797009300355531895035043852529879528438979412726188227952640*a^48 - 
      25322956313936895014827378758519443091625511597124135910637568*a^50 + 
      1426181204371087107707921778493197990516802542144141718978560*a^52 - 
      58361610684292488204336660887285114109614887836625642979328*a^54 + 
      1634358739673828368028933934263591186956946872710406864896*a^56 - 
      25238006531510678364125280605000013300905241268696645632*a^58 - 
      107723195275190277545833385228980426214891312772022272*a^60 + 
      16732424193498402765440249958276280972023317888237568*a^62 - 
      441922014672377681785273715933962003521341849862144*a^64 + 
      6172511701822819658282473624250128107550109859840*a^66 - 
      42559429109845037515603365453840085759819776000*a^68 - 
      15645168611896056332325530936087496269758464*a^70 + 
      2510999657639876503625040400373657433538560*a^72 - 
      14462533540749629964739719824325847547904*a^74 + 
      2017570538866247457413326391138582528*a^76 + 
      134565482884629714344141964594642944*a^78 + 
      100513515748730894837492737900544*a^80 + 13113552472788545685436760064*
       a^82 + 155838093934698292051968*a^84)*x^19)/
    (730454438496883154435646160896000*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^3*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (1 - 5*a^2 + 4*a^4)^7*y^12) - 
   (
     (-5541782854098542488644093400712357573871028364831203550869533940880640\
000 + 
      35174612943813692414502730227536065566442329736985993973308687427624681\
600*a^2 - 
      10302392418785168568694655179384349927074155517081986326734452455665498\
5120*a^4 + 
      20985075237046069073882026313714530497109028699878684382417808897826313\
5944*a^6 - 
      36013258813741194631279660547074347010930534511198845455519712481093025\
7158*a^8 + 
      48373303746404434096536898980115756415997856556473513452592483609471166\
2641*a^10 - 
      41391647969049935005221619756936939846894681971518812843370554989095032\
8423*a^12 + 
      13057637125208773576346885816682724440741916225716725809605484097106167\
7576*a^14 + 
      17947943780105041683812715709304381176554528491102103278587672599423921\
1440*a^16 - 
      35026990066187384833030846950639424014491340225618297092779496461167983\
5890*a^18 + 
      24038207732563153024313503260500605621546749564741072014434720942149079\
1670*a^20 + 
      26750887031683053316353155900023037405295691975579834813302399467943129\
6180*a^22 - 
      10502482970110883672635015227517193537758063042845982295899648217837443\
09170*a^24 + 
      17304133663869533111997200496823889439428884266827792132180663010638912\
27689*a^26 - 
      19797065041044441158362807134420363342492296757700326174625795336861778\
83383*a^28 + 
      17598270836249929527013535587525966409662452405151209479806544349470588\
11476*a^30 - 
      12755312098003539614222856938957907418401545823218300992966694833428110\
56368*a^32 + 
      77337772658202074901051499402047562868179764911790882101273798109996187\
8336*a^34 - 
      39800048178933300411116447675950582721935951360840935671887699259413223\
8080*a^36 + 
      17518258678157227242367613043698863443509060480335719437621970097045049\
8560*a^38 - 
      66101393467125017852906950572292525187497416453359832535107460057748828\
160*a^40 + 
      21323991205768498291705329635057897909527229333055152269137482357580840\
960*a^42 - 
      58352342534425112845398104522014524505785424378511383719152721420481331\
20*a^44 + 
      13360309980626007033381028257263915258562675770963138383715028805618237\
44*a^46 - 
      25029307981936345274985646890678678353525363005140716119089592066690252\
8*a^48 + 
      36858456633257841296470602749001382507380455533372351248533594126155776*
       a^50 - 
      3883798903093336761780166464317230178903901514375783456079394486878208*
       a^52 + 
      194547702397198361162126893795602650369881872412263896334303007604736*
       a^54 + 
      23050734585560255904215894887748441075007246414335593204591833907200*
       a^56 - 
      7273253349297866222554899807259874820615667378175699660208907223040*
       a^58 + 
      1037872149657451463982873390495706351076454453239671260424238530560*
       a^60 - 
      100820313484353599420852002981074498116357539254693781155725967360*
       a^62 + 
      7106394855050281248567474356957934048527916280814938016427540480*a^64 - 
      356077378369861748461966265566423338861932476699750613391507456*a^66 + 
      10953135223611957720571359504860272857731404288680848063987712*a^68 - 
      24938989356630939271636609024158384318214488950616876908544*a^70 - 
      18820382797562849244943577715251092029937793221970821644288*a^72 + 
      1203960429387877787870073052165071670016363756313919881216*a^74 - 
      44619340371371546366151716630996085036083995744319569920*a^76 + 
      1121151127986864081238177292819525349917817633201192960*a^78 - 
      19293097794199097924213669039859362904767323250360320*a^80 + 
      210965349685304624141590229786033756268823440261120*a^82 - 
      1034726108223136288568937845830254889586204344320*a^84 - 
      6155125469985370306858849820670973943318839296*a^86 + 
      129212172864846106471814002910855653314527232*a^88 - 
      697597072998175361148575651608550361268224*a^90 + 
      405832798182749297846475336662397222912*a^92 + 
      5550235995770996974414298550827483136*a^94 + 
      2794616384537552239802321322639360*a^96 + 
      185725762510120961823641436160*a^98)*x^18)/
    (1845358581465810074363737669632000*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^9*y^9) - 
   (
     (-3220463159766645080740168480725060927564451738449219381234287203920000\
000 + 
      23313210231945546575368172077964309828631043783092206586963871456105800\
000*a^2 - 
      81593934904819792152188596517414829950236450366839690333240390266092182\
000*a^4 + 
      20791802144028176125786064826030613600655580985449436596593210637452008\
5180*a^6 - 
      46045083931465734835165278607090624230247311838377360646106119357702021\
4625*a^8 + 
      87628874095519917190545917073068437040705123155118717766801165281605479\
8460*a^10 - 
      13944165803349020214408132023111523504227948617748058681372914181720210\
92607*a^12 + 
      19215554188392360496229650017526446314042666840453777674777642971237397\
59948*a^14 - 
      23385042576406488148055535516117229263653233255624608205602732918465938\
70714*a^16 + 
      24171569536198393477020539623361207689102867978696896714956041728421563\
29496*a^18 - 
      20658040990079910109771937356680319305115753750157515559900633653999656\
79326*a^20 + 
      15258326691333424313178925150659469170267825407669943544079653453493275\
14324*a^22 - 
      10436389104337428908924292370985101507395735234316512906814956348780603\
57493*a^24 + 
      65317586960851622544393881485171446018805069274204387988722526947903953\
2492*a^26 - 
      34310135448703363224432113164893538621651020102126060134590081199400215\
6355*a^28 + 
      14104603319140925996527380545873817173414271493085653356099104187594263\
0020*a^30 - 
      41060265211497755496693366552510998803502795765060895925236158190678590\
112*a^32 - 
      40235961368692212392206793852139372972931735697539476591976846609525009\
92*a^34 + 
      29453260419385244760270793233233302434412137888766816616309813218535110\
656*a^36 - 
      42492401426159417083080932337932808636758651182953044119423322879898476\
544*a^38 + 
      41980123358191274494494784526720423208847771866783770495210171187637714\
944*a^40 - 
      31882129002430273163867603181362778772038148396226448266368254854198460\
416*a^42 + 
      19448725589313145875864140915035347371135523478440224970554529701057789\
952*a^44 - 
      97538427241390432027098459658969901557681022112794609663302121633328660\
48*a^46 + 
      40758731229742371301863753930673195847571390574760301972847958023366246\
40*a^48 - 
      14309526249958232236269230844756619394323558429985860759305278945702707\
20*a^50 + 
      42451500536393188740647383690338470710787607631639792601236882831756492\
8*a^52 - 
      10691011404341893115965576942471467116939555250971830655423760167023411\
2*a^54 + 
      22948077109266159993184445742330262432152151021268360391671560343126016*
       a^56 - 
      4213298415977745742355414616350500200954858503928860788005996010143744*
       a^58 + 
      663599298278850748376059265049846950214856361364735362024007033421824*
       a^60 - 
      89815422543750210929179335682141887988851165995933936634586617348096*
       a^62 + 
      10443641356211534158400508296666421157061275912172911522764451479552*
       a^64 - 
      1039774372790619180756745549951626976956026929032769447520536363008*
       a^66 + 
      87912565267109634355129322567183426535811877422792650594094940160*
       a^68 - 
      6213152005743711246960790851328951973805298728740299916401704960*a^70 + 
      356279696037188131526675622450201661339700239753245087296913408*a^72 - 
      15558374517286944441568543174413129599937050362929356149358592*a^74 + 
      426155325017916453084169168791901169992255009799010942713856*a^76 + 
      1225009491180309111105789473269877903509260187423668699136*a^78 - 
      903251071182577455989234548323273299908939927998406066176*a^80 + 
      57270705847874910429648217503741464217419707659419910144*a^82 - 
      2230181506436590391642354706706919410411967445087551488*a^84 + 
      60618774475041577353971658632049101304282364659105792*a^86 - 
      1155188991281109300893176958710202147341349494456320*a^88 + 
      14390170015315636753348026320968683106082173747200*a^90 - 
      87723447512826745802487912183562153176430804992*a^92 - 
      370325975355280733241010287281944742175178752*a^94 + 
      11475740205806224723281036689767465207463936*a^96 - 
      78439392101805134326372143359704216633344*a^98 + 
      108196805004611387095451614605144489984*a^100 + 
      612709093504061619189498439788396544*a^102 + 
      220840224284499120061415373668352*a^104 + 6034957691516228840133230592*
       a^106)*x^17)/(12814990149068125516414844928000*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)^3*(-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^11*y^6) - 
   ((-15837276856250064735678534338418092453779916998384325483309894779388160\
0000 + 
      14306113020502527381430706542146295653919963929394952289665625920086497\
60000*a^2 - 
      63239400497099099015186634140111732032519932238335709250802054126957662\
59200*a^4 + 
      19694705280704639895380460859730992898209723369923690129619260279183622\
618080*a^6 - 
      51160730286803923449092446949100655007408299381207293431793799770771610\
077120*a^8 + 1162824403140431136503971677056668670505525734768346155528832896\
94777627809469*a^10 - 2322738185887315218079864507136931913430800778092689592\
62944989811976019575951*a^12 + 4153701718099636368651342349669740946857073784\
42190223623510378641381771488371*a^14 - 6770637194009470273786029892162521664\
16747964815938264459389778301043694756689*a^16 + 1003999766932504454657369857\
580337576810610031751584799506627462937743774632890*a^18 - 
      13457072436062369245108651509448471777023233127727214976983754280061970\
74970870*a^20 + 1634198950480286466290919856156779123815957128779722473216085\
668029334819088550*a^22 - 180090045872205699052798146901853081364771397086825\
1038377681044592737570418210*a^24 + 17890702554758858673676063039373612248816\
68326799233463558336770274450188211265*a^26 - 1593187422707125797663704736267\
019152524388457458309517170757745772076400128395*a^28 + 
      12771888533535474014936805877384615846202959095988795032479823441152424\
77353815*a^30 - 9294605352008227219820297096642198804365519885221154260580222\
85450214997266045*a^32 + 6139332078674060080008801263472259729512977537319803\
39271072822750441865244280*a^34 - 3641283093899650583346494930569070835158633\
40968706058314697820519099640713280*a^36 + 1925236561556949747250397606501680\
97110922599184549148369476606184831687546240*a^38 - 
      92429881692561338965818284670106750483030912696311346668344246196408362\
469120*a^40 + 
      42905651705166717259661603472557861932092861451106218983254001927487547\
392000*a^42 - 
      21032279574608668847356962117852128496263053554274702353140105310770250\
383360*a^44 + 
      11219474800347474519039924743652285210250928843129399639419137869107156\
746240*a^46 - 
      61241619943268681592138409102538085832257837580194294952949575081090626\
35520*a^48 + 
      31685027287996170900216611137076096630196019472591032954149265671895646\
20800*a^50 - 
      14892776952358373192425873806428587472715853513908031104361302844316948\
88960*a^52 + 
      62603244222544626786247182441659730132365114192095122522597700812178194\
4320*a^54 - 
      23423778683882744511909938298763095451937324652574527732717117395460685\
8240*a^56 + 
      77861071045233513446901439406258118606315470554487408361359388572060221\
440*a^58 - 
      22952970016274349702709545715963957713643906165433171430897251119970385\
920*a^60 + 
      59893587360147944154456513335631610641867849903621997725442475454103552\
00*a^62 - 
      13806466377073623257974199678473625737888492310473932796628620753344921\
60*a^64 + 
      28058861961007872548073873841138423219605727500311999157066781283057664\
0*a^66 - 
      50164362467990744590868889712250134072707195537792042398802641021829120*
       a^68 + 
      7869375474682968412241458306999305586017562621394370587512666608107520*
       a^70 - 
      1079741201858180734279182530133824547502366538635870365085647859875840*
       a^72 + 
      129065516427717391420376994208660138560825372352717854386627700326400*
       a^74 - 
      13375608453367514404009060147595290057966128576399307190324649000960*
       a^76 + 
      1194955967214922775726227303385673976338045355855108534418895011840*
       a^78 - 
      91432949538888061551408918199046906624856227730760034070896312320*
       a^80 + 
      5949925220648366479226444906837842461188611710232873826412134400*a^82 - 
      327046213227501699622030301765852895648149819103423737112821760*a^84 + 
      15113405409209079600120311401895733760770255233304249803735040*a^86 - 
      588554134244959068169661352670976987617673823393246892523520*a^88 + 
      19695685619924909099884709571277788636800617893333125038080*a^90 - 
      595058416199107496728575343038554245041233643753575546880*a^92 + 
      17357201176725084938591316874882986522068274240961904640*a^94 - 
      497214162088507228105498085807796734223629445675089920*a^96 + 
      12954809373194728278280776994908862960461221294243840*a^98 - 
      272879533832898892458121802273195951633750053355520*a^100 + 
      4112361359512681454799251828235317228332489113600*a^102 - 
      36234999561872994192324044651068419897619906560*a^104 + 
      37070269403832218358669589585315696591503360*a^106 + 
      2941094621445443259404175419702600584396800*a^108 - 
      27974530775323943750393334312116561117184*a^110 + 
      55698076296997906873887085934124466176*a^112 + 
      257696699401710098964258519844388864*a^114 + 
      112820903420312416733206585278464*a^116)*x^16)/
    (12061167199122941662508089344000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^7*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)^3*
     (-9 + 4*a^2)^7*(1 - 5*a^2 + 4*a^4)^13*y^3))*\[Eta]^45 + 
 (((-56801398096610822840479623082892909735614654692187500000 + 
      95049791849297320558722539891683264935319079036151562500*a^2 - 
      27779012785851881359602471872736329975591442226352109375*a^4 + 
      890299080439103282617070061401184825304293316926643125*a^6 + 
      391467145797346193066338378835599129843357665850380375*a^8 - 
      38488013550136312968265402345120343040570347713569477*a^10 + 
      671049286379634579546592298950762484925838222073172*a^12 + 
      48746075369335827379245418951331925800998878902656*a^14 - 
      2061190873711861371141259941695112520419757718016*a^16 + 
      9253088108305272314157335720698401730583921664*a^18 + 
      674200885816620987590577621914303122880720896*a^20 - 
      8922392821780339077970634062669847960322048*a^22 - 
      44916525479315993338253486712846440988672*a^24 + 
      1085291338656397703468696329454263336960*a^26 + 
      413215540592953676643574765718077440*a^28 - 
      45944809848256054526494620556197888*a^30 - 
      35198265713890044829759052972032*a^32 + 730456565706065342976705429504*
       a^34 + 2146361989505688118814048256*a^36 + 2216714700617160952119296*
       a^38 + 924839973423409004544*a^40 + 139513091963486208*a^42 + 
      5033701670912*a^44)*x^23)/(2483778836309721727690616353817886720000*
     (-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*
     y^23) + 
   (
     (
      48507383067153247392514203195353271158234473180763603551171763250000000 \
- 167964153085953526571595443168480016899189105696003593644771597402375000*
       a^2 + 3431149316310849511616810336868455258893536308548205216439742898\
85056250*a^4 - 
      48858532825187214821085862173742260397495021071778639149773181482324707\
5*a^6 + 
      43395441316775765917567046355073809824992467631974257311932999406764886\
5*a^8 - 
      22071436442084167713356020872745992135788847854374513420306016710045718\
1*a^10 + 
      63500391212369496640746535784619895530763897721595147557323302561094545*
       a^12 - 102389304406647799203546743094476670509503739824367467449707268\
32878164*a^14 + 
      824343188453803425655132526138090844210165501201808162270225247834112*
       a^16 - 
      2683111163033651376155136626567107555222077036171822520284121752832*
       a^18 - 
      6352765919209583057388318383714650203303850622711740387073836008960*
       a^20 + 
      683591366059046010175584926248908273734526898219427135695459072000*
       a^22 - 
      37193205681529178894049105928073926554765519236394558401125007360*
       a^24 + 
      1095831908955439780993353932544393589275956251714406380290048000*a^26 - 
      8889582407190937872797600105737968011448462877631108970250240*a^28 - 
      607840174886672552950965217770564530931995266045132917178368*a^30 + 
      26956900724427568860992963975963024454639608479601456578560*a^32 - 
      509005210421426765762813018908127790800223277669901402112*a^34 + 
      3644042286235683824619759008424518300675000300843565056*a^36 + 
      40872848651611033678355314769573808182016079722184704*a^38 - 
      1177382654752101840477135459674158381636336190750720*a^40 + 
      9818540054499435457627725907319368856765967892480*a^42 - 
      3221301124644096690879948310048050525461544960*a^44 - 
      498044107770372547868962534836934900763852800*a^46 + 
      2720795749406607647832952222974251473305600*a^48 + 
      2770661190522963474307821519134496129024*a^50 - 
      50880436493114978510334850332968878080*a^52 + 
      12335240367349743524654030495154176*a^54 + 
      337613562749353364159868627320832*a^56 + 375829930059603241606240534528*
       a^58 + 119957983624756805584814080*a^60 + 9841215240234199941120*
       a^62 + 90071992547409920*a^64)*x^22)/
    (29451922960194328786845253207326720000*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-4 + a^2)*(-1 + a^2)^3*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-9 + 4*a^2)*(-1 + 4*a^2)*y^20) + 
   (
     (
      -54767936667482404397783561414752297053960797942539322369700393750000000 \
+ 180766300494845191038135444981153267000023371903951049230588712100000000*
       a^2 - 6205027751421369426732767784203250305955639338481751683123473151\
9937500*a^4 - 
      52453569940462148711658247591824806962552204522588369575584134178820187\
5*a^6 + 
      12149485963083053498292071409863839402179498563327685818397533483375458\
50*a^8 - 
      16485235955385007897356980477658586254968304624184284720668466977832763\
50*a^10 + 
      18936344307965928516575167022914209012392998738452367730435711160866684\
64*a^12 - 
      19203215611645908635268719514324362129897903159974073893429801354167334\
15*a^14 + 
      15520446081957964046972159429200558418928181111653173291408502928084482\
34*a^16 - 
      92200799051220017626657817313286530929787777389710098032012661327930000\
0*a^18 + 
      39128565019578644674675302721608439615597604027078859173652892769486326\
4*a^20 - 
      11822642060659543522207499309814929061504195979433695921305799324772864\
0*a^22 + 
      25470716405087660601839465286752518365019390380943077589870267965594624*
       a^24 - 
      3896537119136150656482191245017475149783594794080217828613038872330240*
       a^26 + 
      414918888586575692628763806105039660587013672489677269170434653732864*
       a^28 - 
      28869746923244435500185007383063333896205111135836793138365897441280*
       a^30 + 
      1010235472845369924247956543324627565164001155915380414302287429632*
       a^32 + 
      24465332675450307995133205565881477790906138887256770145293434880*
       a^34 - 
      5385360431264940235644688841981004304951271326866692941616775168*a^36 + 
      340666897482560210220333198113106138924325434224306335986483200*a^38 - 
      12467063135565253532853113281563502852655820736573302194044928*a^40 + 
      268871509008679999082129609029530121072052000005711126855680*a^42 - 
      2237799639747195867444696112433718698652396471017587867648*a^44 - 
      51088732031617260476335403061904863638464788165684101120*a^46 + 
      1987438078983546435158467082622771919208930970615939072*a^48 - 
      29246146375225664410361471420589426211811461892669440*a^50 + 
      174429126827446899512982506355010871916739107487744*a^52 + 
      798037901895257629905475670474493351126273884160*a^54 - 
      19797937255374538129547665338446673331477282816*a^56 + 
      102816851005966017697704223380737815792844800*a^58 + 
      100531069175620190206338686271936647921664*a^60 - 
      2295315499367468330070897010978890711040*a^62 + 
      2006834309838154068397124212725121024*a^64 + 
      15624999844303121931306368615055360*a^66 + 
      12209451148803910735094259646464*a^68 + 2320429942866477649829560320*
       a^70 + 78583129754002689884160*a^72)*x^21)/
    (2454326913349527398903771100610560000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-1 + a^2)^5*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (4 - 17*a^2 + 4*a^4)^3*y^17) + 
   ((-81519398822443943905994440152664105077175119539297117861590433910000000\
0 + 4682961578377918911052082452095374279162130842348081585870181650902500000*
       a^2 - 1155387343799483445069856901076809940621712755016894944048876182\
0508352500*a^4 + 
      16517667879733017751031047103109345915017356721150326781266381131277714\
875*a^6 - 
      13841655266803904894189867253106341264655760214896156638076522926572338\
325*a^8 - 
      26629215450789351823626689833784000192865738980025161373508904674704544\
05*a^10 + 
      36084997495379622177707577886515523151627804220269916190550552958547753\
047*a^12 - 
      74329020332424268876164625006514409835591234309436582731661154703515782\
739*a^14 + 
      94987756989954561878750429240922114607527859986944469701684807652600828\
753*a^16 - 
      88130832907386520751198935152842319770573757721638062511134131387271000\
487*a^18 + 
      63147540528746359796667740017696782607003801109663967793011307531634818\
593*a^20 - 
      35639739275607133896000325067004151046069457799269804932012502644633513\
244*a^22 + 
      15447288917162718476641348804991854560353708616055332436079907597245813\
632*a^24 - 
      45758566788906789443891272541948340945536699223789794120230875816786016\
00*a^26 + 
      45438653203115618822317842767109327841887203182902642833359228351129472\
0*a^28 + 
      39426709654764463191840447958835391407267305355034177227226656556643840\
0*a^30 - 
      27876375573989380566069854678726926778644952497725533061285650196187545\
6*a^32 + 
      10445696408352283186270150210242471493300419501101469489107772972348211\
2*a^34 - 
      27136228036305876041170837515058342749418392167608624043698581911568384*
       a^36 + 
      5225620473466731448310576101565143691689563994219832690205096591753216*
       a^38 - 
      764449390441803819264435504285743129238926031182751882729527143563264*
       a^40 + 
      85628970228913924476977905691447695343242657957671549554873830735872*
       a^42 - 
      7322409900018384253916562215076819651283406501382053903726140194816*
       a^44 + 
      470601045983604527261363977016056104463491123277406829774530150400*
       a^46 - 
      21839196144957743728896708811181619362372906005764260693582807040*
       a^48 + 652147621821941904135682524419795035642437394670405491611402240*
       a^50 - 6280483613309062658880075105216241422527478040460925603938304*
       a^52 - 476560921813745464119902687711742949283200052529580770066432*
       a^54 + 28993437683035451698151108860387860122370401901295838429184*
       a^56 - 859971636673393550639626577209195452811779008276144848896*
       a^58 + 15413037309215551140089387215635833035204794111359975424*a^60 - 
      149809854270775815055492280853870743267221949028237312*a^62 + 
      54809517915232979643073598056785676167499046977536*a^64 + 
      18821792524524489300338547120948700857786118963200*a^66 - 
      235874078174304952099299582203581953617669652480*a^68 + 
      1081188362913234531537062712859215792848240640*a^70 + 
      1478100548960451558121667494733000724185088*a^72 - 
      28882484781012289062702454336501963554816*a^74 + 
      39113676080835820410993499951513731072*a^76 + 
      175672292290387264805501345875361792*a^78 + 
      91406707618663706341584375119872*a^80 + 9325680889221037806724317184*
       a^82 + 90905554795240670363648*a^84)*x^20)/
    (233745420319002609419406771486720000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*
     (-4 + a^2)^3*(-1 + a^2)^7*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (-1 + 4*a^2)^5*y^14) + 
   (
     (-6044446038237864380992256015331536517555407932962963622051086029112960\
0000 + 
      42471238321335889751092478316535318125051065796670553535345932572416360\
0000*a^2 - 
      14046859912799906711454582912941033029006335130392983137130164000655757\
99840*a^4 + 
      31371279058607927158578705350694909567021061146138227760229945078111437\
97992*a^6 - 
      55551041253819580753328904597589696254576842639338202605316124887800936\
28094*a^8 + 
      78213765301436438165220269530408162806671480257700437537037671044384820\
10457*a^10 - 
      80897444276178971562344106633172450581377200714939930587424513826387659\
24911*a^12 + 
      57423263903478756861303673667105886179927230270053326149980104017469241\
70032*a^14 - 
      29312288570226395989947807089888176384318162572843326812854236308742799\
00528*a^16 + 
      19745893066553462819066311549479309507125470381515143473947113552074736\
33694*a^18 - 
      26387805607195452767284631454734233409561757316533102429072075720853097\
56890*a^20 + 
      32085609070959950638780899659859042009441833457645731065294707290281190\
99236*a^22 - 
      27472462010742526065246538671667478761800550416129260183714962012836167\
27402*a^24 + 
      16127741732516459511645537391104481422332088816699816007464223937190704\
73265*a^26 - 
      58167452738158275962207418430109791566556078251325358890396821680614638\
9983*a^28 + 
      44032035447036600366752233883191442520270857763024757179450815567085670\
492*a^30 + 
      87723337241059847366159423895651809211610612571573385009592356581332155\
808*a^32 - 
      56546323197763307798019576465825066129372181829381130030471352360378088\
576*a^34 + 
      14740829467864823131319333474466684809315487813406857921079114670464716\
544*a^36 + 
      14721740710178016847546300032042424235532727245799712570618754226796308\
48*a^38 - 
      29893696837930984768312643856278479509948082157597624312274047822340096\
00*a^40 + 
      14117926573580685148309319848608923484424619364665342258367217349874155\
52*a^42 - 
      41912487284266223014510951402215068772131750204381979680335314014955110\
4*a^44 + 
      88797793612538917723627200854951997896401530903132749320205136729735168*
       a^46 - 138051244986277773866901804966774951299286790479285177445152304\
05230592*a^48 + 
      1535823058162250865861264299667827377214215408548226740582674388221952*
       a^50 - 
      106564527325231922987945888171692018165781958171712330453959120519168*
       a^52 + 
      905180654717108384061181970958973060502246693697142560002288910336*
       a^54 + 
      871223636764590505076983367062577904049259314335037467868105015296*
       a^56 - 
      132900646801750399981452477675378794543180713192178968111588835328*
       a^58 + 
      12040406412900021142607462030976129131631525611196678630455377920*
       a^60 - 781193991126194366544974130257673884223380475146020853605466112*
       a^62 + 38058456679877956128480310653301630133467764854124394340941824*
       a^64 - 1403015043012919435059856662444206565436825548736499520897024*
       a^66 + 38436201132153480572097245601478636496674221232711148765184*
       a^68 - 738237189435714922296939292883630762486508714043279147008*
       a^70 + 8163034527103113164533345437676634465046829214629625856*a^72 + 
      11226406894287554930934829647755986833366690853552128*a^74 - 
      2261133984282907627804999171940790934016183146381312*a^76 + 
      42542069511234595875726682246113266476261924929536*a^78 - 
      404698101951041044947372701643915483646976327680*a^80 + 
      1719040182611711957642910337201206987874893824*a^82 + 
      2711651132978113763374955347006254347190272*a^84 - 
      53208566450974038306661380155301771083776*a^86 + 
      101681871650470995164654234724844175360*a^88 + 
      277104722960211398947843607449567232*a^90 + 
      91773752971455434426904781783040*a^92 + 4450735962774983221004206080*
       a^94)*x^19)/(46749084063800521883881354297344000*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*
     (-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^9*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^3*(-1 + 4*a^2)^7*y^11) + 
   (
     (-1148926960813264012368303791251343177762859994936851511093349523139776\
0000 + 
      95911927903135438707456278743192136804976961170415793513469609928284446\
400*a^2 - 
      38716407250638824824462833331715996196836993764763927764720671260529089\
7360*a^4 + 
      10782134011280398256307229412242658837147413113636808378314326230412779\
32180*a^6 - 
      24368111407702553882623450157168769090436716570527781298495539100968262\
62291*a^8 + 
      46526151668468012383259555994389284433577134612934151756522952130160458\
50763*a^10 - 
      73967565947980441465284403228215856011774979380583143007141020607596795\
89871*a^12 + 
      97632300877523555208030349351612055033673441342626265058710088680064653\
48423*a^14 - 
      10796183539419708465442480127974718508727280377181727842563460543449144\
134570*a^16 + 
      98591864382107263871390952358011233072326209446870552061330502059220745\
60598*a^18 - 
      70128827828040521536487369637761385664448621596657447685735997918431873\
09334*a^20 + 
      35514412534439341998409016750033362703318517643942734278294640842319204\
04842*a^22 - 
      14027469133851104152022523434197358728540365304065321016784083107639629\
39295*a^24 + 
      14035878185769184246488906578795979290774754883886475621298741878372448\
26575*a^26 - 
      26505759695271340600743565440706714289513430690179842698874352201482337\
07211*a^28 + 
      36601804973171060123724994491765148463573510972576982886946212082548989\
24443*a^30 - 
      36815601047362028177987212278080452196056969398013927766582513364627248\
19396*a^32 + 
      28996549643942893136561751129050044831515605562426952037879241685662531\
51408*a^34 - 
      18720492562819579833669130262946649751650236766531343062602479226343330\
32000*a^36 + 
      10170296226367228357930676326472457618376640706752429828721682209906579\
15648*a^38 - 
      47167684471920953799385870431317882427662589989968415861966380959075233\
8944*a^40 + 
      18811676131489112646994692683667663035542480778424256991714109313848765\
2352*a^42 - 
      64724344787649837863327223252553126614560118447736133391974125581915668\
480*a^44 + 
      19224676577101135589182400498512530452271215793455919759416552015324446\
720*a^46 - 
      49231421117332740169023671552485035513858534657271502442251920094288936\
96*a^48 + 
      10832347055068850496417075011015619796723922597872408248955065372959047\
68*a^50 - 
      20351446427242459942240416548923838642896161130630287480343053293164953\
6*a^52 + 
      32321788687735399590682022699519989792947271155202573628744726256549888*
       a^54 - 
      4270862362385470015171309248553557278220023516721720375912740400660480*
       a^56 + 
      457083654789534845088634773285355182157964889155911087840793532039168*
       a^58 - 
      37550901252404441090725744590086712234777799228617211245571514302464*
       a^60 + 
      2034340915194848694400834459647367817587692494812944869659710062592*
       a^62 - 
      17097230844110543346559892061292786026553795206141087751958691840*
       a^64 - 
      10481679846861822885617075911458213416198471149566937144240373760*
       a^66 + 
      1351457715551978299595493522588633010723444489434629353519448064*a^68 - 
      103140368321125454178850083976821649272707655373556251248033792*a^70 + 
      5586911440564818995125740328611832672587895059951786072735744*a^72 - 
      221100136358499377897505153575823449130547411749380598792192*a^74 + 
      6177125065918442159450991830034703522180978731104065290240*a^76 - 
      104034143650892631250703663124227239515145803365898780672*a^78 + 
      101008836889968522818277913744990727804796049184260096*a^80 + 
      50944982867318220689117283550126069052738739625787392*a^82 - 
      1600274882312855840664731735782727043776367715942400*a^84 + 
      27057176493380433698388435591723412789498384220160*a^86 - 
      271231569207790640093089210040659315498854383616*a^88 + 
      1354424427925634959855567339169650344688877568*a^90 + 
      653482381516998453353820001814308070621184*a^92 - 
      39867053373698979560518132988971321393152*a^94 + 
      107201312502994626585545634268902850560*a^96 + 
      188713339908137166799776351946539008*a^98 + 
      39642984860090425158395437776896*a^100 + 691505568819567887931932672*
       a^102)*x^18)/(3690717162931620148727475339264000*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*
     (-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^11*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*
     (-1 + 4*a^2)^9*y^8) + 
   ((-21012853186570758378611170628543740985185697853585745072899032740060800\
00000 + 
      19836118030783882987266192755892111804737872207994512445541469047035335\
200000*a^2 - 
      91472905498629448287924210218058729836263081921634380515866497544932974\
912000*a^4 + 2916135095908457470899205428396321938492509574742314337445785196\
95811153229280*a^6 - 75537788982097972972124852027478179632870570702594699565\
2445431717398322758720*a^8 + 168594457836840603356038491041700065419157411779\
0118248124929081743111204815085*a^10 - 32693884365688272406293165102909724428\
25772617389668637544073612941006215796299*a^12 + 5552177084597955263921402941\
266602151162936577343131516051373270202672258391623*a^14 - 
      83571737086381054029282665212340494695047388845646043620740312725507830\
18366453*a^16 + 1116036569265609212648630425828041564141407582654433877140628\
0650790718778964758*a^18 - 13095820918011025918905015116047847088081588496825\
322579270162532298038159442638*a^20 + 133882439277406842668580575878829604574\
02268700253103737747266545549499277762158*a^22 - 1186122202777002225621950083\
4093136325174704564699063067037209070814001508467818*a^24 + 
      89678136493201906674508850298793726352530998081758074880443333073583937\
82619433*a^26 - 5508270556676056185654265612603404013120520683309107076556190\
114355725061968823*a^28 + 238057483608268714249561006472496314831693607006929\
1297973412178805359382923003*a^30 - 27552143888262030434497896646052337930358\
4111901581399004366193830344493452753*a^32 - 64197220371585130966776523473089\
7332261036608106973724997148577699290221544892*a^34 + 
      72228484308691129824203225847226123259358347762045766368828360889016499\
1995712*a^36 - 47328266226692802191039621742139875037340942195969604362175231\
3909624463365632*a^38 + 23063426601675020439541221754416464216612254157185861\
0521314368231694733617152*a^40 - 
      94164101767237968048417426669681164105307577330451627536226823108692218\
847232*a^42 + 
      38084422321476868113854788119358608568523717369328707406031012835648230\
326272*a^44 - 
      18017764002130277436912806932302468315370846445927140819702534990048350\
175232*a^46 + 
      95655922893593303161177110306553141492942869138822820005402347876224841\
80992*a^48 - 
      48558973111199276235551491006740090980762420694643387658674023604468181\
89312*a^50 + 
      21537252218879862429040782901350835797488652118108760668687044968451690\
98752*a^52 - 
      81408540489904653610191008883557574665329751583975107459953534247728526\
1312*a^54 + 
      26184688473838138661513571087611556228465175486535800259990340919511692\
0832*a^56 - 
      71917018230908700361216182575815239735483246700459514858222526210508849\
152*a^58 + 
      16920628975084393737507159438254227227362564898404088685835437284494671\
872*a^60 - 
      34172960719817515758877398257367182673921049543938752627893041704227307\
52*a^62 + 
      59309672645296803618956809103775016568861236543512014399666447312958259\
2*a^64 - 
      88531623321769259771456008325854604732615544355185002329322938750205952*
       a^66 + 113780452982326551993355382950411824366513726461441507749206105\
91014912*a^68 - 
      1261433795173933399236656374745737824277477135167055900353029505810432*
       a^70 + 
      121033728728753349886936222780938168393870379598283911678319239626752*
       a^72 - 
      10099168691515452599474979818583397401760390771771170352065719304192*
       a^74 + 
      737053191642415622046286635763611275741370042122424486790810304512*
       a^76 - 
      47263788332805056035981345934914038941142514678512099602655608832*
       a^78 + 
      2661843040485456116160765007922278850550361005735280117758820352*a^80 - 
      130342743122541422935508589208830722642722287996717641007890432*a^82 + 
      5418085350920938895473772933128636665496678058521410794422272*a^84 - 
      182999939804046741862134488260461489580653898606124342444032*a^86 + 
      4610979164718256137410884847425106084859704210863886958592*a^88 - 
      66735663394740382339791501536956573236354353966729920512*a^90 - 
      510093095540536730856988058285923693158210696934064128*a^92 + 
      61524877286705116709087284364904668731795344245915648*a^94 - 
      1892808867520799195839501879719952347766498397257728*a^96 + 
      34555062461159630684996605375570369309089734852608*a^98 - 
      393491793726172983441208787825309031675606335488*a^100 + 
      2442532095178722919249542007856367645656875008*a^102 - 
      2579807967330753913647504697397044280557568*a^104 - 
      59852769898640992117863048310743862607872*a^106 + 
      227526833454412933367751334665935388672*a^108 + 
      329192513262082392479473642051207168*a^110 + 
      47937990081287065765193686450176*a^112)*x^17)/
    (820159369540360033050550075392000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^7*(-1 + a^2)^13*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)^3*(-9 + 4*a^2)^5*(-1 + 4*a^2)^11*y^5) + 
   ((-17275968698372518236821323534521139937301720555828647796384807639617280\
0000 + 
      17181438927297703491568338827948432628119588278255426561084200628837099\
20000*a^2 - 
      82990646706694450011923931586191819752343141853094690844429841980917051\
09760*a^4 + 
      27411940195567573179037683499532517401468919366475181253749178263712141\
933600*a^6 - 
      72901501093132776645338215112685722245359245709749140666427700545994939\
961440*a^8 + 1674315825018999749061729611082059561221142573621270734915929400\
00847811247251*a^10 - 3390947640428505976090464637326334263793871212486834093\
32909790040209660837956*a^12 + 6163667734121428708501143121990697985040496139\
36170979858627196020473581126038*a^14 - 1026367168729978568598347029926979186\
909223040579955931109211744116649359833508*a^16 + 157893443512053361361851460\
1690400823137397242515577240637611798016244211283661*a^18 - 
      22368172565150080340991318754912999446092906504747647273310813633727356\
47284216*a^20 + 2907039626941222822329110801359437677741281335136703089814181\
604191506189385780*a^22 - 345612448148702989807207717979342243868058502995187\
9594007291709013379893260360*a^24 + 37328671300125803607502295801891250253634\
75938851126064655154699567458901797725*a^26 - 3621754866854555342661153247206\
868196270979149250893061180660191082893375362580*a^28 + 
      31218457151766697305892791097220488337797358514523585779377002576326956\
56053590*a^30 - 2369053926107226231566808895218600911633100352659548097974613\
572138532726186420*a^32 + 155975730534552237376978712494489993594318479217590\
2271372742339910719060181475*a^34 - 85446236867160827795318189742263357822137\
7496134875610720873074226321200616880*a^36 + 34137182023852014106510638737068\
7676102742648862749200221956151488079101800480*a^38 - 
      42223114141386197334663030291998400890301121304264467408977143224281439\
983360*a^40 - 
      77247591001534394899908323795427162380623579845800475713735448405962571\
224320*a^42 + 
      86429021407967272858509849534476258734875113449394828643221318981712081\
879040*a^44 - 
      54438427734492084566930005101280679782471825799255102701473213754972656\
435200*a^46 + 
      23325885426505154440679779452415337513021415848689612104586835420863798\
968320*a^48 - 
      60143846780039717977243788632339414153390332769473062330840591077499745\
07520*a^50 - 
      25071378675645759613307257164711914822103460786139363945544234555257389\
0560*a^52 + 
      13183654870642374768611836360477483260900746103656741086676584200716628\
78720*a^54 - 
      90837679639940438682834536275051493368606787251764698005276685302612623\
3600*a^56 + 
      43442670752891172916928419355044055454451745807504798898463023189995814\
9120*a^58 - 
      16936652558745937973099787546213580279882842540980537624706057963254579\
2000*a^60 + 
      56799429028046757410044723504014527634444422804324385805417198459845345\
280*a^62 - 
      16731404537485721937385123232678149106095494420009729691989866779624079\
360*a^64 + 
      43546601649831529286687737422371044365877768084952404613812254817648640\
00*a^66 - 
      10001171339674015423158843051881428034738679587990268535301370398166220\
80*a^68 + 
      20185055404706714948256446364172969802922936903397749435771588156850176\
0*a^70 - 
      35631914558028250819289581683388440511844846007044596966192771749642240*
       a^72 + 
      5476928891206506929475600014747271350304699976840326088805815009935360*
       a^74 - 
      730017827101123918728181058364737956100376050553301668593844187299840*
       a^76 + 
      84040650132608692663627069808952591617233684004368402213604058726400*
       a^78 - 
      8321074939036130167675521900363490796879754245196741506097668423680*
       a^80 + 
      705265597628115956931986981110322476010051202477779936255179489280*
       a^82 - 
      50885712488850240040081272208973817615864210935680851264048988160*
       a^84 + 
      3104421310572044602747470464071908506830998793636967603188531200*a^86 - 
      158805659513923470716853189458823655685762367389155120675553280*a^88 + 
      6739242047473865391485833581749427874501161087389498395852800*a^90 - 
      233963198078719756649096612967734927746047612312590619770880*a^92 + 
      6522291147483754792174274442287892871572290308530272993280*a^94 - 
      142533983945822683073534717531181133404978802112551976960*a^96 + 
      2384624234449331789685998345837269331529178454152970240*a^98 - 
      31322231669712089654311974142213638037668619217797120*a^100 + 
      420994979137335769604975072258780113643588005396480*a^102 - 
      8517730312477205195078402604398067519781758566400*a^104 + 
      184599256033832607092020223094595308829330636800*a^106 - 
      2806369736327510308388742422003078590302781440*a^108 + 
      24368819987765473263783593504478187166367744*a^110 - 
      71797828623697913479892429702065966546944*a^112 - 
      468821185818094234631991957229559349248*a^114 + 
      2788206051843542109140458802971148288*a^116 + 
      4562274510221397615986634836148224*a^118 + 
      1267650600228229401496703205376*a^120)*x^16)/
    (96489337592983533300064714752000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^7*(-1 + a^2)^15*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)^3*(-9 + 4*a^2)^7*(-1 + 4*a^2)^13*y^2))*\[Eta]^46 + 
 (-1/931417063616145647883981132681707520000*
    ((-632200905628748055035486298015162770426559974053087500000 + 
       1766199145548124020318437030327639539016709293281311750000*a^2 - 
       3068982972670818676342131378315331453273799621097101441250*a^4 + 
       1832950725013750740784472385559475155351299584272450714425*a^6 - 
       387559020093118038224775989322329558724672609056061805329*a^8 + 
       14251272307499944191548850350664152742843283506885026583*a^10 + 
       3964287589336157250025314920041656891676933646288962347*a^12 - 
       429823127512604833009948173109650950467869645435446344*a^14 + 
       11487015629671418982087704401974554283867215386015024*a^16 + 
       290729303098208852140258539022511927561978874517504*a^18 - 
       19333562276592798008950070617609495014453675295744*a^20 + 
       219633820615239087674217792018641403346641068032*a^22 + 
       3625507360650579442380266113276101089369571328*a^24 - 
       84165888171404604492579129748316707577528320*a^26 + 
       71960641406873040182473664548216413749248*a^28 + 
       7096654668143873302523405144346934116352*a^30 - 
       20406255186446804180469143880631058432*a^32 - 
       240026844534554537344182642012061696*a^34 + 
       324314389498541442827196318089216*a^36 + 
       3868754430345531969785357664256*a^38 + 7007265695026070958777565184*
        a^40 + 4666479909759874318204928*a^42 + 1155552365121542029312*a^44 + 
       84089790298849280*a^46 + 755914244096*a^48)*x^23)/
     ((-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
      (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*
      (-9 + 4*a^2)*(-1 + 4*a^2)*y^22) + 
   ((-78572205399640372827299926405029199943759032469948817583143298593750000\
0 - 1524032499383086581826993908246867337455980252171516509640923795148437500*
       a^2 + 1343577564487128620678144491954488758252644134842829581131928298\
8154140625*a^4 - 
      27160165149290074342385282962543701709599534740094889294158257641172090\
625*a^6 + 
      40365070468076246153099277328561096399868878014476214714641598461056876\
125*a^8 - 
      48936696030408043587060891540481545793086720256564311067874341710353101\
575*a^10 + 
      42902970423144451028494464659995205440654837521484336413112676734608729\
486*a^12 - 
      23982809238042838938662043282252721331097539987750890943762129761489616\
312*a^14 + 
      83229049072654114742561864551027248837800393076453132102904385608851023\
04*a^16 - 
      18100988507119011493819271927793257709150172986885362965869392754773768\
96*a^18 + 
      24559872337683021711087762644519148479745067685546810698916215747160678\
4*a^20 - 
      19271322947989449944771735603929905970498313591539788401062548355387392*
       a^22 + 
      503767044656904561430757204516077213608995335950272838965450370727936*
       a^24 + 
      62272827785646737736679167810221398865765045628498866639234961899520*
       a^26 - 
      8300654894517963388844310560723212872854321865232593763222009282560*
       a^28 + 
      496041779480338683403436246161774354300758769420202795507958415360*
       a^30 - 
      17208250281115132265899503149711309254761678443744468515361390592*
       a^32 + 305897619627865575784937765016794552526503541805423744939720704*
       a^34 + 1011248861194778045943409045778088615532363314996020670103552*
       a^36 - 205671089483730754273173473540837976203037352832977713758208*
       a^38 + 5360173313547153622664205998802891261989655745518656028672*
       a^40 - 65623862680710969469803034199705808537800222754467741696*a^42 + 
      173933495378779644839190647685541093961821844246888448*a^44 + 
      6354637578003316616738086721841691871392299378278400*a^46 - 
      91043284231374543788450232568425178373824792494080*a^48 + 
      404702207487483427483109017169441003276379095040*a^50 + 
      1415629047815638972294016712525694922869702656*a^52 - 
      19666672553332146801185109478973506366472192*a^54 + 
      34754896662352207651415852671064755666944*a^56 + 
      202549554464136399558224058894520418304*a^58 - 
      407893032584506546030873184521158656*a^60 - 
      1218362958036353041507173072371712*a^62 - 
      717833205563220130632862531584*a^64 - 114894875867907344794910720*
       a^66 - 3491911007077987778560*a^68)*x^22)/
    (9817307653398109595615084402442240000*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-4 + a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^3*y^19) + 
   (
     (-2008728431515803191792134743705010713808551757665949149074029491525000\
000 + 
      56400011097742736628064463592646219236038812714593969686632517206162500\
00*a^2 + 
      87243446347243352960991042552466844612502894955092106452029613948732750\
0*a^4 - 
      18807596112500221301266242903113886132978863926200713594583966616188415\
875*a^6 + 
      26276703309467216065173717359401798005845917796659985659196851433769826\
725*a^8 - 
      17243338289877851541210427272737377510139960893749574827143804955078927\
870*a^10 + 
      41188894280168138937816259471023036564464548281377696455363002692602491\
42*a^12 + 
      33138098853704509887123971430694948001526095143299630954290678555275202\
25*a^14 - 
      12733593283865503306126641435583604383208009807528472410809591330573142\
679*a^16 + 
      32263211810393251203367249921600996682393422759343669287717932871398681\
200*a^18 - 
      50081705645080890618408159879165068675135984274337392026482010724564685\
168*a^20 + 
      49964293703335095704277972370643117755653190679668166006570426324042403\
840*a^22 - 
      34030145271911282855038161827700104713070683620601002713334879467150903\
040*a^24 + 
      16456869053742581528020213186263582617977985200915133648274272358085079\
040*a^26 - 
      57874755782246548716820872472554076062922193362132588597509829097739673\
60*a^28 + 
      15006437017922664975996391234994057493169441923539806639028698455592140\
80*a^30 - 
      28866708616991220739355579394748036630095948266733509505304641368562073\
6*a^32 + 
      41152206304239881708153391063911395649523353512975549323965004256378880*
       a^34 - 
      4302098576164508515417019455082269447727241575592186138692266495049728*
       a^36 + 
      320493986243380901803509863151753307400906955612225498205987662725120*
       a^38 - 
      15716845854959980890870451535990305499296338923097026839715717840896*
       a^40 + 
      359061430195997366537142699839776510406519558129276932907042078720*
       a^42 + 
      12128203131090425355925821825461297802712200509666493150506516480*
       a^44 - 
      1506555408537187024956773635988944166942456248002487861620244480*a^46 + 
      70085297556457052415900238633798475168998839916261444545413120*a^48 - 
      1936924618149897173406260910111838759994117974960069672960000*a^50 + 
      31285313102309853741652079087355823169086469512758397239296*a^52 - 
      165535132760640711954811433012533673974047829492561346560*a^54 - 
      4655437320865268777202820288634576794288340083337592832*a^56 + 
      122538431588829547796595751325878631237085459497615360*a^58 - 
      1282188842801492165492363832251752179220076617007104*a^60 + 
      4484615141014754808353978252408986403677342269440*a^62 + 
      35685019069745008765163762917590534457980354560*a^64 - 
      410133293449240622900669090241718168122818560*a^66 + 
      925089615151237143795046920829838966128640*a^68 + 
      3928789024531525343020392133027734487040*a^70 - 
      12210706085568839581168691857380605952*a^72 - 
      24107617833148362664089302775889920*a^74 - 
      9288406964832834916796266971136*a^76 - 776125635379364986806599680*
       a^78 - 6493253913945762168832*a^80)*x^21)/
    (204527242779127283241980925050880000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-4 + a^2)^3*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (1 - 5*a^2 + 4*a^4)^5*y^16) + 
   (
     (-1154063059554961124489552146465906483786103374528839923281025973012000\
000 + 
      46568147062444702755673985679425762720609882370827237784536918563995000\
00*a^2 - 
      62494965150900253096879652625095040440478883682723038493102815531135863\
00*a^4 + 
      20043807436986647062832563331291384737287352412360311791562337264682944\
25*a^6 + 
      64720676996929738089568044460633748520905893716222265081820940238621650\
45*a^8 - 
      21477956606355604778028351936386255126211267849689392532942408569512719\
883*a^10 + 
      26654566325352290137228456646168432558700251011419400217304210750783781\
785*a^12 + 
      19468969186191026462432918547364878843364910149118598111511677920447998\
827*a^14 - 
      11586126685420902661025438386329297408105652443041976634211149249128106\
0833*a^16 + 
      20370531930913968063240233708587528843785671364388514883732876025656598\
7031*a^18 - 
      22669257263746154928384718550765670494638830134437356198837076667982016\
8993*a^20 + 
      18349719418348921906011249379513059948889124133023151938044414424560141\
7360*a^22 - 
      11514417924363193782281997359167269935074659346123300168798390527873145\
4224*a^24 + 
      58708079236549246997359796022963948765084164750209928948954661638464360\
960*a^26 - 
      25342036253877100816354509114644996180073061195151126100186271957001918\
720*a^28 + 
      94662127394466371882416371617965104460407751100860581608583814328595619\
84*a^30 - 
      30013835043506496638541895817520005856781825614340633023545036199076864\
00*a^32 + 
      75459080124661174970792062488471836809389695781070976363302434509645414\
4*a^34 - 
      13082615847074156999478488528660120510083817857700493705028984229992857\
6*a^36 + 
      8622939662376275005629010794525591791505604381277290646822262445965312*
       a^38 + 
      2949700904730321485868662200173953782030862794425771179500431505096704*
       a^40 - 
      1206426370116692070971664847723866358849562694330676745443828700282880*
       a^42 + 
      245911667156176938560858549785363090604168440285266539972612642045952*
       a^44 - 
      34071614229135732742392708814469897127755147938763198033248250757120*
       a^46 + 
      3447227233340886560494430368870461232131055901385307593854397972480*
       a^48 - 
      260399379035499213125877219935784671188916590107834156959341215744*
       a^50 + 
      14682653241119832110234987128554897606922900327332140842871685120*
       a^52 - 604608539269684537380070620736817136514311160972678662973292544*
       a^54 + 17023272679778985394908834963641257811666426989581201441816576*
       a^56 - 255392704294627394926090350228680381776496730634010694254592*
       a^58 - 2072574757199108489988872142834687388479983537984586645504*
       a^60 + 225438148987545743119152468590180959960947078077695918080*
       a^62 - 6208522276053058637034501968954291342293355920707551232*a^64 + 
      95431577103507312148894943035812881116999529225256960*a^66 - 
      788520621560343379456894627018561126292315103559680*a^68 + 
      1013637795792277075061082093666816271561437216768*a^70 + 
      46989313766320540289357215519456320927427461120*a^72 - 
      437642041590683305320830827107880696704663552*a^74 + 
      1116332819170112532403566045575349123678208*a^76 + 
      3540737242360773217420997350366457626624*a^78 - 
      14937329878477228895015808230943096832*a^80 - 
      20027163242435769115214757819842560*a^82 - 
      4770862553486680412444422045696*a^84 - 180512458807692188293529600*
       a^86)*x^20)/(46749084063800521883881354297344000*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)^3*(-4 + a^2)^3*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (1 - 5*a^2 + 4*a^4)^7*y^13) - 
   ((331804140090100314749710884036617560048879871239175902035347722236792883\
20000 - 208201538874847188784973495133013254250167878123289265699946461930028\
136076800*a^2 + 5925913153502989090253741831207365117792858711482909475955105\
56281416635250880*a^4 - 11439350252109663113682473758965466391585586282793671\
36169987681163080567783824*a^6 + 18229452301653207133349083886248644233478280\
72487331918250392586673393537329620*a^8 - 21561360270145806460981014491802974\
99122746343048045929316018233688576336426413*a^10 + 1151597576227842460809779\
241934261476553250983396870583835034145954596922058183*a^12 + 
      11398914156445679238292992796940227699123541718478570300046650039450061\
82821718*a^14 - 3252134276039493621524541148376297056437060243528875415114562\
739849086552462524*a^16 + 395658771367323439631622753857192458238774438701551\
8103673748443717556697953730*a^18 - 25567555931873432497970874343066539894791\
04296692575210612701670890548323309870*a^20 - 1282182472542003341622710516391\
207624273460959426317014510358463178486663777320*a^22 + 
      65793944741294885570749489939779361378852474748628300956965738062965911\
79138640*a^24 - 1102670375532276280267636009590793499576521130482929866291664\
6434823326164401869*a^26 + 12681383606554573988116528138284693952169659606416\
992947531412512305514553677695*a^28 - 113449301354015578703884178970954570102\
67465066688863897954215101932006091337958*a^30 + 8295533519257750714169142554\
307250919191151576570840778373783555383144458682048*a^32 - 
      50846659114847289670745651137376943362945005993347852026705288465259282\
26449152*a^34 + 2648312991324101408214023505800279869355581511030322510226410\
870968847342621696*a^36 - 117942096207648294211926032866126664788980747433178\
1836664610078600480468623360*a^38 + 44928167211358386786766697814114128945766\
0838318799800057008391868735233966080*a^40 - 14565038073164629205330131400533\
8481918301348272772002548039331421015142236160*a^42 + 
      39751645467034779448068501020711863087274775190988244551119591036588041\
175040*a^44 - 
      89693783332350087990877135779349360566258426027144582528385911924655144\
30464*a^46 + 
      16216014931045033795937153014898440062669750343252201243392195123019880\
85760*a^48 - 
      22005282120337897838591802366139869815633178071941823050002379259132038\
3488*a^50 + 
      18185462511098049302898211240871804967269464172328142198349659405075611\
648*a^52 + 
      35944227527594649113970469880921464175787212676888090149150829807717580\
8*a^54 - 
      42601845114324997356320727961219808213006815312454252686758324061234790\
4*a^56 + 
      83442308419491906493196627805509240318360938712987171586589715500892160*
       a^58 - 104107869300086873846179607647814010412863563185118928090206267\
29697280*a^60 + 
      935754472744275905584431503111182504264813896954697955506972168028160*
       a^62 - 
      61043095855442073254943239901905638618802407612847142631108006379520*
       a^64 + 
      2664016509498385367569314870943088768397239446224817963699280019456*
       a^66 - 
      46816422526888703844719968401208138411540356364438535702273064960*
       a^68 - 
      3385926482103213390216484161426487385716115601012127398780469248*a^70 + 
      365703231478429831091483619780681672380148902539792259720675328*a^72 - 
      19277907591293766819204353958841601187035720439082350419116032*a^74 + 
      686846025031911888151552553210471549908914788935151508258816*a^76 - 
      17506978888908089280527030669970951026075049657758814044160*a^78 + 
      315892654444876337078773633451702734675997816985013452800*a^80 - 
      3730132798824363620378007657770850031821614221948354560*a^82 + 
      20428803868304269617540851664882394155435680554024960*a^84 + 
      141933413822927648078770349357081994495566152728576*a^86 - 
      3747879170978376416607876625010986046296676106240*a^88 + 
      29971092786220332275439479596366808157605855232*a^90 - 
      85749099425780710356561691381136986925432832*a^92 - 
      175854473171477776272563018732428005998592*a^94 + 
      1071738948908438039659697725416633532416*a^96 + 
      976773971738700322118327763604602880*a^98 + 
      138006915621081259503575912939520*a^100 + 1728763922048919719829831680*
       a^102)*x^19)/(35061813047850391412911015723008000*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*
     (-9 + a^2)^3*(-4 + a^2)^5*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*
     (1 - 5*a^2 + 4*a^4)^9*y^10) - 
   ((-69596952477671384404507652020999873115518660971453602671486727021941704\
0000000 + 5050064249955042764932968337031528837647695173033951994747198108261\
342558600000*a^2 - 1754831761172825495202858157961202313410515986324481549173\
1816883900892363854000*a^4 + 438193717403000031537049628075271937557879145954\
35225662309884436242234126026060*a^6 - 94588151062809751633998791966778262034\
845998830046601574349759913888980646087605*a^8 + 1751464520686325370119420790\
00757671190642159852814968838247165537014415125512581*a^10 - 
      26801594893798358236990953768914050117629622331119833287317542022698224\
4517019064*a^12 + 34911482946172313946372576000327769938056301729178610895587\
8452635535605418899544*a^14 - 39587130450815443018133358338089037930016628982\
4301106963645682856608875504522262*a^16 + 37027696565920695905727050444298969\
3654460077301259419722271557478949901551191590*a^18 - 
      26599012786499204555140398392182182640116273165963130147550847253174219\
8006116076*a^20 + 14901100195651866146089560672105841818531957889487409521862\
5533478126373174797832*a^22 - 79523262638087822298935878246729763083061003775\
855338135700068053825068821400621*a^24 + 505774602522131787405082342476631076\
63861675392456596687653183249313459376562365*a^26 - 3067781040115458152930514\
7286291121363410850009531700258536887614919397833003172*a^28 + 
      80299402816394933694355407534432957157460756465584186937867346217325018\
53841964*a^30 + 1386702901105616366880729732442021921105278398740997155109176\
4219128634784038896*a^32 - 30049790518690911168620886529209170883455397253594\
322417453388010412433360844416*a^34 + 375592954015989611747433928177303756277\
14110936132031386018594378440059767107328*a^36 - 3605125215888783592730150945\
9962341644799277235140984470421415155761296193674240*a^38 + 
      28282350942812193159764908054680693302728363851815726744121154806390865\
940250624*a^40 - 185696468541874460162955225268330617371340661415215038017787\
47917759453516136448*a^42 + 1032832914810952909508340899037789134144748412304\
1176655911155549211720424095744*a^44 - 48990832231719278627796237820320069619\
14710777632164958428504102193695078481920*a^46 + 1989402591631437676701285348\
994314258200126854625696697735534472721660576268288*a^48 - 
      69329823224754656333060122508144108633492778210409685379097402965529588\
2428416*a^50 + 20776853040073150183454413000554126545732261388877677830057845\
6067134451613696*a^52 - 
      53649218960566587264224911055186239299714398754321169063286925435800981\
078016*a^54 + 
      11960038510288810447424615546089222864786520477165143243841695426199146\
201088*a^56 - 
      23059065633923952417432496335834000422965723370977997874370316648792142\
64320*a^58 + 
      38490201724330342641733185899583744858005176690041242175219194362151200\
3584*a^60 - 
      55612325835396616758154809545388589665381458178162395122584496713548955\
648*a^62 + 
      69399110041383273559287137340812749529342383541002647188434341487643197\
44*a^64 - 
      74415788339326871155156653236875322797864992336633899731373244995862528\
0*a^66 + 
      67910539970797465751081189472097607130321934643775418314781742195539968*
       a^68 - 
      5185543993980570939247533558056570827755826841573612954306468533764096*
       a^70 + 
      320963262647126617398115988185512158889078794088590837160694750642176*
       a^72 - 
      15000513930458051555623435032257065237379325362807113055695741648896*
       a^74 + 
      414335232666926800654827729119454243555462808462485859168721829888*
       a^76 + 
      6077594126545096154727283361382343375861263760211591225671680000*a^78 - 
      1562513401875144559227707233646899791861509723037324986061684736*a^80 + 
      108373251572349060545901743884278197374424258677869084841869312*a^82 - 
      4937924506191970624223838785806930728759092254523424019316736*a^84 + 
      164378142027728444042599513364770369219053794572269843906560*a^86 - 
      4051561816050901640865401299064108401872216473289948659712*a^88 + 
      71450011521172656835707887607684406609646300673085538304*a^90 - 
      798617543600188719221501916300531514113014905075400704*a^92 + 
      2731656377486046851407338768450620714810368573046784*a^94 + 
      77171008283528375258329209979995791623671364190208*a^96 - 
      1504961273412645578874457636392039747171941089280*a^98 + 
      12369585197112304796128590351322637498899759104*a^100 - 
      41828961876829996292220019655576952187650048*a^102 - 
      42802651623703938547113922118997304672256*a^104 + 
      463127168717377842403358854453489827840*a^106 + 
      306859394860065049914504918343876608*a^108 + 
      24881975819616500835334947340288*a^110)*x^18)/
    (615119527155270024787912556544000*(49 - 4*a^2)^2*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*
     (-4 + a^2)^5*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-25 + 4*a^2)^3*(-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^11*y^7) - 
   ((947990502494873842662955776635659295265887985586573362042271348374890880\
00000 - 855641719788593094484359900452213867736283870247608215652471942612080\
061920000*a^2 + 3765492070951894395101666315399584529911869930658499679366947\
895518396151840000*a^4 - 1163100641932050115703024682436349456653189946962322\
8382822263679826743444121120*a^6 + 299299899446775394910375119102606666592772\
99480248606067468822227605788234580320*a^8 - 67406567446487210718079127209442\
978075358136531439318244046439970927239293178979*a^10 + 
      13323373244453320152766462354880907522250009385435217350213193147719092\
1091955668*a^12 - 23515509672666470661537524525709534423373776461505863434911\
8909640846911072074326*a^14 + 37752010208936078323645182534723546989423141364\
9273434448581350904204448074605524*a^16 - 55002333697930514393664104750187153\
8037061419466496131672914874616640697074694461*a^18 + 
      72148907225932821807809025724145506514737901306310615813198464712099205\
4714469048*a^20 - 85387857076756079025822671798149919685355793381631222992241\
6107454832232171931060*a^22 + 91424393562598525548160888314132341911912409862\
9217662007187559788597421630174120*a^24 - 87987593898821114287431293948613171\
8884781667213409923107036096927346240502388365*a^26 + 
      75657445899625290534279483895565490755654839706587559758347157432543380\
4649116580*a^28 - 58573337951029182884523546548369370674534398070190485495312\
8728557476048971180310*a^30 + 41597943783085554866913065583814636207065033553\
1416619107853844999048947418002340*a^32 - 27455984410035080695777820368083878\
9265519803372402103290184773846093072884732275*a^34 + 
      16821215122844786018921690744196001585499502465131067651913293802285785\
1664360400*a^36 - 95510807564036275027944415169694721426483922045827322603506\
633082495578739907360*a^38 + 513529721554282523526608919603781125731813454158\
53468587557195980511642864146560*a^40 - 2749519432771642910961915521010442475\
3950235035689599204862137729540151804437760*a^42 + 15332138496266715160814404\
753982706526176623021313486364625930602149200738232320*a^44 - 
      88359965746861879288835830765512201575543257068495347776154296747622047\
73539840*a^46 + 5003446972059057184264374609783264471446988211852928232368268\
903757648748871680*a^48 - 265220630800554902727870155456029629021018938540504\
0275480697685106675746078720*a^50 + 12792632894161746816157773838912419715772\
49552479759354076911363650402973122560*a^52 - 5538621861954755300687170432495\
78968134514591881012127609542393800955673968640*a^54 + 
      21381815124470612599336460267873480542129528313552828146427233819793414\
9468160*a^56 - 
      73329747881136675630181452075842175534394363539761961141753073124236276\
531200*a^58 + 
      22290066227817805671653321630013878054225933312537514635691292666074161\
479680*a^60 - 
      59963487699419733693980803245158927609441586286758576347920748682017347\
99360*a^62 + 
      14259920770247043264559233165884783869101282011723723039646196649325441\
84320*a^64 - 
      29942675504974196456908907573117865258566971832279595953185393677313245\
1840*a^66 + 
      55425245181974083414072452879077467950913668099249654596475933947099873\
280*a^68 - 
      90232304261510186909080215334591969373991504629388910170886229820073574\
40*a^70 + 
      12879227108377243104786988042918002756823446609753363413195206453886976\
00*a^72 - 
      16054022551472086821375492459851539636593688189671761329531929589972992\
0*a^74 + 
      17396709476188110355970830420416932703329536819219671795749914285178880*
       a^76 - 
      1630881495625384364477619712544699067002404919726684034744059827322880*
       a^78 + 
      131646810805020952199713519249713009114212101732351800068405324677120*
       a^80 - 
      9117238171674142967477048934481032645272578201749084704469690613760*
       a^82 + 
      541292955457107856571117393844866829506110213941556936571795537920*
       a^84 - 
      27690175519352824874276743607832159865952380130643447562622730240*
       a^86 + 
      1239386029723587312038851232391886787475557604349980552179220480*a^88 - 
      49909344342838488493474468349127462735311895831530152604467200*a^90 + 
      1865266808005085096959569497084511772352489645449882286161920*a^92 - 
      65243248205270478719592176619244233181746833133454239989760*a^94 + 
      2065318736017644089504477335617344239911828600403305431040*a^96 - 
      55469455292760113999579070394072853455991643167019499520*a^98 + 
      1168847134574672609975140494355938685153829340829450240*a^100 - 
      17342213051185034766229727113551592935746760668610560*a^102 + 
      135839718604680790225290478248929399484933545656320*a^104 + 
      624850953321805536132764522070423367348157153280*a^106 - 
      30889111944267256127053138451868063599784099840*a^108 + 
      358925222395469292271148336052035299546497024*a^110 - 
      1736482088918969411131816501251392655065088*a^112 + 
      178742788059503371821557947161479479296*a^114 + 
      19297105618118823302719949782695018496*a^116 + 
      12369625618303605386340638755127296*a^118 + 
      554597137599850363154807652352*a^120)*x^17)/
    (25629980298136251032829689856000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^7*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)^3*(-9 + 4*a^2)^7*(1 - 5*a^2 + 4*a^4)^13*y^4) + 
   (3*(-4868329095649961109881279768894130029031677055247178445236693913600 + 
      43290002853439908591839311183969723034626208825538091717627072508160*
       a^2 - 
      185659792289160963284909153883005309216460482390368144118829420995328*
       a^4 + 
      556324280778022576583890229774018067385293800918703246900388886704992*
       a^6 - 
      1390395017073996598582864224475653694519444326031495118063858610011040*
       a^8 + 
      3029573499713765419650334483043712265566310893666795046244387408530305*
       a^10 - 
      5764679667813995324700498648871607300013624501245430194672609458973424*
       a^12 + 
      9907180438058962134611440294471467237869037055410282535307947598700546*
       a^14 - 159542512657311647015787507620911297035595238010834773707209655\
79373460*a^16 + 
      24172894702295207633081471042849106399283068854068055286244524206734287*
       a^18 - 344838765746707346596971742036458885759419998549038339775403156\
35599716*a^20 + 
      46900089665146484261370307966943302180102315084303977414567301671118620*
       a^22 - 605876600354984916485933671647942259618484430599537451405674404\
90731400*a^24 + 
      72944463008195880525591940352510652659195365881654505985285545196183215*
       a^26 - 812228601372942394069529254647626358588703331074444413262650421\
13394840*a^28 + 
      83728530981342205512928599890906642447736511823290498294270028885354754*
       a^30 - 792664552640399099518117767434652247943685060681112204134070773\
17100612*a^32 + 
      68093891488839896023955223826045784416418556848420233147156239376524001*
       a^34 - 530648552076922908525460095607765960372416628556389237261565450\
70182036*a^36 + 
      37860764632951659921236152705471906761842693306449457671752894894132640*
       a^38 - 247639192200599600891508366375847265250194606826514960723028032\
94118528*a^40 + 
      14638461895637467587282176335511973020785864319748555274273432895995136*
       a^42 - 
      7682868434351460487678417532533716815447400284470936490107076708000768*
       a^44 + 
      3562930829238465205860165196667148642333833745005283583267980735873024*
       a^46 - 
      1479978161889947836338861320379191613899837831995618726729827955245056*
       a^48 + 
      562509618404745972926047709298561261744367620321108860615843774726144*
       a^50 - 
      196170860021364839968429298041940308996089357710686309917958666715136*
       a^52 + 
      60103733333551122858072014820260062171921210137768668714235510915072*
       a^54 - 
      14298958940779589088493954008318494533294538014335964824893430693888*
       a^56 + 
      1567163143287963592294898892773507232228104514499705712198459326464*
       a^58 + 
      720633026888646173699042508723764493221120030398123284017335762944*
       a^60 - 
      588218234815329210847380204138271218229552362887004643108860198912*
       a^62 + 
      258853571190904017464716929391766883770276711886783546239282577408*
       a^64 - 
      87398100964321044571337718726635121453654346099949177925298814976*
       a^66 + 
      24613173508256441165041098339896288036247119730529822850156593152*
       a^68 - 
      5966106656702509465094462756284374997666226298194089601002373120*a^70 + 
      1260086598351109863724063408413616461576113566458453814048456704*a^72 - 
      232648811919860852440530653641934225750951883361698723194208256*a^74 + 
      37498648388955008466148439994749855451476525729945948598042624*a^76 - 
      5257436078378780014161387231834021217975149170164326566199296*a^78 + 
      638109698592209196547493018621977902529972380805988781916160*a^80 - 
      66678661650655764372077537712848577507033808564715482251264*a^82 + 
      5961927186801207531963632898607253652551061510017702166528*a^84 - 
      453029093051229413189496003153339399311896837378371747840*a^86 + 
      29029861069382516796677696504523782653974508010391732224*a^88 - 
      1554767010819696331491712058337687854708625012013662208*a^90 + 
      68866951200994039443573433821197654877571482248019968*a^92 - 
      2490809558494336010900985045359375749282332030271488*a^94 + 
      72399853095800428039023744057782623303433464053760*a^96 - 
      1656692069265921760904006960234134429217031454720*a^98 + 
      29019211831442442002970237717424265943570186240*a^100 - 
      373662936858623380401145592077166760417034240*a^102 + 
      3317455367244557643465175208560708613570560*a^104 - 
      18062550338862853919646330788976305111040*a^106 + 
      45267221385545431744551699526251970560*a^108)*x^16)/
    (151115727451828646838272*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^7*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)^3*(-9 + 4*a^2)^7*
     (1 - 5*a^2 + 4*a^4)^15*y))*\[Eta]^47 + 
 (((2443734645070783515740418805447261233417597312354590625000000 - 
      4107550217208566548342690587525766844592659381384182776562500*a^2 + 
      1220408212703962989651639314397863064259033745857036232578125*a^4 - 
      45310388957015446738051300401613048386144742170392444396250*a^6 - 
      16642933818165062631346551798634520060589777345065490542250*a^8 + 
      1754792142318990509323597953497844028709626468764571159242*a^10 - 
      38171335200347707025506254082662633051711808451491475991*a^12 - 
      1963785222465506864985851132485938307810458816746471688*a^14 + 
      101838366970443541605978292323806554589913728263026064*a^16 - 
      896725535081400542415782154882837695893596475307008*a^18 - 
      28033361250467630884327137553540665235139394087936*a^20 + 
      570012729696865794668365616460463475319622868992*a^22 - 
      108079437308857399725912248654027293660266496*a^24 - 
      63349449097815111186889723854043850825269248*a^26 + 
      264133102601460983220518189235018437361664*a^28 + 
      2490397550609888986555666583647507447808*a^30 - 
      11391702054857652244042413267939753984*a^32 - 
      53710151416733091729203537863770112*a^34 + 
      111663677417783377611374655963136*a^36 + 664438021477402254743131127808*
       a^38 + 919426179339310773447950336*a^40 + 505171067734765399441408*
       a^42 + 109407096940680708096*a^44 + 7439261313794048*a^46 + 
      68719476736*a^48)*x^24)/(715328304857199857574897509899551375360000*
     (-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
     (-1 + a^2)*y^24) + ((-23329544969860091325511952830562408652913089987533\
571511334426864016187500000 + 
      81679967547648999057512773263450178326648754075426064335471438088659259\
062500*a^2 - 1682793748119488852803583770416423628025813717162740594951760825\
28220286634375*a^4 + 24036609088786003681669204941848472583030071614369650195\
3382016073927072037625*a^6 - 213841443660319629948583764561303565676090487148\
049345161681948541880584738505*a^8 + 1092358963137560810620311532424423025217\
04818479364471701899688282740438216991*a^10 - 
      31714788075868744659701077160196866351012664578709971978967208092922636\
386012*a^12 + 
      51999922470831795050850992887292774565580628790399011305028579478081773\
19504*a^14 - 
      43393631360207137136327968542734561252689586735406397266362294443785952\
5696*a^16 + 
      35854970337392035905270474484141151050502671411046314075266894270007178\
24*a^18 + 
      31505136863655083876510478495506267727938796857659270329052275518273761\
28*a^20 - 
      35952128146385256796316161312919516922074051436270117219728375540332134\
4*a^22 + 
      20645641855610114880431502128776762197870175333517451504283305726935040*
       a^24 - 
      661054567633162511567812648229740939617740168657603839984394032578560*
       a^26 + 
      7626604434677568064728918245316587674621644288350781879378498027520*
       a^28 + 
      292734250461941627771274338418325118230082022465419781795660955648*
       a^30 - 
      16031071084000013566863925046611903824865762731119763696434282496*
       a^32 + 352383136245733618781362336794570696461199173478083358728650752*
       a^34 - 3485588563567253205215763464354365679768407044386489324535808*
       a^36 - 12645348403020853534157939681092831319776341139179289182208*
       a^38 + 815453648998203843468428707078239125298057338787058417664*
       a^40 - 9617254334954213590959880386996361543442675483742830592*a^42 + 
      33159711630738136060935405788097149047998887451688960*a^44 + 
      325773692738367803414557336320959763483626013982720*a^46 - 
      3686179561621549992126753559799225195978754621440*a^48 + 
      7894366398599706641251436442300442692902977536*a^50 + 
      54390729499243461085441070515683076979294208*a^52 - 
      235767807931365617623039476386142361747456*a^54 - 
      308374706888015549232575878870960439296*a^56 + 
      1491460516698598105666019568002269184*a^58 + 
      2555116316223587856001523314065408*a^60 + 
      1183876110384193497451762548736*a^62 + 164204821424552155493171200*
       a^64 + 4628979840996490608640*a^66)*x^23)/
    (29805346035716660732287396245814640640000*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-4 + a^2)*(-1 + a^2)^3*(-441 + 4*a^2)*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^21) + 
   ((229110158685038817637475977672915812821084605763047708081100236509375000\
000 - 
      74570374244450089294723634695614898584700222821094319198274806677415625\
0000*a^2 + 
      17708499857892734063691347944712032873319863135682131845810740322126543\
7500*a^4 + 
      24645648848385542822351637472367756442053358653637112698514292620373341\
59375*a^6 - 
      56197985292849168299834755337568975775881076248601573296855241827608819\
31075*a^8 + 
      76964691940945831984705023326286939344179412555682868533163813379657841\
46020*a^10 - 
      89040794478615699023108359885117899118193837436781511695276053171783855\
94098*a^12 + 
      90146514422945828351057337268485877446611557853528970248369968183921985\
52823*a^14 - 
      72475903102403299285760676026673403236857219823395000827976289524222610\
02783*a^16 + 
      42877728954367905918286660260591925362736108878542072719524139067645968\
81318*a^18 - 
      18167206245293779725023281590309502219315931190424114440364883332230276\
43208*a^20 + 
      54944848519230476555873538225889273687398404331978354351045248038524609\
1168*a^22 - 
      11878528682902443433620058219957201344091109444120903008721594048786040\
5888*a^24 + 
      18283311009182503490056033815364276038982464482568735278678805764546188\
288*a^26 - 
      19649400724231892159896342296441097384512297888645577989266601014866042\
88*a^28 + 
      13860975321279927794909696020589429931673005167091853873306512839257292\
8*a^30 - 
      4975771000199223242785693548991839438937750727602850497867547375304704*
       a^32 - 
      113956844284495778343170716279156494279267772112150141645871023783936*
       a^34 + 
      26793040753597011529618948183000963325955958881795019161446906331136*
       a^36 - 
      1756259772170555592052635090776454920213708478245258066745765134336*
       a^38 + 
      67145094789165093802780005536089015247516102867364235353014665216*
       a^40 - 
      1547686451065696985072481629648966334252794669266784153539444736*a^42 + 
      15564527807377523644903283016342239424094895545060985852133376*a^44 + 
      242258359832342292503171992632143107329957837552972803866624*a^46 - 
      11899829044466044749151672766993658832420250860267790925824*a^48 + 
      203539095137641866050538069150911389474199863329537654784*a^50 - 
      1603289718546208734107383841988703680160109447660699648*a^52 - 
      1400562598071309930105926405018774623997120082870272*a^54 + 
      149231065135272599431621720679171466369205798961152*a^56 - 
      1217578660944691352751464041307024604214939615232*a^58 + 
      2056927216451438235250297718833360757422292992*a^60 + 
      22488597290672392091143516361169863408877568*a^62 - 
      101642761784718225888685259043297441087488*a^64 - 
      86346647998322641209535159389925670912*a^66 + 
      678406896433301514897896982353805312*a^68 + 
      849365567839168547142931492896768*a^70 + 259063577273681824024048435200*
       a^72 + 18511030976806429403381760*a^74 + 138350580552821637120*a^76)*
     x^22)/(78538461227184876764920675219537920000*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-1 + a^2)^5*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)*(4 - 17*a^2 + 4*a^4)^3*y^18) + 
   ((390121536392491940020994394530505925680105151962060876287321460786586800\
0000 - 
      22347707836752802660914586669835658879709360203190145638065045516529118\
100000*a^2 + 
      54547726518122447095193665188082869998627119830338318674799079529163686\
001700*a^4 - 
      75832114761013893430324143651780663920318320367625379354510621174587069\
976575*a^6 + 
      58949789529220469773347199616164422656406345452615037003971717071059369\
984525*a^8 + 
      22931092219232209105807412410250648954147867933348371631260900429883348\
528781*a^10 - 183012958090616302028568289688830469401774905968702156031299065\
731147524698959*a^12 + 366010387292735227831603277835003303258269258503777649\
481891256366599143052915*a^14 - 467251665199896454465760769884733652027911969\
500740775179722559195995256974393*a^16 + 436849571837575588976455497128262160\
549731307963450475658563515280180203235679*a^18 - 315496261851241794572758341\
111127441693575528029128630478437177393112192569017*a^20 + 
      17783935810403318419834858840897900337264693767910052232454421400895487\
2384768*a^22 - 
      75056699901095174361508290275304446614744019924816070269968296161156625\
280176*a^24 + 
      19935728666822215531585231542074964508948898825795535337176418921313487\
951232*a^26 - 
      96978076380499955108078552073249300563828015973290072551882083300819072\
0*a^28 - 
      31739700297041996457017207816560802873279256618584361308773801023343863\
11168*a^30 + 
      18633721025292217937879263793152114368451220213118428294362377584305948\
95872*a^32 - 
      66230271225573179965847771702923049084854603064357871887898212245736964\
0960*a^34 + 
      16818742990825956387605164594890228041248292889420755585130907377382844\
0064*a^36 - 
      32064031879875377429487663155430000194638225626641569005547900742393659\
392*a^38 + 
      46783011636328489660257160212183166441943341233949583353188264836081909\
76*a^40 - 
      52549295638770721914356075113220449286670818852126018361587460139804262\
4*a^42 + 
      45268444052321618410131766454666677905526549136134694366318716275130368*
       a^44 - 
      2943266243436421817942388489278190017794856045771305329908021414854656*
       a^46 + 
      138717351743670292905078196028827620337062013677278396312958365859840*
       a^48 - 
      4214503548867406941511684192225236785468786061902823002943082463232*
       a^50 + 
      39802009727469808710788319012819164837647694708613938349613252608*
       a^52 + 
      3436581386169078077382268714703232681364877067857738475975475200*a^54 - 
      216220293640754026997876610289791412254838113460368866461876224*a^56 + 
      6808855756425036926585880158749658155261941715024436130742272*a^58 - 
      133072396721496495764493747606765935976962066310560193970176*a^60 + 
      1501019304921509064503428499900544669358509912624772153344*a^62 - 
      3675757265493383896710732054762072196428098803920273408*a^64 - 
      171409472183789585644039718366489175073941898011869184*a^66 + 
      2886023175264455895009248309914014535705436859924480*a^68 - 
      19815242579376224905142850111086868019576628576256*a^70 + 
      26578309788556564565358052038351855659834671104*a^72 + 
      461903286265676908215108634105380172694814720*a^74 - 
      2333894088076589343066532248036376756355072*a^76 - 
      416898124900497139331192717203350749184*a^78 + 
      15470566204195776339034213015818862592*a^80 + 
      13231490879266512398747470777024512*a^82 + 
      2431728124539659392266341974016*a^84 + 75607448573984454693879808*a^86)*
     x^21)/(2804945043828031313032881257840640000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*
     (-4 + a^2)^3*(-1 + a^2)^7*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^3*(-1 + 4*a^2)^5*y^15) + 
   ((110313496766954290591418409042333320628401952198220913761489315121819616\
0000000 - 7738840146290615118734987676804870482613790012452194926220965410072\
631260000000*a^2 + 2543401230876856234543841259259964742530430772902575218396\
6057299283756371984000*a^4 - 560945464773297902002611110864002345338830211764\
42092720215524668627817195952000*a^6 + 97690331365397346027927811013606263716\
557376361800902735116528682595918633696120*a^8 - 1348360366674150544467430932\
97114121681293345009739794529268444097985617901839545*a^10 + 
      13528107184814501581151841169723966292067493437559596892979122391912220\
3202889463*a^12 - 91341059929158507904495393371760126031182765964799590897840\
254320009176991339858*a^14 + 470966038542127768246323790093048421998219328837\
19730343649036212642680630639212*a^16 - 4622759880872273576638604193095884919\
0458035896689859785283057559474160719449622*a^18 + 78336421457226719636099401\
538222474168915480210962098791323707064916589696992370*a^20 - 
      10191449109620046418525262862048307614908923024696309602077450582338820\
0389732680*a^22 + 94114900083231330296197223187598108451332226371475131231077\
976090336782313518980*a^24 - 640484599450551499197546135184807068712741254063\
45865254566170363958991782993065*a^26 + 3277893731062213134235417962069132094\
3792474524380922262622307720506713448082575*a^28 - 12746372576976960267065748\
701829228671307715602402700490489095717304710435301710*a^30 + 
      39719563249541311888602679383995232418946083110890986412553864497859726\
50190368*a^32 - 1266940152206710185565430768566810796586181346748320579211136\
347846918181865248*a^34 + 574514855028322561094696794702780072538983824738297\
361692255944216406539063552*a^36 - 299167666321518144585740730050878300552964\
573800150090804052120651087306409472*a^38 + 130081783548059369340331385318639\
265496660802806716684264807735499408224419840*a^40 - 
      43226679045233065444403580254718055015816553060545976317819267891561319\
669760*a^42 + 
      10888841437929936645471268160094316294536877980230009079022101745597837\
148160*a^44 - 
      20732334101100157327468287498970670510416316333218918893350252552066059\
46880*a^46 + 
      29166734944540386491264413227518367750052466243951241203970049252569120\
7680*a^48 - 
      27884644333712804286655709025215939561115027019184353148127340133823283\
200*a^50 + 
      11636566257629356082962786358045493331738167842415961766162308542423367\
68*a^52 + 
      14579518797925545064252950774266973062332599927747409240330675630060339\
2*a^54 - 
      37200543820048625478597498303588272589805604444214035880947774681776128*
       a^56 + 
      4498284177496205805226275027002356261442490137918728395357159054901248*
       a^58 - 
      376493416736211939981019032113618013020986169001836415273613173719040*
       a^60 + 
      23612718946497025877280130963521770239327200546409459472040261058560*
       a^62 - 
      1135410638499699452798084054269735141134359389780859552463071477760*
       a^64 + 
      41797211961433142014491290852394654956568113075967428273457070080*
       a^66 - 
      1150177974553227601689912285326247123726273944659666065099325440*a^68 + 
      22102284733312254813529802826643750476296953031610833263656960*a^70 - 
      231154649361011924755163606100236193455689494710561896660992*a^72 - 
      1257706121334461034997100737785078293019880726878757060608*a^74 + 
      99653706469896572249534636734015219456002570416660938752*a^76 - 
      1950440169006332056297982018333492994628212677087854592*a^78 + 
      21050680274595936943421829104262850391460389406638080*a^80 - 
      116908888514654917514982057158777462035712174981120*a^82 + 
      20210204587968467982295972190745376624601989120*a^84 + 
      3902490803498406438543272737758904003581706240*a^86 - 
      19136721010798192867042806766177956197826560*a^88 + 
      5495709189502511591715872288307014533120*a^90 + 
      111364305901580550102993428905373728768*a^92 + 
      64395915143873496746399932006531072*a^94 + 
      6691610174519364078179935322112*a^96 + 64828647076834489493618688*a^98)*
     x^20)/(7479853450208083501421016687575040000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*
     (-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^9*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^3*(-1 + 4*a^2)^7*y^12) + 
   ((152540561250871547327050381539061261893426712431163692063898136298357338\
880000 - 12738139271227942005468145184653809785983634823358125955896025596422\
28723427200*a^2 + 51266851399188881995961133183816485264252536217753119971838\
99142216856169451040*a^4 - 14176643546343171205159643765799181770147374957180\
915558142024218541875569859592*a^6 + 3173209201857178027165676656766676297592\
4877160843797540222002744502318760117806*a^8 - 599327817858399651117568261634\
60531290354723658847705432650918826455462747936934*a^10 + 
      93976705760833864608772205264543709704496959815625283615395783686874614\
322031099*a^12 - 121654949751549858881902217947913606664122878348738954203273\
526303882182724355079*a^14 + 131036456644036415656431690131142855527239226981\
819086167300431833490810946137400*a^16 - 115503460993148923071997381827889192\
806525933635693889603390112107921899719102368*a^18 + 
      77676934775990675412831410145083794904639551173976109699276565612402124\
929219762*a^20 - 353612911875400318552120613655018925449801228369649293422980\
85792588636673439986*a^22 + 1332170433050442853910776451102574633878032980856\
7109147726924247482827112573162*a^24 - 20740830109302173102475604934701696447\
068932686989046215134450591454494634212402*a^26 + 432936424135002760091877659\
51171564210397667642714745488395623850001202740644891*a^28 - 
      59609733864522237631272903837218983512375101600957354590140844569163838\
898765639*a^30 + 595486458866348504717425683619147194474328918792964909399977\
31545705103686616264*a^32 - 4674437679359742215597016230032186063253501051261\
6374793079721425426818862884544*a^34 + 30157537386843820787575225660964641835\
963688910329355969565628545494266316842240*a^36 - 164010407670109408861827208\
59946791668185179695984971788847052587504830637605888*a^38 + 
      76253658876418823713498439192957318205912588960631651906228957696607640\
52918272*a^40 - 3052967643701304166435209938903364596661629767517860763129309\
405677156800577536*a^42 + 105581664572478790315793371152567426291803695767619\
4778659638772086238841208832*a^44 - 31546034401477267369106739550507136537683\
1243161050754459037910486057517842432*a^46 + 
      81247001799977152521206297569035668984174481885381934290341009571553666\
400256*a^48 - 
      17948576305024920427404186168103798698174520782695253303430472283480280\
530944*a^50 + 
      33729371757402068430445523786651303562944321013707582827031089244804260\
82304*a^52 - 
      53219625308538948910868533684667867829330351623515568426060447577861940\
8384*a^54 + 
      69029209380535431581020996757081132376187353692677077382023039196405432\
320*a^56 - 
      70798316884622103807501071901031677349319217502440554963838842250649927\
68*a^58 + 
      52353937794640819860504356802687968025439771288149566987731283272217395\
2*a^60 - 
      18719795036673818428242668191337374718410747328759462941654816879804416*
       a^62 - 
      1507160644572827218758413780979934246911749723548712816877352022704128*
       a^64 + 
      344236019125309801189692904752168879294069609205417968215744669810688*
       a^66 - 
      35374376304683000093433868556639210339719210232848276252568567414784*
       a^68 + 
      2490728897121467095082670609294596596539923385735138854135100604416*
       a^70 - 
      128793106865152575419384006888915177424026070946906746132728119296*
       a^72 + 
      4863231660843674260956606396406673422139435080284607241798025216*a^74 - 
      123709489853468590283467815454326750770297010541775303957544960*a^76 + 
      1383914309864248589150500553339669106613981414939357895196672*a^78 + 
      40179148328173886410966080048796596904694686294498693087232*a^80 - 
      2557997723869405508692177387064274847994751598572513263616*a^82 + 
      71110621810263053861662735506056689709211992222871846912*a^84 - 
      1243944789014488277175144295678905770896211587484352512*a^86 + 
      13981086921489274225052165765273058724917838878867456*a^88 - 
      87936348487609371972650978605233480869135750529024*a^90 + 
      77379491080299185728766659603828357521425301504*a^92 + 
      3150355210014425538330190918606677020472508416*a^94 - 
      20076266804232722198391223095693139771392000*a^96 + 
      21755121822798795088651497466060815204352*a^98 + 
      106882067181854523629682577016233132032*a^100 + 
      41014744892639856743377581851541504*a^102 + 
      2203668669619773727788008210432*a^104)*x^19)/
    (140247252191401565651644062892032000*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*
     (-1 + a^2)^11*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*
     (-1 + 4*a^2)^9*y^9) + 
   ((-13515576002315783320659856864213143893321718416757110389970358330923802\
3804096000000 + 1321740693299205928196136889763446972116626358977698466858116\
770881892047799692640000*a^2 - 6306366860885645650525692201354237609412654728\
111190399776436622608365206766289440000*a^4 + 2064779771061012250965986211027\
2214818524675465183335815297764526123474829117138855840*a^6 - 
      54411006095321210721027883499794193988274238449826515631602898167843224\
698283711527520*a^8 + 1230165022853593753755610609831265731706979393944330779\
16281144899823366329370742958543*a^10 - 2416808659598331581642847409322828848\
01223890433216682755558357508136469933264836393616*a^12 + 
      41555216352076049872432447290699227630839202430395972598583669267623175\
4327446238174259*a^14 - 63222999693644696651677553031096282075991264091861013\
9926399125357152618432549073603680*a^16 + 85342517599645354866580805886928326\
9663123721900937800363391024221326926947555383713211*a^18 - 
      10141124654938166694097477395865333285450606526066644817909485171948295\
05540094391019752*a^20 + 1051223525574969644570151211908289265785374228074458\
649837282942731648128099734953763919*a^22 - 944493334744894845037693958064625\
878827034236079539784149007730237169720907756366455400*a^24 + 
      72556059901930209317327111715017867484716151323825246525544122585684786\
9711702820810285*a^26 - 45623451826969458211218229436486485487282690786854061\
6803168684591834984893934013196960*a^28 + 20549342141476165961493428028427975\
6964144391001749302610901032619529395522689622115545*a^30 - 
      28191656441521421488844573066509008903595053376699826978560920967923521\
376706764835120*a^32 - 567206650028558949975335364694968360575935356467102942\
30444111955870408652019290604535*a^34 + 6988970736572943936440396765127586198\
8651699154701255848169125735407185409625487926040*a^36 - 
      49746558689036311490826501367666523989990671508946239423028147137184822\
920406258375355*a^38 + 263032552468307854398247415574452798543666277287578631\
62648819210595636822707982648280*a^40 - 1143042795329010102256429138932149061\
6380246047602334059527865895728246739740382656000*a^42 + 
      46676443317373451320681008159227179467872189958098830130815692002342794\
89517677532800*a^44 - 2149677788656828651832795538610000986925063599790737820\
561089327707240412948478659840*a^46 + 116471244773846724343205229078786578915\
3431388837359579907904278421340034117399511040*a^48 - 
      64157538152783942390695819133828564901704517004350069816746836468936503\
8451534069760*a^50 + 31807577912150506464286499249579501748114983230392771513\
6866580911731357566995005440*a^52 - 13596086821731487473305192709775165765711\
8393919099838058792170139137629810556928000*a^54 + 49777718590930368950473161\
921792960605583558953521958990864090324259777367077027840*a^56 - 
      15666388626329291244745228324364883093918850235871084540495556836185959\
901995991040*a^58 + 426038957994563449100908516764232654798909248086278807780\
1914851141061883147059200*a^60 - 10055750965771188481703578334676229595908512\
28370292401025497398996056407896227840*a^62 + 2067279547910919456704343376943\
51771836509861180730675260349376093604041195520000*a^64 - 
      37122842651720024498582455507055041128161367772196802545339494020302128\
378019840*a^66 + 583735572956956637465134635994578093459746372744285537914097\
5689942769168547840*a^68 - 80564970542251842614967815121976238287186889132316\
1925817241061840264280145920*a^70 + 
      97827538805125457767278357790877948439836447172166108086510322607536534\
978560*a^72 - 
      10475762370631066393060316646607624519215211617900410762461708969552254\
074880*a^74 + 
      99133083880145627627753107363259986921855446851280180870098088960410517\
5040*a^76 - 
      82997128620713588731179532941603715609084920010915425712586474495787663\
360*a^78 + 
      61430855460297681710395907899162404734397176944726985522820732013667942\
40*a^80 - 
      40033559542745044764735676453097766044085440551094109587607422754619392\
0*a^82 + 
      22763095390057568622388487080078009446864398411387517264815491068723200*
       a^84 - 
      1110760206338170766771619074507289214798235823750679570097688427888640*
       a^86 + 
      45182718533734590363268487732604748533163403166209712327930559856640*
       a^88 - 
      1447575809162292359111590812522881760928868321620378236207130214400*
       a^90 + 
      31351363580566065898760973298705840785399716504846460634917765120*
       a^92 - 123546601188635278008034940494450385149592868628037268689387520*
       a^94 - 25261665159926435627215717770144627978653474401211234239119360*
       a^96 + 1338057846342627858108347476060302371521354729096568981422080*
       a^98 - 41387697648581659187464447604351723327440737351413205565440*
       a^100 + 895031886300389259878604102945654971040274674734480752640*
       a^102 - 13811870230357046843653638799951655674680793298999705600*
       a^104 + 145321367972657036102062039860784806825653369642680320*a^106 - 
      882439363707265153313195444607581458439311762391040*a^108 + 
      617693322572654306839807275158502796295764180992*a^110 + 
      34462540796459776835693695612327148306999279616*a^112 - 
      229361343396561136312050151056904868094541824*a^114 + 
      314677484024163470934606505375763131269120*a^116 + 
      1120167911672209435612783088989020094464*a^118 + 
      319620430967307362640110352934633472*a^120 + 
      7209762788798054721012499480576*a^122)*x^18)/
    (118102949213811844759279210856448000*(49 - 4*a^2)^2*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-9 + a^2)^5*
     (-4 + a^2)^7*(-1 + a^2)^13*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-9 + 4*a^2)^5*(-1 + 4*a^2)^11*(400 - 89*a^2 + 4*a^4)^3*
     y^6) + ((753060619018382859000647746886218326692615457757997072146276169\
0485189440000000 - 7817771933866079290901852794536377796620589093973121886818\
8382111400549501600000*a^2 + 395308264895793900894069561648892864843167456831\
561177715313890736320828520928000*a^4 - 1365254025753699493900545888361355494\
356683976344436066120091850930573786713377120*a^6 + 3783019567694956674060805\
625128690291666977611318421105546667292747499301848300960*a^8 - 
      90425240766300552747242306976630357396399786480568804608895744921001823\
08588898705*a^10 + 1907884906345226128091612176927831245071758735980511418816\
1317934629801909956233456*a^12 - 36056587752247703207532315033903435318497139\
912882188266925706410870519447419018530*a^14 + 620240495792626220804038330042\
67750781789219800874042729551083436778168587475453396*a^16 - 
      97793197226226437685218617767565666473948786742222778497798054651805714\
008711589823*a^18 + 140937588618856592875658026227056924121999109273469212133\
586106069535224131807480228*a^20 - 184986750843382169330125397904308401401626\
846914213582911097707468270485745605292252*a^22 + 220724009333087404501731710\
948871825170112483740859000168313730799844997411771699720*a^24 - 
      23842002653543590973762660730045273245879369177679194361436729701864391\
9161302523295*a^26 + 23129591403492591054812022382905265473120007245379063292\
0500142337462655924957537560*a^28 - 19987871705874896460335860368270543541470\
0396943809261066043727021782636449238079010*a^30 + 15297161237748311426555692\
5501795506329199181939862083344617726371988495959236703620*a^32 - 
      10289659333872153013838691128834984191322141519879792761944293172874130\
8839772631025*a^34 + 59508074113534551987526224634731473913174804388376771098\
518687297953975181840763860*a^36 - 278354760528045960068395650794054228605703\
29639103462138806943837613865736085751200*a^38 + 8713033504911241512626978417\
617281496256001742103629120006998623035473716899943040*a^40 + 
      43050476951594097169621765576601468315935129588841402144106051306858582\
088897280*a^42 - 226079803478318904198881946470492970583393949771569279066074\
6601447452511328558080*a^44 + 16727198956329173548841619012332209700298347154\
46861988377683534641454216105492480*a^46 - 6430208478291635753287242660457541\
15270824438922211413876845418111530139119779840*a^48 + 
      36824385889421603376283142231924648838099169674254323335468213496503287\
109386240*a^50 + 145645990274837680558380995953980317651133340949846938142708\
833753376101273436160*a^52 - 130065392758423384908216274774832090542436330115\
651765605149071948306128987750400*a^54 + 736659118331326709295403695778762155\
12304469427097477524560647435705185730560000*a^56 - 3278894806452618709004511\
4358943490234291297156238350988384507133273771312414720*a^58 + 
      12282399602174905323328498133248868133040128583722143854408363377152254\
709596160*a^60 - 399237027142694807957174512440732415453984041299939753112921\
4192635903528140800*a^62 + 11421689241817682728298084891848309501977331269300\
04627230734847960128862289920*a^64 - 2890986099599954866683661972884761165513\
86274165407387755599846101287142686720*a^66 + 
      64753147409437580166077826407502808281888101755297461241452685226353948\
098560*a^68 - 
      12804587964144918022330576477245737663200092582404168179583228879897477\
775360*a^70 + 
      22279731097519880496156237362464941375173925429382608581803159951625315\
94240*a^72 - 
      33987403269401551223907950259546701121502054698733816382379671993198837\
7600*a^74 + 
      45287709907345279194737343309299294803602302608007692722777743132857466\
880*a^76 - 
      52507998542946622290649046702165287944136891761380687116518150018537881\
60*a^78 + 
      52751886255321807801559190538884742856557073927220071353156313808896000\
0*a^80 - 
      45704513185027571133309336055938426961032002368346574411175827351797760*
       a^82 + 
      3396085104783806578487350193098582455413891432528643085722998821355520*
       a^84 - 
      214990021725104151921862471796322442082366775888592753323030578462720*
       a^86 + 
      11502975090812238755294341916281432694475317251376576297356870287360*
       a^88 - 
      515241313521390847635967044335304381643607167923324989603378626560*
       a^90 + 
      19113435449522631842881844587644843778156397667927918478916321280*
       a^92 - 581598242207805647982984791426706509142458372804575258843545600*
       a^94 + 14536473854639990179786571825022078481603668132423042145976320*
       a^96 - 311558173743971142901695200328679710791677724475949297172480*
       a^98 + 6550636088358351082869636440310772430436326110246176030720*
       a^100 - 156673796546813370060408641546753802379616259826715197440*
       a^102 + 3922878409562218180879029256848213380258944354531409920*
       a^104 - 83000312782279630941751682998866704348304535191552000*a^106 + 
      1278890951069057153064723732985633501202874787430400*a^108 - 
      12625135873295951503388244413917673776440913428480*a^110 + 
      57548094323770593727828616025763627211365023744*a^112 + 
      190694093096256693167350509202035887602401280*a^114 - 
      3406665949721164531794061332333105256595456*a^116 + 
      8548467611962197238785140317291448107008*a^118 + 
      23593404587321486107042812090334052352*a^120 + 
      8204234684677100686486663145193472*a^122)*x^17)/
    (6561274956322880264404400603136000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^7*(-1 + a^2)^15*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)^3*(-9 + 4*a^2)^7*(-1 + 4*a^2)^13*y^3))*\[Eta]^48 + 
 (-1/79480922761911095286099723322172375040000*
    ((8173961073461815958326680102677020014155849239055632875000000 - 
       23130102670820692649590638949192470471802481517076511817187500*a^2 + 
       40221517338493839910280287311140942787532375278247422032071875*a^4 - 
       24140292044236318238779721518081867676013957519428535074251875*a^6 + 
       5183878590946312721791347235790803384007935062416415750640725*a^8 - 
       212284834843088564497651452677927056668877399365307805970945*a^10 - 
       50936845243939779135837381593122490750529687256692478416264*a^12 + 
       5908540636685936360146943047356197354235459161591174484288*a^14 - 
       180245190084595422661765279500839481367993186026446498944*a^16 - 
       3094209205764506111015584309220379368111338876983973632*a^18 + 
       278978785254444345356308105375982437353731605911494656*a^20 - 
       4304930318080004583531940948205766559427122062426112*a^22 - 
       34754779280363342995149411362222417605270663593984*a^24 + 
       1443052376086455593684296173287235014162511167488*a^26 - 
       7191227843515582687161910267642838446001618944*a^28 - 
       100505941563864376694835063995468080408952832*a^30 + 
       878628990452960862032031102452222723620864*a^32 + 
       2225135101399830562285824880564252966912*a^34 - 
       27150376426637006204077818602644832256*a^36 - 
       41761711747192527372874728570093568*a^38 + 
       274547306833738090481295969746944*a^40 + 
       773224288287092577858918285312*a^42 + 687718998028335720257552384*
        a^44 + 235867617810278212698112*a^46 + 27950169968496082944*a^48 + 
       744369372004352*a^50)*x^24)/((-144 + a^2)*(-121 + a^2)*(-100 + a^2)*
      (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
      (-9 + a^2)*(-4 + a^2)*(-1 + a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^23) - 
   ((-53973195589612130802955580077527194303237733065708439890311024811899293\
7500000 - 1206654640293965441633106388729555255622848635534800259277500605331\
994795312500*a^2 + 1005006439892079148762933238759151533132983590759612437812\
5068420647384730146875*a^4 - 205359788492191850867493534985872087878940422452\
46677734080764582496099765512500*a^6 + 30771166496120996731504094445562744316\
440317429307664659118534279241170980165710*a^8 - 3738405506368956341681535289\
4470544168413093807329308487237166047635416456205940*a^10 + 
      32748848035694471997875011146881329409204932876252172293494853910866852\
500844191*a^12 - 183308335244466898157230367444121060623624359138116562817643\
87751253152539946188*a^14 + 6392664920447312926864257715692593059215687831375\
938475177943694171587121259936*a^16 - 140295075975784705839996200722340791952\
9526497754005369000936042377060517038720*a^18 + 19317907116089344508524398066\
8684102045205434507331310714000839384613964847360*a^20 - 
      15559784477282254015111061630824039543881905211814679061686751189479522\
907136*a^22 + 
      44945799493209254913422467063805789502048131566413798444111396238145711\
3088*a^24 + 
      47047637642998734444117449660729206453873189540953109802763072233568927\
744*a^26 - 
      67507395457887113290354267283399725409373292843586615237622810241024000\
00*a^28 + 
      42371208344553955650675071486309263835459577715462464375986032712220672\
0*a^30 - 
      15636833824710368940291945480975848472425333920868080163407511873912832*
       a^32 + 
      313052920932207401578065199392382452600028230769921957644373826994176*
       a^34 - 
      308369961431003769953326402377973992928832291823203652119971233792*
       a^36 - 
      178159289781561140708013775584544380946627840319387082730839736320*
       a^38 + 
      5457477537448391507151745678668399386197182684205018977633566720*a^40 - 
      80112344286508792370710952160601965668014787681413592512462848*a^42 + 
      432483587345361176290394111791101245877561295344985832423424*a^44 + 
      5327289959970817948124591255920343472037101031933589061632*a^46 - 
      119291840149901784541658135269129101282443817727316459520*a^48 + 
      850911440389163711930416015759951797837325503446384640*a^50 - 
      410156093382374524740076009094596364989129780363264*a^52 - 
      31139348593313557845630776074129080323774336729088*a^54 + 
      157791137181654489648723820298300108369565843456*a^56 + 
      77821472394652927086813334164733060123197440*a^58 - 
      2118630321327951914792378544211825765908480*a^60 + 
      993000099220235256881272794046355472384*a^62 + 
      10661905896521747377577485183471321088*a^64 + 
      9297078866876772733491481908609024*a^66 + 
      2323049161501203584264605532160*a^68 + 146518610037763847204372480*
       a^70 + 1014570924054025338880*a^72)*x^23)/
    (14902673017858330366143698122907320320000*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-4 + a^2)*(-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^3*y^20) - 
   ((-97811218278548658876299540898806118807393802063246054007395552150729725\
000000 + 26585494111609891514271325609236004897587857457566231879366085611050\
3398750000*a^2 + 
      96551481439380396784656436937742354652500817486497615151187826372009126\
997500*a^4 - 1031582520182102346256962350900392796075601306185189950830295108\
909947492245625*a^6 + 1330254904050937852083429403042838350764432475898579655\
045603379924334810690655*a^8 - 6086503416378461836914331706878438409801124301\
30636313407236900853328692170870*a^10 - 3730668327094548681510605234614086603\
08477427539861713375896454432823520313446*a^12 + 9419688598201361698924598876\
59117023079714553514743203790517691208189241152571*a^14 - 
      14903455478174220254372548305355015221903151324169941583092420190462626\
62521637*a^16 + 2492792710023618995226582502113613291004214921706470074260406\
882250541588493252*a^18 - 331671662909991191035344350864650197528656583880653\
8120771916613229407697565712*a^20 + 31096252946022970263937144561428681355730\
15415199615418870467413638159970276672*a^22 - 2056574337142655449100745971553\
976070909645448210850915598266240695428379198720*a^24 + 
      97936353166515941419441602801871747151219566403434422177493421937461915\
4170880*a^26 - 34165397926347447478245769763060507300727167758977308389208997\
4104478721249280*a^28 + 
      88284281319088963834629952393440605821624161500469072219092504881442561\
802240*a^30 - 
      16982611522552413754937656587777475511870340336674470370090120084636191\
752192*a^32 + 
      24281461097318377305228979218665129602637877159646407656655460925762890\
62912*a^34 - 
      25529025429975935471658996008607776229161227192836983138459108405247108\
7104*a^36 + 
      19178690221592380607638191397319512494003518710285988314985051571338870\
784*a^38 - 
      95063985283544138988211502403303274377710582880286758534116402505606758\
4*a^40 + 
      21889094513718858809823841606644296619544603160891930621001770974838784*
       a^42 + 
      780969670481143905444023979358032859202665032167417194823932119613440*
       a^44 - 
      98362754394046799193498412221452950828738761224628096506742240706560*
       a^46 + 
      4730789818821832662378508198126405521771247887209473916774614302720*
       a^48 - 
      137086574322555129196173928021781971271671492086759280590370897920*
       a^50 + 
      2386289144195428017002016642913560581627590329130515831006953472*a^52 - 
      16108975922634375086781959943629014377578777215907921198579712*a^54 - 
      315081106551339694701681969564339536952307505815528465760256*a^56 + 
      10202459016572443437652635014096306802445184963228913893376*a^58 - 
      127706333061555132367133146251084091726013024549990301696*a^60 + 
      676229877742969335194418994983914496467679488419823616*a^62 + 
      2019142913750620262550728965369356212636478634721280*a^64 - 
      50240016156529616115770525995689840288062578360320*a^66 + 
      238018167032477192815454590906785897953655521280*a^68 + 
      94360354137535627386740315278537608973516800*a^70 - 
      3533159377398615982416082870720541788995584*a^72 + 
      3377207521143985375329486235981110575104*a^74 + 
      17036726682897160369948369133997391872*a^76 + 
      10363965923082917039610118262489088*a^78 + 
      1542608790762555853047953620992*a^80 + 41081046626103761125244928*a^82)*
     x^22)/(78538461227184876764920675219537920000*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-4 + a^2)^3*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^5*y^17) - 
   ((-46438739670317469852228487411268668261681419733923005281434806329495380\
000000 + 18370221418322128317800383341634399846109127527993696034771690588048\
2928900000*a^2 - 222936463158280446537920274004436955365137972187773697776793\
223295979073424500*a^4 - 
      13606748301565113071519203736782295354563233783410167342967635175381913\
051765*a^6 + 4389764668489853362916299397731208612357968730697847008805694102\
86221890198385*a^8 - 10764075069142928223121943157051915155294598021132518085\
96711435268163811306135*a^10 + 1178216978375477989906229810684836486724818499\
880126347933531704322461258041501*a^12 + 101841861254114498818677811750318118\
0099835639157129089897156696477021934383891*a^14 - 54505590543800459666131162\
07585625960208517915514532933919893352830026846133749*a^16 + 
      95079082781601404538677791064680219459117486521783228055501256045665555\
22876931*a^18 - 1063575052658597933735302907897442176626400984734826549058908\
4308252174521554909*a^20 + 87176381695316000747991309351428803566877423202812\
47573700159651237517821415286*a^22 - 5573625388259278398988949198372185371358\
914073156848858281339597291845785883144*a^24 + 290507721810820328592296682554\
3288274986111833009419094663805439645092435042976*a^26 - 
      12762417037815861142271429076727584716626247411417235944237590217532150\
82779264*a^28 + 4776466998043667571351180958566900844308888765547307314239065\
90701547115762176*a^30 - 1480443971961738822917291383630237070848207700405194\
35807702342251560310212608*a^32 + 
      35117228012169309854072543583473785561665741656358798123852771556115841\
196032*a^34 - 
      52242541222200971738808137331610893334793735758177358682346379608056942\
10048*a^36 - 
      15119099529064844377224536404478927570270889176935730288821400773196513\
28*a^38 + 
      25178945152650242882935288189031969186096207408143641082886847874070426\
4192*a^40 - 
      79741318019922908045853612431054339169763384223999208354390207558643089\
408*a^42 + 
      15161817993940284218616614027196085395389577360072422427238092052346437\
632*a^44 - 
      20430133187894332215572209455735060886696303428658699334211127561452257\
28*a^46 + 
      20466941502288008667691010315423787010733822035975485578056539758080819\
2*a^48 - 
      15472396926083179709022388164989032447374591703375416802868345016680448*
       a^50 + 
      879826853541029199137124273313813789393849031471355136139251823935488*
       a^52 - 
      36755344184866524620484683101533136026974419246176817740707593715712*
       a^54 + 
      1052994437209495938865920666440365972973315470036257850654476730368*
       a^56 - 
      15817570464087179252250409462850835831911952196969808598361178112*
       a^58 - 169823812331411816328933491843352288892125295874617675855429632*
       a^60 + 17040164710332108187697958942407072708873404255418532765892608*
       a^62 - 498723011876444363530382072982693847544218849945789170450432*
       a^64 + 8461827762702388084390580651161446163667708823161681215488*
       a^66 - 82496508933815242411462265530279954265513204049072095232*a^68 + 
      247070985954255345330047058548205513995059240063991808*a^70 + 
      4483306643933614722610433558140676223941013871263744*a^72 - 
      62825172925057597074525332590744902667905150222336*a^74 + 
      303974217824680787445582780820164420811886690304*a^76 - 
      21063372888705641477264395827492378028015616*a^78 - 
      4656727016123556191412908083589444876107776*a^80 + 
      7653558009443310752516660992468806795264*a^82 + 
      21162449569756618537215077518560722944*a^84 + 
      8453013592056246517398995315195904*a^86 + 
      683762665758642470202894188544*a^88 + 5402387256402874124468224*a^90)*
     x^21)/(4908653826699054797807542201221120000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*
     (-4 + a^2)^3*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (1 - 5*a^2 + 4*a^4)^7*y^14) + 
   ((153103474487425576294137648722603728274364036884474506586768238882677775\
552000000 - 94916561276366374606171315050489518409525470657247382136135676203\
8123318639200000*a^2 + 262025431939629987090606531423210632862809045542089661\
9402202596717663478631004800*a^4 - 475717873688131921339803353966832758411956\
0322921385519036528295324329924235514880*a^6 + 688922742420659268173562620000\
3046453641086219576131537417076010516269809072791832*a^8 - 
      66199933117788269933746672951742561420339390612797738211743150547584471\
40294123289*a^10 - 5447319820492326662993440716265784318690469532912114474668\
33909024882127626917967*a^12 + 1355461722075622186177490389779681911004195824\
5324362174497916528812017263976812708*a^14 - 24120718472544237319701834898648\
403110911978500989598220698211261911382733173485340*a^16 + 
      25706760539823866218326816798272475657364323689714777568546621523703632\
452657297378*a^18 - 160554390158340432291308676843750952815893006659287378522\
65701019726651935643144994*a^20 - 4567327128478120108296906743429109390749749\
787788929586625817514622084135436201396*a^22 + 307341643498147471563000811094\
51300612661058347382013880029303193319459386652492716*a^24 - 
      52059625188192814879750054257977879554492927089476225237959918898294649\
937786308881*a^26 + 600872474054565223597786029173124107231401015425100651070\
05015090011015149946976313*a^28 - 5407541288169563342104077490332749296639762\
3147615503663467357303157379239680908200*a^30 + 39885783449330343689780924658\
727434046129858658397394518095746408491571912839569424*a^32 - 
      24706844091770353650030460206213033877398052058982941555924942982091247\
276369211648*a^34 + 130108119689577777582868877494104623363291791594590111427\
49081349808354894731012096*a^36 - 5850320882949106044949491982038266061733585\
912852496500210490853801716830488281088*a^38 + 224187073841857719851232590689\
0364527911315844547933061412571209783184916983611392*a^40 - 
      72642073106540826514055770228619010664891754000231496788922077386994260\
6922514432*a^42 + 19614456171526995602047594652576263099398570349450971768218\
1997577697231142387712*a^44 - 43047892051072180266854762948744453845230550327\
262173550342964351627518460035072*a^46 + 731994165116520557087816695412359722\
0029275659608722938891278913288568741822464*a^48 - 85036607025321215952259213\
0141044295326987215409124340441625114991575523393536*a^50 + 
      30316079832717014018636831203504301013631443694446411159551078096956922\
265600*a^52 + 
      13322034722124744370640969414227953653041760661511494263598921970255424\
126976*a^54 - 
      38616363567760471630313228245483230677159558972300916060847401640735832\
80128*a^56 + 
      62147263183172204535502335148443350718178220871787897015857484828065241\
4976*a^58 - 
      70453938311414530401986660635198707033061825450446609271101823352246894\
592*a^60 + 
      58421323443942790195665991608182190882260044543341227180184996779938283\
52*a^62 - 
      33981192749907695695257181439119500495389414998430630264757861200638771\
2*a^64 + 
      10915534029446111904935955164367757090910864094895111657361174987538432*
       a^66 + 
      213890243307778834485040268559166755006605956658032055938495209799680*
       a^68 - 
      54867177673445784432981214769093666702682805982560772192311990812672*
       a^70 + 
      4049624641602078534802032092862118000609497123769478192513622736896*
       a^72 - 
      193853029330867031436198413706775955797031853984717893124583587840*
       a^74 + 
      6703705657079314196190326169219956367008023373932165766817251328*a^76 - 
      170736115558943458100228930919413784567585615248131710202675200*a^78 + 
      3127550428476098701604881998871315568704032616815218848169984*a^80 - 
      37582809602290133827235547312559082939441882586319708749824*a^82 + 
      191295211943233055667171524519759155347838760601123815424*a^84 + 
      2383177801383277023773478976816565838773929787340619776*a^86 - 
      60220388050615845720003786850511134900056711090929664*a^88 + 
      577842397266303214303697219335036776528042705027072*a^90 - 
      2564740034906988033573330556851050114623186403328*a^92 + 
      413652590303680429012744824874249775222882304*a^94 + 
      39289874837647613894110436915375830198124544*a^96 - 
      80609551236181898686514289720109423394816*a^98 - 
      147754527289964948212672303029330903040*a^100 - 
      38219181331420924325043943715635200*a^102 - 
      1503226721141614500996647485440*a^104)*x^20)/
    (1495970690041616700284203337515008000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*
     (-9 + a^2)^3*(-4 + a^2)^5*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*
     (1 - 5*a^2 + 4*a^4)^9*y^11) - 
   ((511848208920577648075531841687167590167048569334954729167177662107253264\
90000000000 - 368055451262875178131953682356971719332959206590422365064611339\
521155522028225000000*a^2 + 1253598525281906296131211792262896039169210213653\
730269985331847798036555679979990000*a^4 - 3032572823384738378121464040198449\
793058165766879865755926572432107329336302225419100*a^6 + 
      63198369431302287613316206224847380563542145376401957783039021061014873\
41222183231185*a^8 - 11238229282292386423327006090898752379451566139858371653\
814203765307211489788924952777*a^10 + 161657336570213571298514060523645416458\
85840465154467634674929879910319007258540181367*a^12 - 
      19170794592520530779535583409408790490524767138826286557479262397875393\
606780504544023*a^14 + 190132866060403360877583310876010252838242163558384582\
01239500167446783250734378763878*a^16 - 1392017247222454597621641523441918697\
0221409757383179267106127820114942072609057682346*a^18 + 
      46465826133834749855929974129677517182714188555436695129963402585886847\
28365900957774*a^20 + 3005227425224333327030155696652926371818134416352157203\
121182275792379887873153283878*a^22 - 463729453353938728177288271461712759436\
7440108679238643868521005897201011818001256355*a^24 + 
      22809429965615392007037563973090590014575732736136341605832670201017751\
54071057335427*a^26 - 4276311342443421762154762134656783638528130385719043046\
91293598089972807899793300869*a^28 + 1047099661120156365256151337849693287799\
503142947506841767996043087289764218320710621*a^30 - 
      32593498201203669339652125406626077102886919122051401734998920829000302\
86608810700868*a^32 + 5316277137045553737687783464441672907002401941018178922\
123385119161457515626875940000*a^34 - 608478232709544368319893101060387730137\
2938239074314887612291995956245613120691348352*a^36 + 
      54599568722204304281942488268644108506055235095475564535993222194084782\
00882499862784*a^38 - 4033188707949391002184125540407031255142447817615307566\
157275412881772160529380463616*a^40 + 251365479553314700623163918973963918257\
1134480446038757169739664670760768896227934208*a^42 - 
      13391766191742409046693029796744648426763626635683801730582907467745790\
88069840076800*a^44 + 6140541671896824500638592341516505907558213083600759254\
02251175990663718808047583232*a^46 - 2431604733693154103266742769397785895919\
38311965523091338188786675833342847718785024*a^48 + 8330483020900431943598578\
8190113684837755606106962944994842890989764546643263225856*a^50 - 
      24720331107131104661344034779645767546555618011884005407935508640746216\
352821280768*a^52 + 636050127270334753319699748560167832328560507692338829531\
4519981765565056706150400*a^54 - 14202042565537056956290632394726891728124719\
34905506331090041778561357589472346112*a^56 + 2752908003679866801346402214203\
14865602500250968547106259256155191223735103258624*a^58 - 
      46296704533933344097876433440813242744032027241593922584827179070291824\
236036096*a^60 + 674012995940668331979423690855427278910658985874684620848837\
3347338844486238208*a^62 - 84556195096579579525739244599620812379962381815661\
1593710495852127684415979520*a^64 + 
      90658903473622772420892125670749794573964721344482715693539714521812164\
411392*a^66 - 
      81907374896907313223127384733092009168029897412939924640667049526733454\
70464*a^68 + 
      60785273600655837536822652244264970915413469852097517548992426021232417\
1776*a^70 - 
      35123361480949608068840140978909889869790703860598373578928505063114539\
008*a^72 + 
      13513026432553146159318965315695425261097990219245718029710698669198540\
80*a^74 - 
      6367780803531291908585048026085667941082739520369420074639866810335232*
       a^76 - 
      4006869698121112010262195042523907671714749031467306342518311895433216*
       a^78 + 
      386426167524448235764329674640829029913044671015425534314779135442944*
       a^80 - 
      22768831473244535563106410501636935728128166357534227607544032919552*
       a^82 + 
      978396110491655364849308799751977255829055264290834170017858191360*
       a^84 - 
      31790765676751425424459723990892040521950875894865523131902066688*
       a^86 + 773235446258723557362696562969707589304515630959507073375666176*
       a^88 - 13276718263032932932143833474248176146972419715688905094201344*
       a^90 + 129668496962159901925904107245229505485464079617726278008832*
       a^92 + 341412997056052444022828976212922469876941728051500154880*
       a^94 - 36285043832978122295790450578693355788739339947639570432*a^96 + 
      646332122984311262055138951511704053626155136297467904*a^98 - 
      6207850272541603039553809989716015731147556316512256*a^100 + 
      31270822037334433095535934730923338878883890987008*a^102 - 
      32428710169132806124190361032115350214866370560*a^104 - 
      409848664468601500270387354800999880760229888*a^106 + 
      1207807777454750195647230261033239362666496*a^108 + 
      1494630209743596033792113581157534138368*a^110 + 
      249809404601770919906512080281272320*a^112 + 
      3604881394399027360506249740288*a^114)*x^19)/
    (140247252191401565651644062892032000*(49 - 4*a^2)^2*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*
     (-9 + a^2)^3*(-4 + a^2)^5*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-25 + 4*a^2)^3*(-9 + 4*a^2)^5*
     (1 - 5*a^2 + 4*a^4)^11*y^8) - 
   ((559689137874950158452456303163371255088405657642090473514737201221953868\
58967872000000 - 519881040802290516531330257600329449465919766269131130187217\
668940121882645034616480000*a^2 + 2346486151780481262663308514702725296329451\
297463457350275757766641015466228685193952000*a^4 - 7355046710198481898490726\
807498252024410169851249921415668482459550860521542998679640160*a^6 + 
      18997150409334129143859903693337424249531117063090334182521203993382508\
031723221282900640*a^8 - 4281282957465926111235063484559115666669906170184020\
8974596069468755919980030838408810961*a^10 + 84662093223416334954545686385065\
354879316917613775142038338827061391249399167208026320440*a^12 - 
      14898722758821254371611112571366433826634366608756841182287361342422855\
8416084808550614337*a^14 + 23762592613146140488247650529362715112342853409791\
7803457033903606360680011126316760705436*a^16 - 34365131728866622967488337075\
1463031081068819480664205689066368454967474493403534549384109*a^18 + 
      44685389691775876836311883934911953826893347594978904003781528148845647\
6415366188011964664*a^20 - 52234054287649655822150986183638830248582873119342\
0766027320069873187537636950440974241613*a^22 + 55089135364797206090662229816\
6368939584355716211314579123289821076143325349104626496218588*a^24 - 
      52228271706112972844589513785075898222739453998908663412131273995062799\
0723407537689000595*a^26 + 44271894196218879952213063352335932796840309254960\
7631588126696332161548525594410422942792*a^28 - 33892810288849210525797040073\
3107515066132564539500980927069623526555982787358451771122195*a^30 + 
      24224537513378181978399627265492350071519541234356361082572457338034294\
5021722166304935380*a^32 - 16830459953309544501627748375644376423611832014225\
1560449076518309124328801208046528848255*a^34 + 11571999696866036737517995266\
4738593131688309647076232661062213583209284994356448064286280*a^36 - 
      77895220562104521803410149603279380478741874402020020140371610474405785\
631095678647598655*a^38 + 505302181086909537041962602620570863216254081137239\
13963628262695083030523451155881240340*a^40 - 3148059259897978703055191754492\
9613397614149865006897860553199146076070680371749350376240*a^42 + 
      18934870218133205647553273053849722952058836370515695678414516389311896\
849216072522623040*a^44 - 110248417953789287309967524366827510793390518839194\
62119239296855176264606341969563342080*a^46 + 6178609380471500689229615366863\
399176229896682976079354313725628259168475580102071720960*a^48 - 
      32910640799069460240769887385038445298432760307053672537129772698967366\
82743584482037760*a^50 + 1640808209531629355393108099646180572674596555773168\
017347314935309075201596139231559680*a^52 - 754581744940267129109108896745987\
910916917659195557321889157277436403367145525297807360*a^54 + 
      31626175827214211974415590797005803640886809996516387139616192523802548\
4540536784158720*a^56 - 11974040247503307642427538130014052987123131867015693\
6220683030443451825900254018928640*a^58 + 40715457061901399080246181355686723\
181822592274611656711244339002199357142762048716800*a^60 - 
      12390365085033081812129861582697641285792259156603260157425214799787757\
750231351951360*a^62 + 336778004465517931477692826963923585550303128874929877\
1871378759592659020506579599360*a^64 - 81655300594252080066652782528620336189\
6856419468652343369712079209760077123766190080*a^66 + 
      17641001820686623565101141060740215820940082980698634107811031563304640\
4407429693440*a^68 - 33915351941137957738770250310273924082310066916862900130\
974901671486379106175549440*a^70 + 579283917185611465636032680969859940357042\
5636501856667237861803502980448942817280*a^72 - 87729837476184382916033778919\
5009198567829078054065708128118960669272175038955520*a^74 + 
      11754371867045580133820006061280491641408492071542449900498072056401198\
8208844800*a^76 - 13901512468807072772909495580335832671760896102259471171301\
476250989409924546560*a^78 + 144826335650931852398910284251411296516623708378\
6898486265924008315264612433920*a^80 - 13272110775238113654659380946131306741\
1471241161887003812627735025592932761600*a^82 + 
      10696760706315456702272657491558519223331632354230652982567644121782865\
100800*a^84 - 
      75960677614613579843626482930778442403531389486890237246699860637220077\
5680*a^86 + 
      47761087070025279108426788762512850974964312527921280344433404238259814\
400*a^88 - 
      26817738879848215134706356869610193152593354038087741134689545894022348\
80*a^90 + 
      13598841530280508595149921499556631544880925833501972840703549681696768\
0*a^92 - 
      6288254176184778433121860506155148019015458440703899913773470502092800*
       a^94 + 
      265478863050792823653095750388132537208700587588051048184730290749440*
       a^96 - 
      10099948650600575904885997138207673794869145794930546445773617233920*
       a^98 + 
      336748199160459710503579583281843944057976133043278507080239022080*
       a^100 - 
      9452908544640121369152300281962866540760572676816700730318520320*
       a^102 + 
      211260650691824682005756269378635710456038189780467624674590720*a^104 - 
      3397720931109332544226997368345100218517599399309099946475520*a^106 + 
      27789060317378244755388572139530431758074226250619279114240*a^108 + 
      301919905983825823862092357638211457986246089985528692736*a^110 - 
      14732099943102712390564861417289954557485771947727912960*a^112 + 
      259139183048787220990094657644416735068473876411318272*a^114 - 
      2642639351144806043128747719541151720733800373682176*a^116 + 
      14943382961475678699956357293625376394509375504384*a^118 - 
      25837642230096697450682396545178192821358690304*a^120 - 
      162911704329541962641279851131718064502996992*a^122 + 
      623363304067105278516380200685164656852992*a^124 + 
      674223410590982027147655273821493002240*a^126 + 
      79897482031184842717534209628438528*a^128)*x^18)/
    (39367649737937281586426403618816000*(49 - 4*a^2)^2*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-9 + a^2)^5*
     (-4 + a^2)^7*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-9 + 4*a^2)^7*(400 - 89*a^2 + 4*a^4)^3*(1 - 5*a^2 + 4*a^4)^13*y^5) + 
   ((579613624794692990680870920377798824209626106946584943179181671526280645\
76000000 - 534981081334578808737009587728880821643753590327852364484221488361\
445427815840000*a^2 + 2392363496465316349553527955658853681717361874164362693\
695418770194871003877728000*a^4 - 7467761126424990412357071787911591528670302\
412271257532195457305212672584623768160*a^6 + 1938714474265629972610411443137\
8113621284972389048962723085977487707123481632967200*a^8 - 
      44098445559372507713457266393654630894488038560627894799487838192221344\
583590135753*a^10 + 884452767012451607687839868956186736168558540863734494763\
81586405007481967192333908*a^12 - 1606340862665223921824820228177279974979072\
74115204090302070563426248734039999342162*a^14 + 2717138592629275348066506876\
14674907996072924289208003582755003454428548496320244732*a^16 - 
      42888597849923449391910282353131370993979421362766733239293173096326374\
9994779744087*a^18 + 62910778193930543799902289627220876246707784933587142965\
6485656737411175384150932960*a^20 - 86148359111950762158754956385715867453332\
9858134339829764881464272315085936221493260*a^22 + 10991702031422367644207588\
23635035978954543698270589589275640044605530100746729225400*a^24 - 
      12913513913612579153881601128723807289483708906970563364388981317015370\
16381801403783*a^26 + 1388136641681329478835192592129856310612587789208711770\
407237630375287073547632058420*a^28 - 136719348619401775060999325273915439788\
6337874242478592944614794990000321853255513330*a^30 + 
      12302520896763562013444481673101913649203011068107104623928825577056458\
18013204768300*a^32 - 1002347285049494512745003218532200452857984598969329234\
491232777059531228016217636665*a^34 + 736612743370749307225949269365669618171\
500560672626497595382130592884175915599221400*a^36 - 
      49164623817055435739900921673128813874158864752139221862062562200633505\
7390383134320*a^38 + 30032995329704482985675604823921667789049362925222756298\
0741742114474432107563751680*a^40 - 16681590918459405866813991674429864932338\
2968772798738037801912621337133369167650560*a^42 + 82264757336977583847129776\
290829889872273681685413072582550795263203423473136588800*a^44 - 
      34890203022627548539871034790937610585080013197477046243326874945323884\
671474995200*a^46 + 123111853833490781940938276346830436489124426500427927804\
61303046423360941307985920*a^48 - 3455079890919665408489533545028819200001957\
347948473670578877739792711272844492800*a^50 + 675839648543428804934260959522\
137416289970841619245328909492490538051508969144320*a^52 - 
      13636607677707017778929722207567818151289346903549408529728084792860463\
459205120*a^54 - 770938299221296433285844368443384225917947926501144527296835\
82064038185868984320*a^56 + 5648381703867336132464711947361815067883527791388\
0164187658606745287231799296000*a^58 - 29664238348050839697247827700412547333\
506320287337726588997768168942613529886720*a^60 + 129822816835935264204311189\
56596536484467634678383072691549176902513558227517440*a^62 - 
      48726509244887206842131260828665821204810647536530008036265916611609730\
48217600*a^64 + 1582918130616574279586395538792001215025286986022545352246574\
640554514768199680*a^66 - 447589185391521084254509581861007631760373270796271\
584847221816002696477409280*a^68 + 110597219606064327190197982775599996157929\
495880148092766917955593850490716160*a^70 - 
      23928701129474728647987815132326873173540092660787249231360823854909714\
595840*a^72 + 
      45329794483494877422737623528070258652590013509194396802943733842058621\
74720*a^74 - 
      75049838075408060805400981735514445678821001039043938211452901886238130\
1760*a^76 + 
      10825623739578730147700630258024292360309022387428270288097874279508475\
9040*a^78 - 
      13549858177853722540425860373030205832422811250523605879461130219835883\
520*a^80 + 
      14647740984568665037606405521165376781177953508941152185035335659841126\
40*a^82 - 
      13606167855608035631646942935063682398858045288869448696611113585868800\
0*a^84 + 
      10799835510426964104012896752685834642718834367983582384166057688432640*
       a^86 - 
      728084422114983130645692810720787434548230708513348590151624692858880*
       a^88 + 
      41409868504601291167854248964693779115996647191386264917410620375040*
       a^90 - 
      1971658764099454004642919562476546502744533323385582239757128171520*
       a^92 + 
      77863949736968956835464924547178420905478406507318278846299504640*
       a^94 - 
      2519942990849230217650191808926392132411761056156392032074465280*a^96 + 
      65673111137726934307218092624165470546931470513086909917429760*a^98 - 
      1337797781577779835905932254542817019183963303028824809144320*a^100 + 
      20024622518883282117040573176176363066878703430790482493440*a^102 - 
      185063378602786723168976857174170106167409858750867046400*a^104 + 
      240047094954631235554362058500155371646727074852372480*a^106 + 
      14382359450914189438967276555395267355479496584069120*a^108 + 
      122126022081773055851249555634200608674834240503808*a^110 - 
      11230868937037229769840809032101196833660409479168*a^112 + 
      221397419826884973890950776037442311188446707712*a^114 - 
      2124242580640029939964070823962275343102902272*a^116 + 
      8266312105369658094218048299706818056159232*a^118 + 
      14964035680273408222780732445730715729920*a^120 - 
      147525627432880698703862128272683827200*a^122 - 
      177724614151997762089837789393715200*a^124 - 
      40564819207303340847894502572032*a^126)*x^17)/
    (1640318739080720066101100150784000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^7*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)^3*(-9 + 4*a^2)^7*(1 - 5*a^2 + 4*a^4)^15*y^2))*\[Eta]^49 + 
 (((50636085770245876219457801416129364141926580173520379225000000 - 
      85137063984312625100978207979095913765352265561231223419062500*a^2 + 
      25228394539844784789759690082071806550458034727095095680445625*a^4 - 
      914297650380594808825705536421355259433081129960858610016375*a^6 - 
      346071421607970374960988167308093919824460116660546373065479*a^8 + 
      36008755662819014011649140851885293392480669229547160403475*a^10 - 
      749032809325889616297269132765211214763260517537861841930*a^12 - 
      41913776993828029862110511699503115291545388715194697600*a^14 + 
      2080297802212869050542126732247741600186303055447480800*a^16 - 
      16320795150651931941324570980449973083679883960396800*a^18 - 
      612742829128924804993997156806738234445602993981440*a^20 + 
      11455256360647793524850080074635306683326918656000*a^22 + 
      9908526951686832212307012195262470430502256640*a^24 - 
      1362965152971148080419377047759768290063155200*a^26 + 
      4537346395322811456857155333405636736319488*a^28 + 
      58785839918227957194503074327129646694400*a^30 - 
      211971240835472060818795242201934725120*a^32 - 
      1346683891468049160406300755388006400*a^34 + 
      1849448134188383309820097200128000*a^36 + 
      16136549520757409349131619532800*a^38 + 26626716953617825421055754240*
       a^40 + 17896846247079559823360000*a^42 + 5119116712497182146560*a^44 + 
      545027913888563200*a^46 + 14156212207616*a^48)*x^25)/
    (14306566097143997151497950197991027507200000*(-144 + a^2)*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*y^25) + 
   ((230838776439402836790701981998982425822367839987033923465764759487247687\
125000000 - 81630805437787724225747947876316546580785811228813349740666539877\
1537897727812500*a^2 + 169466410008660974316941136822863930606385058479287813\
9013065332500159283918040625*a^4 - 242679300389613238211228671355733598541524\
6519812595425830829410225014331990663250*a^6 + 216096017990277919223719745350\
6656751844292285786221952564458219821532749157911680*a^8 - 
      11069627093366092201205987741703444776661803897556488795421085437822771\
68213976786*a^10 + 3233911638161013958908458951284143996643681901412086530792\
48954772098337888613231*a^12 - 5363773647019055441596423549611315063099265176\
4093872153274065287103536080345320*a^14 + 45851137192199477866258163881907173\
62702713615556155674168070102125967971907520*a^16 - 
      52963207410877834503268077574156335565734428993734046442446619189377205\
532800*a^18 - 
      31972102073113605108997891190215722321672718491513417527344607002135637\
217536*a^20 + 
      38061456039820987175272564855657788571472899135847054718154449033911676\
92800*a^22 - 
      22696754094706998643876122171784227033006730105570909742035354761091920\
6912*a^24 + 
      76826960663555389496764557188074087960887525324733484130342898212205363\
20*a^26 - 
      10619154887078432148568075549401536034667157095382910353818773394902220\
8*a^28 - 
      2800010724869588745188878087433244008513019582632636208919923528302592*
       a^30 + 
      184040216856477299158614929120961775485462450867709262785288494645248*
       a^32 - 
      4498315687301322598808131651902527998102863847733090228183089807360*
       a^34 + 
      53307805133377433737370448123145930775972135822587436330196664320*
       a^36 - 3937537646812571494945216203863436475771821141290256642867200*
       a^38 - 10010090514572374832502595061577983680594148895716417069907968*
       a^40 + 150926421419440509140083009282072090496321957121897372057600*
       a^42 - 848873402618339976649311949504673895077875893236731478016*
       a^44 - 2596509435885092168828487142171177841048659562216816640*a^46 + 
      65551813424330509705766924215963439093140911644737536*a^48 - 
      304718188288232230771748996386402159130747871428608*a^50 - 
      375851174652459089132919831833524741425388847104*a^52 + 
      7106649852080164295816485978084549395669319680*a^54 - 
      10196887083541915921400150426788904661155840*a^56 - 
      52677161113789088947894990505221554176000*a^58 + 
      70849444607608931646049872153101205504*a^60 + 
      236501086153733836960311946090905600*a^62 + 
      156882236374644292959740444540928*a^64 + 33282929199811802071113400320*
       a^66 + 1907890318447647226068992*a^68 + 12682136550675316736*a^70)*
     x^24)/(1907542146285866286866393359732137000960000*(-144 + a^2)*
     (-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)^3*
     (-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-9 + 4*a^2)*
     (-1 + 4*a^2)*y^22) + 
   ((-10993021070745491360366830534499769824193625473894569218009284820992269\
0625000000 + 3528845106861520674895224620296135740798383195233655852947006940\
85179860593750000*a^2 - 45751175956988494640055720744896889274642152557028675\
447243745232439801721312500*a^4 - 1313299662047834412278449942301828702005441\
378190201628187959649080788819424073125*a^6 + 2961340564387288661394916028049\
195244419323403424009373944901328903772357811286975*a^8 - 
      40931498075091236509917094552789733525039936708396809556224943719652422\
30977583578*a^10 + 4766998895101535030483083577261393664286692676006894333230\
685159159670347355415210*a^12 - 482028305855059001633924885292317235380547731\
0174817245081676256456144977760671417*a^14 + 38589369669815946914248893092717\
79658366167356593302037857966121644944278470007995*a^16 - 
      22761304881151688753786443430480918753231407833857586272305989614527530\
68216967416*a^18 + 9639372702254236493050411419939747993402389197938192557096\
98586169750413195147856*a^20 - 2921830069617548352165465144555496635928498338\
79412101252384406956086072892826112*a^22 + 6348329455192827407087526422355757\
3913762225656443017673095718860617512130812672*a^24 - 
      98506846736608092612050351957323627786587630456190449455522806811075830\
03834368*a^26 + 1071540068817422922170398036061467418232783720002504412555931\
791670051988492288*a^28 - 
      77010189835387559694794288386953526238324395568848333369522235611030916\
956160*a^30 + 
      28759057298854923075799171292887262876502526204244159417874711713377287\
53664*a^32 + 
      56798433922797130521035142393046280948468162767709117854775796371112329\
216*a^34 - 
      15175664985013496240300735789224597827069529690550529281917583562978099\
200*a^36 + 
      10405253581487034516657844577103090867154443640022313971934870557656350\
72*a^38 - 
      41831014599776625675835382208498586706491225259675954983098722730115072*
       a^40 + 
      1037452812191080763688932607263103276876571039798662176033556800733184*
       a^42 - 
      12534045110569097198138256296197404401938685416052180038324850786304*
       a^44 - 
      112971575215212398817243318335983128605666783971984172407224008704*
       a^46 + 
      8010821720295825475261724492997507329790227840122475612118974464*a^48 - 
      160518486454553597399122286096906807949838354320209363060391936*a^50 + 
      1596333434227780258040649686264992686918832140742767864184832*a^52 - 
      3350663184272329622166962380524794652146768148769009565696*a^54 - 
      113823248074751706406686910877693715490644221135809413120*a^56 + 
      1405615850872789473765968220456589796271110774602072064*a^58 - 
      5714017085343576642836092406735914000249780158070784*a^60 - 
      13152224407879860939528005243747582868091224195072*a^62 + 
      191272856397447361730399569625433652826715717632*a^64 - 
      355725601543852005913850654522820521181052928*a^66 - 
      1347693797015791516017384327078922369892352*a^68 + 
      2917012031024978981917630284658506727424*a^70 + 
      6372201405196868632913994833454956544*a^72 + 
      2943651101190718434754237952950272*a^74 + 
      368424789887690919430533939200*a^76 + 8706033099307591432929280*a^78)*
     x^23)/(79480922761911095286099723322172375040000*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)*(-1 + a^2)^5*(-441 + 4*a^2)*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (4 - 17*a^2 + 4*a^4)^3*y^19) + 
   ((-28987310647107357920781334253545549481411709654189230266996579836315263\
025000000 + 16551316183859212514147553362884858790691685056133368023094346456\
8692802668550000*a^2 - 399514184585964620068718813664147287709441591258635795\
651534442909377002266360000*a^4 + 5394905013233135638565412631155617619102977\
45645782764415845659732893574265606270*a^6 - 38540794331584016196214603023125\
8598025205691894139547541300829376915550662099965*a^8 - 
      24047138978493395486107720384410302038451818139991179125711329581763482\
0954917845*a^10 + 14242237108023787608085491840151072475172756854156515127268\
89225136405312275089587*a^12 - 2775673218856431280716025007304667251997937958\
427890528498761026512645105272211717*a^14 + 353898339019195033278412163970466\
0916004271617336377869005517623740119608660177717*a^16 - 
      33282692362953395325853401350984424128842807549798989490185437041935172\
79961575007*a^18 + 2414709734609694053727956595956615179724919437945056179509\
386645599312997656774177*a^20 - 135194189410626587011598853491298336194139645\
4519467210082229185326054914273951557*a^22 + 54922786868754478662711062708895\
1568441231845378136607143125765298511118993150452*a^24 - 
      12342075589373949950182997169083540274263443856104610583587672963440265\
6489289392*a^26 - 21113102256198719964779934181279481439659188563076888026316\
204440861649085219008*a^28 + 351141799906100371866777935857770299858581111427\
00941321376039913139827720430848*a^30 - 1840049466582330713925528715700158902\
2135628610356144561338625693729642918726656*a^32 + 62844344615743669190309672\
41349076852553923656879220494223821998916960143200256*a^34 - 
      15656659113846012153628535791141977694925484147150076321480376420523122\
78941696*a^36 + 2955876961458207262886332783096524094118775080137278244537448\
77150512561586176*a^38 - 
      42944570772579551056680498088528319461712107021486431891572633730457922\
174976*a^40 + 
      48217411940243450326932393519686100154090378265774700250828087480215939\
31776*a^42 - 
      41641034563404897505432372155760031788648772739224228871240113500116851\
0976*a^44 + 
      27199949258794898500060711228342205561240399427959752086913230227569115\
136*a^46 - 
      12885191043102410729118053233916463622173379207915782711994365988369858\
56*a^48 + 
      39090791168880322207864931831027049422012196706835923258815922260934656*
       a^50 - 
      323992576857809480331857069052406309928690284991375536966100607565824*
       a^52 - 
      37037633063752488260099230015656474439882085639080281985512936308736*
       a^54 + 
      2318729372105374791902027064711330967850791466915707496471898095616*
       a^56 - 
      75374500755157077921700011655101043785846895221223274987133075456*
       a^58 + 
      1551215839978612954883222232127039775714480662452410416990519296*a^60 - 
      19052556906633455257089083923462412722736284525775599756640256*a^62 + 
      68691963745315026434775820763749544079989046743627879940096*a^64 + 
      2092975616979444847454928747766161297334564648368759373824*a^66 - 
      42811888005777482948891979245837119657317252925073915904*a^68 + 
      369079286295270315730552438049841520503091496195457024*a^70 - 
      1132495145052387558033656639886329880454722572255232*a^72 - 
      6443918701761075122292631181330328203889557372928*a^74 + 
      66730647066189470219498044801722569826645311488*a^76 - 
      139854967320957065759077895708041255833305088*a^78 - 
      406859892093847514627059614736633531727872*a^80 + 
      1208527937252911979109723215596368166912*a^82 + 
      1815654434561733894400447333351292928*a^84 + 
      550262763513892857654974886182912*a^86 + 36499825184153175661224132608*
       a^88 + 245563057109221551112192*a^90)*x^22)/
    (157076922454369753529841350439075840000*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)^3*(-4 + a^2)^3*(-1 + a^2)^7*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^5*y^16) + 
   ((-17947522672822178424803629702602870407629469153523339645098118985818652\
88640000000 + 125718913782938665694894309546040978191974980760284680635822599\
62222395746924000000*a^2 - 41068266929280410251135547690130518698442629075513\
297926089123001671903075015376000*a^4 + 8946969241063071541362876325170715032\
1895499705001240937559453006974221477334880000*a^6 - 
      15323861246663681135900101375355810314315766319502946503491685277852446\
1967127039800*a^8 + 207286563492433575288777436868049860421249135751369662509\
262487476629352733622940285*a^10 - 201576408359635675407244361955404995935560\
474030614812461887607124079474285233780897*a^12 + 129314096356147641045874799\
746278603591996004521463855855480954121514669763915501080*a^14 - 
      69697120553548174716305592374439761395240488034884813324457562983607880\
647279174916*a^16 + 958819593974130651799241364393263933045367676145054441238\
07802321909308231971106950*a^18 - 1811267760174951401321249945160594818744439\
09017663790345903226168644842948279180862*a^20 + 2413752284664241688042133217\
77366639625828857559209004679507493727940702322756140780*a^22 - 
      22986769869900280165994433342094973470118823097503327126431585738919362\
7086908393100*a^24 + 16531527203864558598166947853171734071795083974656314886\
8482822884003400916012011205*a^26 - 93182733140104662457499126171531048373029\
274054613120816212979424695139820971365225*a^28 + 426945372097351888598539915\
14599426312187824399716798805997743702526370181616466420*a^30 - 
      16929790491117947606854901092887254007611706951826950500504209561639187\
856113198192*a^32 + 644330227730665309021223484390960427324002150639054068486\
8413517320741054326478400*a^34 - 25480161878800978335735871434640515789755240\
28425449310380857106845197379628510976*a^36 + 1002731274627755540853058794610\
353160348062330331918775232080105208811804328412160*a^38 - 
      35179895467981334613793358991517796823933333790561260327441469713783979\
2126226432*a^40 + 10167674966464341844948289980204112775846958704398788605966\
8676479395692250152960*a^42 - 23228599248988653949193524028552102355872087603\
031360576896713834485787661107200*a^44 + 406332309669684052495156272729707732\
2161565638142408174371750544114143085199360*a^46 - 51410678682471597030429027\
1918455008086616250553516367172171742129979208499200*a^48 + 
      38818517477168082065779715805019110119291564817850039552645618714515005\
767680*a^50 + 
      51440512279070051078799469547282484319340853948982646857337321416033094\
8608*a^52 - 
      66096290429475119457596401537217745066514174825873623092195810474194894\
8480*a^54 + 
      11323620668074126525987265388810546279428881647328466892635371196144576\
1024*a^56 - 
      12354819910805196701677920791230134587625364120551273191695887116198215\
680*a^58 + 
      99287618118802401118668498319411707701246716223979579699914109948316876\
8*a^60 - 
      61325389409297519884746653782781247036817389965410992163506081245429760*
       a^62 + 
      2944944616499930672302535205356901535163894433825564489404980081459200*
       a^64 - 
      109249330547832476027034037333088442630275354791323910268555058216960*
       a^66 + 
      3045773827316880148315566636069734300827608070365451385947186790400*
       a^68 - 
      59156847684003771065362634306803858411898600634709706589087989760*
       a^70 + 593838254869339503597967822669982815793032497620825953636712448*
       a^72 + 5816903650213793030534577299044320418876495450481345628733440*
       a^74 - 366122864316687593505705388540010925809310250262384089235456*
       a^76 + 7599957563895673089992908988590852855928619088427960238080*
       a^78 - 92249472089955370600876959127271991326294795825333665792*a^80 + 
      632198370477117694396979753633896630115059986092523520*a^82 - 
      1070015483477569599151835664118424093416269178470400*a^84 - 
      20500713496664216593417759852527532124410457620480*a^86 + 
      174643978578624251844161697808327178173231923200*a^88 - 
      425716949599282049614928167698802508038144000*a^90 - 
      785440154944190334186431459337171047022592*a^92 + 
      3505583546201340839719032355404969410560*a^94 + 
      3534797029989172211899868598264397824*a^96 + 
      666572802852839100036566734602240*a^98 + 20452607016240296377679085568*
       a^100)*x^21)/(29919413800832334005684066750300160000*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^9*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^7*
     y^13) + ((-1440446676153235385080645949537968858638167924068966676755357\
9283157462797400000000000 + 1213796839322127038775222006850925072285312998000\
46016236305880366365386188011500000000*a^2 - 49173366566507430637329653909094\
2548698138173903704815227098901589442476775971030000000*a^4 + 
      13617562290687693227175984536038760417663669888854945592254466649182165\
81400117939600000*a^6 - 30381830791313229465673675020659690242008469519115684\
12408598643904764225792891262523000*a^8 + 57111649967604827697820391588335821\
43779471624003993921126795976232415237678975724793925*a^10 - 
      89034510340086138270395030126670950407548976977051995128179342286981702\
26157662231920520*a^12 + 1141428776122341537816939979324367208681899397926290\
8908748935832774101715005699591290926*a^14 - 12102368041985328084249088606006\
289227433749747106677738239129055470676833535376436166968*a^16 + 
      10428519077957246108652346919970789615456075200956051828181368486574668\
447106868463520535*a^18 - 675975333455201481651788655411451379339531468242283\
9804474886271077546053001002225974032*a^20 + 28438496224591266412443047391941\
46753998371170933244361732767972273385866880870902563684*a^22 - 
      10588025780429084743752089977298403597939579135258342664660273035220130\
33752970428401096*a^24 + 2274887901767966385730543774848812670851166783680667\
945954579640239713811568285603613763*a^26 - 500682915943359167162683733437727\
2944965644697268808066200649917652030224665294049164360*a^28 + 
      69889200899555860816721501469342971160592475662687784064126269589574307\
66544292363551902*a^30 - 7086452732469983600540829426491689558483269272816915\
181934660288532674620251460507016264*a^32 + 566379274929667150547732649153764\
9573114702859962797415684965458875091536205711072700161*a^34 - 
      37300167270760944723072371604019341120834910632631961181972461130781971\
61815022588215008*a^36 + 2075685110125986228247562348795450681564001596315426\
735192520029891711903332024942095280*a^38 - 990093443639511805669787203848125\
883299833006883083974296262705926724360139575508440832*a^40 + 
      40794627566926131483079334603286836608234283094921722717219704979205090\
3818881360472064*a^42 - 14569183132601337458531738080452938952931952758172955\
0200421428819913804775084571590656*a^44 + 45117142582795404963633654099679546\
680926901339453862943862989607417563464621325385728*a^46 - 
      12088358087655784480080787261689021547317493763320297301096475099655916\
349881613025280*a^48 + 278875583613157331822790175020511828130190771093864314\
4793566306703916056480653770752*a^50 - 54954345597200655710420399907780278248\
3289788324704968598073599082671003184706617344*a^52 + 
      91357901880525641536538234417071425869162815064244031384089779638696093\
686784065536*a^54 - 125568902658679785719191055099200510206428929101547355412\
64459929942052840425914368*a^56 + 1374439874928061994570723440946380612883125\
920221132504007917854481288861738598400*a^58 - 109449152626366391384831277202\
708087533594104829230254123613618646354847976128512*a^60 + 
      42758492192581945891449388754483409290631614458630325368028477050316307\
60443904*a^62 + 3717025856537549433399968987379968909481369057518967044215145\
20209807422521344*a^64 - 
      95304454298095666415127352554372042314117826681009372271443733684207654\
797312*a^66 + 
      11127964561869504321477951686437031388791908978725442483672710305127648\
460800*a^68 - 
      90896909639218166287539599058509318404595798253498078196545944360412040\
3968*a^70 + 
      56078897241423197401008903542432619929689264721390041571446147735005167\
616*a^72 - 
      26348383691551800904510449831162336462673943905993793660669641942200483\
84*a^74 + 
      90558249341959634361318950789808583050143845345973134751129589233221632*
       a^76 - 
      1926009591222350553916382699748780555244364394434656310235078359777280*
       a^78 - 
      639823625481143789348357949831617629983019554009307503579315044352*
       a^80 + 
      2022541732825810983702965045406413869896919776625840077681421451264*
       a^82 - 
      95921113415419007089144245158981433746867359008286194883767566336*
       a^84 + 
      2759882998391509358589177837401863535816964913020550198369189888*a^86 - 
      55737515610669275928638341750888333266791515926889291390648320*a^88 + 
      802054595649857222629316130897119602641640101201457102979072*a^90 - 
      7789598364062504289527368513402989218693310192325224300544*a^92 + 
      40676673034287151112139556753677380388914902241049051136*a^94 + 
      65516108805444351021487141984046672628597988326899712*a^96 - 
      2859401067887043466842760783365730835922525156802560*a^98 + 
      20292325382498695648284260363423862012111883337728*a^100 - 
      52122858564131143207200177837095061239854268416*a^102 - 
      58632472773700751129905825897206873384288256*a^104 + 
      374263924392798872931999692599775679479808*a^106 + 
      262167447466931376893043953765617500160*a^108 + 
      29855299093360753672751975017480192*a^110 + 
      309794494831166413793505837056*a^112)*x^20)/
    (179516482804994004034104400501800960000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*
     (-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^11*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^5*(-1 + 4*a^2)^9*y^10) + 
   ((-18965216106572238119023742656848101819724160631053817026319905539803514\
4738689708096000000 + 1874076453757067126448615680159379443249174248328726586\
084121562556969597701776847204640000*a^2 - 9017913868620002888921771206393627\
478020103063727608951397800706451273597921088556640992000*a^4 + 
      29662666140456573103744798023721355836105064425346310094648167622679934\
056447842334991345120*a^6 - 7822121812860813754944609439686722961958707973114\
7576855659000865010118994780800986936135840*a^8 + 176635235462253002594028913\
486479300823887055224301450439793135431947611522957710460766876629*a^10 - 
      34632165023415228507125748304069317825096816332899513471024707568141139\
0661909436882673688108*a^12 + 59339404002977645509271618919215898994790868542\
0249632138039295787438998726697618043872043341*a^14 - 
      89790940961483278467747114634814460446422838637040487691186479940877675\
0408510575456027627768*a^16 + 12035913857665584852945513946147293200544786563\
79053026132929733646981255853410987489917533393*a^18 - 
      14177556534586019030125259517658722145270251662135655412588257812576848\
60636712702479222776492*a^20 + 1452384178863620846103261899801128616622628264\
878874179938110267185731158901080406370942838137*a^22 - 
      12834935488348229145226616551244849402978873753844276944477872033052975\
00834457931858546542552*a^24 + 9631899556894919069889703161807331683669247037\
17615817323052312645233786394555299860958960095*a^26 - 
      58307571141637797120134421904809010881648856726833200204413606924213921\
9307640521409204749700*a^28 + 23774103585753414854810878466572301463196437061\
5068806175896220391404385698720598470988896215*a^30 + 
      15699001685650687417955689788039076469460685446920677488437818510136726\
98425048798258050040*a^32 - 1117739156032982419593747315006211747494549197993\
09682987329636618544558469502307088918870485*a^34 + 1222412370891665537508424\
19311278586329888101418981728029501331774598028655770883384373923420*a^36 - 
      86709507226125514499699435365314198651780806001508954477599995973686632\
414429882056306163005*a^38 + 477808807053739323283452700705461347399708462660\
48798339252794155680058399621079219309977720*a^40 - 2261509349690613614632849\
4114804335923061201782074971562331570872972207671501712073550199280*a^42 + 
      10447059532311416321406853515226550123081553500278601020189792468932531\
781214424762731642880*a^44 - 532624678665438574930573321497969140249605013687\
6618860728315970782932229259095347401716480*a^46 + 29718678251138097201390468\
61009139499011728759306423438602094187064417430886218541487462400*a^48 - 
      16241272669149767262652623231942138326374417707746959703786559650620865\
50858534519958016000*a^50 + 7995318509456156731235670895440012052935527853466\
46254459762357146348142075338782532894720*a^52 - 3431827652367874917210878688\
52087561774152375785286893348736954036312973306784630650961920*a^54 + 
      12755326542617910605532226877658869939722142048570291668217609838009889\
8185840037199872000*a^56 - 41125213770631849167085792883303486319897298139168\
850308079974028261421719703958857973760*a^58 + 115464189875910537644594299016\
68310134558865724824013149160354715241712766651755386634240*a^60 - 
      28338757355864208757888568092455005823296385703823929116342982178486199\
95372258014003200*a^62 + 6100605751925854986516546425435335434047076831475370\
05421888020848654077040807169228800*a^64 - 1155269859432121195497665545624925\
18937423137900689344418999669140636934714737903534080*a^66 + 
      19293564390346453114548274823424840628831694750183547451636539789975625\
382677079654400*a^68 - 284793088064732798190436086690714466119348954914218166\
7219116409970660188558018478080*a^70 + 37227185440390497033632020146176483937\
6997634006691276316740291096097409336009031680*a^72 - 
      43153608749517144594550499229683007512279934186053287448358118815834363\
044026122240*a^74 + 443873663780984532637876945739245093924431213377451560517\
7061808810096846868316160*a^76 - 40483141099653104758956169485138073026059288\
2647657158176130336259956637035397120*a^78 + 32649111112952819973731741580433\
929498156012188159726258923199845862143300730880*a^80 - 
      23150802816732645778789798350369027519382097708214954136295401741531342\
07139840*a^82 + 1428724721292384804577070678607596763106900781352363999073121\
04126812090531840*a^84 - 
      75421323720205617489698642041522299677465577814515948963569199134664346\
82880*a^86 + 
      33009868230349139822673489863456817117557122048992043468486938402698035\
2000*a^88 - 
      11202317866022252664991259872054861809029156892466362677478867417662750\
720*a^90 + 
      23737260461256260347270715984329316022536892562041171781572278706241536\
0*a^92 + 
      1474751684234130595338688290752105753990634835873550830468253456793600*
       a^94 - 
      423054689263153776928245404159135542362805728323251276094590062428160*
       a^96 + 
      23151133814053377953556651841002243680603712340783919099366552371200*
       a^98 - 
      830406006772155111705899543540529712135649746074772235941733990400*
       a^100 + 
      22069751107393307232589746461090319937308605554029687415337123840*
       a^102 - 
      444309392623021560974927154713790883132800646030626729586851840*a^104 + 
      6654192508423419234274938807788609010689447946944920525209600*a^106 - 
      69430831670037094558495610407351039117657813046634752245760*a^108 + 
      404993699162261109301134717368930556288142618420058259456*a^110 + 
      513693698515973055278527224178460941553657478075383808*a^112 - 
      32882958442086225425535844263271309347225279236407296*a^114 + 
      277069804367399672706721642478201865192850323406848*a^116 - 
      930186200809453388170909807179485773168228958208*a^118 - 
      154045762264919565497308518495279746224488448*a^120 + 
      5981545916882555193943390039139135382355968*a^122 + 
      3044793959211433592298449669933469007872*a^124 + 
      201873358086345532188349985456128000*a^126)*x^19)/
    (8975824140249700201705220025090048000*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^5*
     (-4 + a^2)^7*(-1 + a^2)^13*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)^3*(-25 + 4*a^2)^3*
     (-9 + 4*a^2)^5*(-1 + 4*a^2)^11*y^7) + 
   ((107363386756116165654610210636763826333764487660915659723326727020807602\
876855936000000 - 11639735443675027610291899454800715274714086606684270634507\
88045920945654139247634240000*a^2 + 61494079701594291842469096477585640851508\
70753404885405146603998946268720211462427360000*a^4 - 
      22077780248635282679574060977158355379098974953917178693104399087823049\
348046491554056640*a^6 + 6307096882412925148073043968481771942751006223133685\
5825095494623946214398714136328391200*a^8 - 154598693276799283289249117390430\
384505108411248797288846880072789341074028394419542902978*a^10 + 
      33401967491364465451602051146301628314433295626819562166471312568139606\
0745238387664728725*a^12 - 64524510416757783215720099090084669037905103122184\
7009627516800280439337172351340171038728*a^14 + 11305805959824069264866198342\
62274665180053892912340223938865319329256383996341474383762011*a^16 - 
      18106625397867725980972672834025708440636985252869573971885252981798298\
93844455844895260946*a^18 + 2647538618889960830340985397531289358498138596867\
880613586525036686373521903760888117926901*a^20 - 352293258573290070347747140\
9205195779143980632243783577819912919226863033867428554259056668*a^22 + 
      42584007832544607563471283387384415291062375933938513031153525457074937\
57184882695395229875*a^24 - 4661992912624555653300432741781829825815078254086\
157144688579792829861896198726141091459394*a^26 + 459374668028320004718306284\
2733118669486758357181551070213877421310016410681905916717685623*a^28 - 
      40444177432221421903072715664788559023662590273911391408672529621564686\
36643878496895476656*a^30 + 3163941420721712747844501166485197726008440830073\
331572793486039963164398326665322135399545*a^32 - 218734403506408516515907431\
4481069399652999213326310269411670621233583862393892888248211870*a^34 + 
      13182287828835438506890224115937994771717958927542952301606830838540880\
79728975893144471855*a^36 - 6668404525319442689735646584584868548968070881248\
11040123939534038845980718440602447134060*a^38 + 2557119013288293967949965213\
89177225026531601133168828655310609998292561686639938808259545*a^40 - 
      48267151218125418379252619384519884870952285795253026019438546934295076\
812215413091215500*a^42 - 226661848429344116888061110178714379917654428076306\
85861208578405665356821147428436094640*a^44 + 2619352737432065876327660482189\
6661521478825304579863083392443742179538668268937956701760*a^46 - 
      11045364520793187449956400694682315608909685162677282731493833979541173\
819899000883436800*a^48 - 493755906654834129632409754298592718489898068979677\
479978295900924022733127991394124800*a^50 + 450486987482283881319574047062786\
6999088247588830964726913555224398837319949792051261440*a^52 - 
      40964177146498270526672751485675466884498353066363945186142287304983098\
14773880567971840*a^54 + 2502121304004239637148970298833355103017019979647837\
931534323614994509317032956423045120*a^56 - 121502265246152595163832262257234\
6789432446319547929803447033601753965281135591030784000*a^58 + 
      49770112522095714323899704169292465140444591814643518587809671350683427\
7441377203650560*a^60 - 17692431078289211360340623411166422272078725784021042\
5834948982920758439450497903493120*a^62 + 55410373308159484890119464900200182\
045751427806400005044523772140754866179315765084160*a^64 - 
      15410530295367765286348931647711722252259327499668799433260908447664724\
340315992883200*a^66 + 381996608127688564198127807744259971078420312591489819\
3886286447796245555218135121920*a^68 - 84489744448297110235511965732055600989\
1255379639526658172194996365952541389414727680*a^70 + 
      16668522265165656034150054402552144128723677436456370878626676304734147\
4034053283840*a^72 - 29296880489031156873377052836429325774541448185537646163\
381193951683892111453716480*a^74 + 457974367947736568850990840902329763194468\
3186022036339061786117416237218031206400*a^76 - 63541975060360482686094282736\
1036121340679797123972040675028464570725285159239680*a^78 + 
      78060553010740842307922574106618363889481221924299647171950772449840209\
109975040*a^80 - 846711778070201279432320425707816487361326562766809135834937\
2040696694791208960*a^82 + 80827394525573313577070181910812124656152933826189\
4687383808605731895493263360*a^84 - 
      67649997091080754554407870864509695265551857536181917653875430695301462\
097920*a^86 + 
      49431629482506343948681397382385651359137465172156234124186248700394838\
42560*a^88 - 
      31385074709169146900328496624653148768374917278530839190009392434792890\
3680*a^90 + 
      17231938592267975846972317093446257298444259648254775990091906879733104\
640*a^92 - 
      81493548270022464759838916877318746085198426424071433300668278940631040\
0*a^94 + 
      33173064171881928635125101297317154090971523631344790196958179612426240*
       a^96 - 
      1171475013817075158572643990685689739676896057956224436157357668433920*
       a^98 + 
      36826454167293749761925326936869688423216934555077061637935128903680*
       a^100 - 
      1084195225508549808382440004423124434325688482795409449532920954880*
       a^102 + 
      31593351112208825492686401539617069634916235299806942579769999360*
       a^104 - 
      914527739045098185301344165688653476672918923476751522767831040*a^106 + 
      24616954870790780538371069301027636452327708932050776888442880*a^108 - 
      565099639296229954630537167607665958792040294711766131146752*a^110 + 
      10271833048407364081141396136861112931590886153951368970240*a^112 - 
      137161927955191725145917542223661252778843861197816594432*a^114 + 
      1176459290000440289307674882801636782383682807475994624*a^116 - 
      3525964076816681641265881674603041180508835119366144*a^118 - 
      50124756740656195529193701944625049232241093246976*a^120 + 
      689296336383407950894080566031760101942522544128*a^122 - 
      3186354208397438211539267466658763361212170240*a^124 + 
      1562670103705228248213383571234925978845184*a^126 + 
      21458791727367137934640484454949812436992*a^128 + 
      10883155627537016967752040042301751296*a^130 + 
      405648192073033408478945025720320*a^132)*x^18)/
    (157470598951749126345705614475264000*(49 - 4*a^2)^2*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-9 + a^2)^5*
     (-4 + a^2)^7*(-1 + a^2)^15*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-9 + 4*a^2)^7*(-1 + 4*a^2)^13*(400 - 89*a^2 + 4*a^4)^3*
     y^4))*\[Eta]^50 + (-1/8941603810714998219686218873744392192000000*
    ((965557982718561337738916562091495514154462154393611358125000000 - 
       2758899676151177363464089154232321074908753146602924497745312500*a^2 + 
       4793990700342519235544902836475440986586513116185891111521890625*a^4 - 
       2870103965797267360007016509732456830873406273839985808411615000*a^6 + 
       613304441337005176403075044213246460168359953321386446442368800*a^8 - 
       24331419278369054716313700776313752239836083282351213417060088*a^10 - 
       6121671798046108598148591359894813422265442880745538200710797*a^12 + 
       697224767996730074634749213578222596264430960984611796326480*a^14 - 
       20529638228576575577259219834180809984390603087936335293280*a^16 - 
       404931056084851959240055427578128417070697108180885615360*a^18 + 
       33200668185942375041161971979617259775229229918008149760*a^20 - 
       477202606705848944707973485716323373937605023041699840*a^22 - 
       4922048413611952018275345892707889773630240330383360*a^24 + 
       172477408013561259711868244182468693179617012613120*a^26 - 
       693781133624486895494987467474289888536937758720*a^28 - 
       13463996222634714709163797694838668862867636224*a^30 + 
       99055099467319966584129659912880211932217344*a^32 + 
       374481433812309817908926035148377339985920*a^34 - 
       3274419754152350848206858914687478661120*a^36 - 
       7621265929720916275233446360556503040*a^38 + 
       32958744775854681952510953536880640*a^40 + 
       118135906063553020733018278461440*a^42 + 
       128107916452637409690790133760*a^44 + 56406609922007177132769280*
        a^46 + 9659728246353711595520*a^48 + 500978179544973312*a^50 + 
       3298534883328*a^52)*x^25)/((-144 + a^2)*(-121 + a^2)*(-100 + a^2)*
      (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
      (-9 + a^2)*(-4 + a^2)*(-1 + a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^24) - 
   ((305525283404052909875426464723147705415682647545758978718560532604808250\
55625000000 + 776970056624395526139710253402459446424485796689700451186835582\
76174349962210937500*a^2 - 61697377403869829004710776626460920971256068804487\
5210475422207605956637705733296875*a^4 + 127276098836155224732909732770367334\
6854973874713539697916232321392561545009404333750*a^6 - 
      19213002234755061500935461777864074325073650530931124022780690808440921\
09801959074000*a^8 + 23382869034093381549314069856410466163684121166124546127\
03964268922006538470000983206*a^10 - 2045979444166030280462621004877785753894\
447622043516795613421789815716175551358403893*a^12 + 
      11455365428156692376630212798130111317405717547147633178914847191111407\
84141690933992*a^14 - 4006673034472346210622595433138954010869528299073298466\
84258176972923602578619189296*a^16 + 8845309852788629080844941176572395051066\
5988220774575708956520835517208669696591104*a^18 - 12298511808928183311108289\
228819997807379391564674045466993741677465307893144652032*a^20 + 
      10073908949781114805707568457021172252142327063087925701176515287881094\
56300750848*a^22 - 3079676000524890889929917707811895963403002722684479418013\
9008127573534106218496*a^24 - 29313348333045300148030282875211560335298759040\
47676537238489064690851833839616*a^26 + 4420571155759175517754178317784614089\
02798921406140321363378034622590524260352*a^28 - 
      28689466380704604862420174544049985227886039937475068619931463763989567\
635456*a^30 + 
      11038863887054503850156251112871820866680260073692504427190195688330137\
43616*a^32 - 
      23812170454469164681576984699636870696456804581095445911150456797432643\
584*a^34 + 
      84919925166760077209478610287317592457421783141580897590645977788710912*
       a^36 + 120589472643403301762584259519990534770767038125419033656758715\
41133312*a^38 - 
      416986950520471698786114711308813695309181050123357405587679882510336*
       a^40 + 
      6896712960816015936152415160673426708561829433880099843899029192704*
       a^42 - 
      50028038643692727733871328119850671928811214021485260052551958528*
       a^44 - 291857647165880499656819098062368447281183617841605922351218688*
       a^46 + 10516520589221937547643540008055587643372945616931939162259456*
       a^48 - 99434730390413823371888613131959636351990823666823196573696*
       a^50 + 271013935167308832349091739818169159409764246355875725312*
       a^52 + 2611583925562679634654540297058324765358420365496287232*a^54 - 
      24569746063568721216372045590163707693965118135074816*a^56 + 
      46391227423273046100422002466698348225072027664384*a^58 + 
      260960145128324512772523958528782058655389319168*a^60 - 
      1021626973411988706489004699241097134973386752*a^62 - 
      990674678436246404168618940315923881394176*a^64 + 
      4764883273755665715438810577594801455104*a^66 + 
      6507833964613796098675244404406484992*a^68 + 
      2406618170620026513100429900906496*a^70 + 
      261628486796398162535398768640*a^72 + 5663334898069569441628160*a^74)*
     x^24)/(5722626438857598860599180079196411002880000*(-144 + a^2)*
     (-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-441 + 4*a^2)*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (1 - 5*a^2 + 4*a^4)^3*y^21) - 
   ((114040148200755471278663609661251027953822421452878199987355236062578019\
43875000000 - 300036792279402117041502374218127558726683850492275187085793624\
81961438778596250000*a^2 - 17369121379582677711709309801302715594572125291143\
432788014087424111116199712837500*a^4 + 1330546803448401704463836898725674961\
21395753925907054756127123372196486246075234625*a^6 - 
      15878363060630651156291398449438523363770793979448211357563247007594338\
5370788145905*a^8 + 385269606325539073603038437205042379985735612368094165609\
86318299761328278262815040*a^10 + 1206769469062024857903629594138138819403049\
05703717835963918107867005354245063321346*a^12 - 2160437704875106203043936342\
07160098885598466668836690005765389631029844963985992095*a^14 + 
      29382590951885875800707946816582944055343261398465843461172525165988608\
1130614452267*a^16 - 41728415545734276725170348209034936959246008136942204832\
3740682462837421086093102578*a^18 + 50551959390988843949628866352819085042283\
4927417565630843752494002888153151306409632*a^20 - 45290817465731029909854292\
2238711407447391023715133652829371437114870100791031497088*a^22 + 
      29272963313849685196909284609640807804790637887118401211107832532208758\
8408291530240*a^24 - 13773906442985746207187554971944515485440296704803971332\
8752952987471702995793311744*a^26 + 47776948082157841230996919065658554333207\
987445016209775449916438255872422526771200*a^28 - 123279072407478056450668276\
72076090384277669768562982344465112416430845602541240320*a^30 + 
      23761525283432676137015568551698096099838597150080582502041627194426075\
75972052992*a^32 - 3415007119840627191419255237569709733909235336574071489900\
55785473838206387486720*a^34 + 3621151190227143953152156297149461815830322616\
0614166691806735153932747055038464*a^36 - 27544244262109613282829246197637188\
33511420607645067064730461512101697647804416*a^38 + 1390147004391551183484456\
75938259335975009336278546096960825102946340169580544*a^40 - 
      33123000948936460670714449050553391376777935280539416228714171168319298\
60096*a^42 - 
      11415091721901849575840939731747286851807011268038885138682037027821584\
3840*a^44 + 
      15185334454207485508121502083635860875812324700512297944353116541285302\
272*a^46 - 
      76277291212064778642756561238534130542327521740886964550653100767051776\
0*a^48 + 
      23345845918889360412513276025777807628734696950710364088649966860369920*
       a^50 - 
      441418832383590593443635693043907374413157538213458540765521402396672*
       a^52 + 
      3757031584481188890014461573448329978581414889355686565251330867200*
       a^54 + 
      45757996174476898643450721267386156380835390996208680813300023296*
       a^56 - 
      1976036967227452655126362907890825745172464266324763217582096384*a^58 + 
      29533950038137439527284555075079037755837195352620729909641216*a^60 - 
      211790786695606406901360733046696422665013489900434745196544*a^62 + 
      49140646092085966458266110637300787868879346379742248960*a^64 + 
      12542814172490019434587522295128571034406742988725157888*a^66 - 
      98007814656279237591012370998477463705005320212316160*a^68 + 
      194235566167306649343283115392934453856018219663360*a^70 + 
      1134668724327940293138970413473110447434271555584*a^72 - 
      5439735129159079226829207306217496508115189760*a^74 - 
      1877064238532598024380713120019142936625152*a^76 + 
      26463832859004967141894788556125663920128*a^78 + 
      25259828545206191949073468460376260608*a^80 + 
      6051081152024599771926237416521728*a^82 + 
      341082641397256733441277296640*a^84 + 2025895221151077796675584*a^86)*
     x^23)/(19870230690477773821524930830543093760000*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*(-441 + 4*a^2)*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (1 - 5*a^2 + 4*a^4)^5*y^18) - 
   ((190072567622269092339741118363549336705297120738681238251741806153372383\
317200000 - 73654903530370268622663693460283351124630631225660399057003223467\
6473467513340000*a^2 + 795810030633214869069269884612646252160211170340316204\
209705420606727226072670680*a^4 + 4345025409506558117105062035522975658931280\
63778503620769334809447893094527511810*a^6 - 24980017002112752764371288198560\
66895264063836061552858568262808701800094517283805*a^8 + 
      52014522318172289401459525565821683916450486519858672827439757315462125\
04494847895*a^10 - 5130040140660142379202064226112406736638796751815151976725\
214057783720233515864049*a^12 - 528449168171568829916573643658781169043976719\
1363898159703278313688884570817737617*a^14 + 25682812364555547920015232767196\
808679867442060267727479837552625500842663552517777*a^16 - 
      44419138923109592966911311550150637281760930677530064154935700734742991\
115686982107*a^18 + 498851953217234101941937005641059081850977645922354383432\
93828244348421419942164957*a^20 - 4132184581345749576086726329152423490623654\
6270001909916436829317944983373002505037*a^22 + 26827728048760760479520829559\
633862885799240682506963224523937726788402129909190472*a^24 - 
      14220779685387018134250389619893747729089013938301892090467688290807092\
403628178112*a^26 + 631896323889437463823136190953737573862638029620357640526\
5292119187912846610487552*a^28 - 23571744816186380892644157159974375501651015\
29665348327956484513117563027695916032*a^30 + 7111665135189205215181737419312\
30773333567481010124603330110921773708712820625408*a^32 - 
      15742311526864114051646677210700535595542333399587363157646421782497361\
8180440064*a^34 + 18510581369330880353712377645702743561176952954871563950264\
999947022549510324224*a^36 + 231433096361218438268166748685653961648594068887\
3501828841203206926836163936256*a^38 - 17896923579157970804962373333757501564\
98005099674170221634364834694731075158016*a^40 + 4941762753999691776537583329\
89274419909219326521930105198588961053036716752896*a^42 - 
      89475097286487568277752203859317712450458811012816844687396352275635834\
454016*a^44 + 
      11785761568533078844156816060436811253685192207270646208166161072680113\
012736*a^46 - 
      11684225022694454665644404205627973066179322456538005759322908622347787\
30496*a^48 + 
      88044538713082169037374215011622664072483399306812535169168458696607399\
936*a^50 - 
      50136190821058822065949199323891421782275694284504988704315231292096512\
00*a^52 + 
      21018978325430163340491172480242341896620764928952295688501900377220710\
4*a^54 - 
      6018584858345027644385646187789514044717939930155117531446744558075904*
       a^56 + 
      86302410109862446355554749099180854854325133370336520325889926365184*
       a^58 + 
      1384796072343043021216141102174651541061967848366153632833691713536*
       a^60 - 
      119034862592230215542416247738407956042428618026439436870201901056*
       a^62 + 
      3567393757057642294992253076316562498438937683594403198477008896*a^64 - 
      64027833406124965471038748142994475431573580628229231923429376*a^66 + 
      685632425498652731571055222795121029367152798863250534957056*a^68 - 
      2732358930697735440680288016780959716423331572672528121856*a^70 - 
      35753871094247896960462007413585842027958487734579888128*a^72 + 
      654247785741595789276559931315472683576494697010429952*a^74 - 
      4348522092474983166715644194129666481486522558185472*a^76 + 
      8170828849279003224639474356648400313549997473792*a^78 + 
      56508149820506702165614940898204984358782107648*a^80 - 
      300241578173481183066286929289372413280124928*a^82 + 
      53290240285766150458235703770803987283968*a^84 + 
      1366663732728494102023565880357334024192*a^86 + 
      896593787984111048645063984774381568*a^88 + 
      130669505037294258357964669714432*a^90 + 3281402463752733151769657344*
       a^92)*x^22)/(157076922454369753529841350439075840000*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^3*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^7*y^15) - 
   ((133572916459423142627002242096482219291944901451971721833100610535929824\
0119040000000 - 8183128067196235855841034838719941523394643050414410800724316\
813283830331964700800000*a^2 + 2188852434379261273989410200220330814465914815\
1181712286691747734138906924510964096000*a^4 - 370639619161663108900565925255\
07783051523822086467604177557475719706761468169559737920*a^6 + 
      47202445656657065846243646464002456853437808791493831722468568535227230\
444275358710480*a^8 - 2983051021078607972756439867760008545039632313734142325\
0907315170242792093036509495560*a^10 - 53221301812697507627599392044418528583\
781552538463497240732319338595686575884887089433*a^12 + 
      18571228713992779026507046427689773528149182171673210166993531672836996\
6891412694251405*a^14 - 28278560738931616785841593974896657474418302104767540\
4094372103812206343519399266385368*a^16 + 28139748187298120834147017679935005\
1776598791864421990344550041607870926709557536237220*a^18 - 
      17207873517272850059841697027748083414057656692266631005044394078536079\
1994301102347678*a^20 - 26380797665707449314477175305935837982982026444619239\
477721441719287861728358163382570*a^22 + 260809313375574996604661726824780074\
253828218505412465445133641003030036786848261249412*a^24 - 
      44689282919772121009757941854675020886176995810527419252882086404569161\
7261888110766580*a^26 + 51826815122004844396293231257219538944667722459970705\
6481413946540180990993807366709327*a^28 - 46989698372457108766214987879637498\
2825619571567667372328859375340131027857694997329595*a^30 + 
      35016417337989913671311140580993181450463418615843876831530895854485393\
1921662841787052*a^32 - 21947600443954402156831777396754149116473617655539956\
1343537631601354998502281353488400*a^34 + 11691418358866245499423020265384294\
3608890516585423032246312796858217765813939241520192*a^36 - 
      53045333282570080559322432066480017777954986981432883864782028401162062\
556096192558080*a^38 + 204060426853745894001785728678174052353016540334728617\
47660920466374183518830355832832*a^40 - 6582089132131723885632317370598348069\
987294155852133204309377564830037172998058967040*a^42 + 
      17453312981599923623637544222926087499347807158225545515178705039789400\
78981664079872*a^44 - 3669709086380556111870456734112855821659264157676297784\
02514503880117107400351416320*a^46 + 5635964135518941450769081468521063037390\
1478864057126429556372734945862626298560512*a^48 - 46014535029870751805360543\
27391684038867800450245920524615557283377518302388551680*a^50 - 
      46596771067265830639508627674979960467588535253362726517675453265160884\
8946167808*a^52 + 25934311866188152424619656386391209895256593689980123507856\
3347161292443295416320*a^54 - 55434194725751195508917038788886612229516770636\
502981524324332682614412167610368*a^56 + 797566319208792634131453855752248738\
1873424273569724080331706234610343707934720*a^58 - 83823173257559776311464377\
8321144786349954737881477265156696286114765684604928*a^60 + 
      63765171532938948573695230781492077594996135972284307503090982734706602\
147840*a^62 - 
      31182337800645114621734086960672979109411354212956410446029250837175211\
13088*a^64 + 
      33084625498379700512179754562747614977434355714419535067269921783614013\
440*a^66 + 
      10306014806826579196486873348719240263385195183825053303489844144035069\
952*a^68 - 
      11516556462299035426926806131237061952932113650281427758138550263375462\
40*a^70 + 
      74210015961061169136804878792138343231738673319869073568657640827912192*
       a^72 - 
      3406713722149714206364921007004392259102878016628722824619678561730560*
       a^74 + 
      116985372425278316756568771546008191177307456458795283549590369861632*
       a^76 - 
      3014796804050854757719871320982749871647366038465126957316130734080*
       a^78 + 
      56513495271089416793195812863528483306308930408627455692292227072*
       a^80 - 694663514772899928039299928360020859532072742195184841030369280*
       a^82 + 3234051270529551618823914225884174672947965615598247358758912*
       a^84 + 65931093699324099274649714817893691588891066935329947648000*
       a^86 - 1682012505838076622360412198395504183987489834985899163648*
       a^88 + 18718856736524021150048662201174849191713855620985651200*a^90 - 
      110125402552731624122980056729674031447828094022320128*a^92 + 
      194421371554290204566929930882515695647344411279360*a^94 + 
      1581342193665659672322212818547970624421638438912*a^96 - 
      9254752810081003451583290773275577618299617280*a^98 + 
      6466085400527654730382155369709238277373952*a^100 + 
      37408330871690512854807649372974402764800*a^102 + 
      16527950417739706416242118313893691392*a^104 + 
      1381409770319957845766466049146880*a^106 + 
      11064089101113086206910922752*a^108)*x^21)/
    (33659340525936375756394575094087680000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*
     (-9 + a^2)^3*(-4 + a^2)^5*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^9*y^12) - 
   ((-90263321271457469367025253705376349476600972855531345489520288671846991\
5057225000000000000 + 6499560422457625641228088803748941752382261100047329496\
650542855558454230474904812500000000*a^2 - 2194040081781422290454338166934945\
4937592441572351030190241717111891237283198068796250000000*a^4 + 
      51753418583725435330818898598671687015118318339566011536084621638611778\
849557708290250000000*a^6 - 1040801923569881534597538774631505465410757591270\
27294219611950139979435008209319224016125000*a^8 + 17719523323332687553852825\
6177354607934329426936048216568732152296456092754681964310393946875*a^10 - 
      23689162415784410452055005275576613490693764837251814339854965324153031\
9049635937678400023200*a^12 + 24448433253556703828595137928097981539677145828\
9771368825152219731287792746051646997032159298*a^14 - 
      18360461842314187524518809172712176082729368233254805910142931723705923\
4778472637622254579848*a^16 + 40221541970675916205980365117873403962025533965\
796584391304605061270866657408632089612418041*a^18 + 
      15319352246728562752991932706314754340851809031528256021192532443566530\
4641757116992446537064*a^20 - 27828535839998211034963862328921503773613401864\
1874452771213821194393155226812219867828197764*a^22 + 
      25260887167744155184457246290185780926642777056895187958199850763454577\
7952776311235260702792*a^24 - 13482220433698565153852557565300655948757363168\
2350936023178224524575086191317046041257791715*a^26 + 
      46468628161774062755367446014819180913716665940113240146762406624265633\
379871480711335069264*a^28 - 473730244980026646825733950962403437563349691891\
90587297753090233941336191550319640426971246*a^30 + 1104170789274341028498667\
88592793238123984765699837483745066622399203339806073506541792666696*a^32 - 
      17433812963513097831411506812976843177064590680442022563416990080088827\
0859618363677961589937*a^34 + 19753622076876395833388784326527147449597726815\
1093451059462707520593148528555199360639035048*a^36 - 
      17566717015263856100289773363896943936899593265399856531644995945241518\
5002065336629792351280*a^38 + 12870595895528852707724800619172654658413912290\
4620094251016282867058200612173138878141944576*a^40 - 
      79776416628684868382139370762984198798364876246412586799796984613074223\
519614627780495904512*a^42 + 424560518134272780880404020595731860851460754356\
89494246422306010049882262615728471275939840*a^44 - 1955829010528101986160200\
4172128289975693335694230347848166708596377422661175970495076487168*a^46 + 
      78332458012246278252584080987292259103036572413616829987718040411454907\
61922944591048998912*a^48 - 2733974986914379244415444297023929618645853924742\
267559859058549694900748653637538960113664*a^50 + 832714033741755181446391690\
451092200615164992700723276597751061809505381148571990673588224*a^52 - 
      22153619907175612749224955984299002664421775480610454460446323098302082\
4607896685835714560*a^54 + 51506171461292648101758622794318903815505287125960\
377777600836483238925419770409004302336*a^56 - 104637793568700544963326131537\
60088314762230017463698781225448868764780613133617749557248*a^58 + 
      18554780285979129453050260430916744917130828833467222483125711027528155\
71426475721621504*a^60 - 2864525120095475421478310541514544740777394897890378\
65486269525836858479477812761722880*a^62 + 3832293916753020260263930496775338\
4141857226874092245400449986400719465382255135817728*a^64 - 
      44084481088860287105333992765907533930904354646620727610011746420925829\
43391068717056*a^66 + 4303923959396374847642288334170328118660131946904031475\
81359867560670869462691348480*a^68 - 3483824644218177660999254017735638227873\
1630962298766764489254235554020845454098432*a^70 + 22270095360821702226157073\
98603066043016534413740529116073522210095873043623575552*a^72 - 
      97846997831581033792279614667570113666176818911056370138044469046944507\
812118528*a^74 + 964306769114589993265124519331181645681180223640434788138651\
549044088120541184*a^76 + 311896125620619783382242514479897172174237473800231\
190095433862931976095268864*a^78 - 
      36437087874689263816123154803486444454416782665926664861592690874120360\
951808*a^80 + 
      25681706744674658505719181945189121753313361324842781910225319037396079\
08352*a^82 - 
      13452855484203562071212329816515558071422833996937109099307147257744615\
0144*a^84 + 
      55004547526101951577710699821849011925578044664448858409559654523480309\
76*a^86 - 
      17664764498950466076189779745208879649982372344308069763054516709831475\
2*a^88 + 
      4358635641710995028887821102309652770692058896912156776551612772515840*
       a^90 - 
      76890908273594242937996992002713052756133047296426275852761232834560*
       a^92 + 
      727628784093323190198792115927890921790577360502639888230718111744*
       a^94 + 
      6257917063767067395376894391827238529289541755628689058716188672*a^96 - 
      404542756406874755673982162924664304292822095937812838895058944*a^98 + 
      8654882170937613332774874980413619974189344636335005609492480*a^100 - 
      114932378200623582103978375810375409510131689259157417885696*a^102 + 
      994194452499699494216542347250153978526782851458776694784*a^104 - 
      5010515583896704279269027236398614942111113471865126912*a^106 + 
      6248615555943188758978673962238429985298904405508096*a^108 + 
      84465392650029208810310861073150576666607985098752*a^110 - 
      464731591683310962764322678746972355535633907712*a^112 + 
      442307887217974078631522043953893866479812608*a^114 + 
      1535325567876971322227234922786999771332608*a^116 + 
      470072021671887496841734028514864136192*a^118 + 
      20792955882893589815400048501981184*a^120)*x^20)/
    (35903296560998800806820880100360192000*(49 - 4*a^2)^2*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*
     (-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-25 + 4*a^2)^3*
     (-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^11*y^9) - 
   ((261979974887024087220164104899929602613924490352278238353782188144326316\
96504112313216000000 - 244120770714333019852995160966098706415983140083564271\
409056942928387273779265204643605440000*a^2 + 1099894282092316734575741313246\
871875620845653088279223651330585053767400888656787433093568000*a^4 - 
      34174468490612664804930435949206836566749352636652190997080358915596309\
48541585666956172772160*a^6 + 87056002222899362837537273405680393150628574527\
21513655532564235284428041309787622981519938240*a^8 - 
      19319657754231553519559713261658714979149806845759205367429383785105302\
529332240679780940598598*a^10 + 375381848816026322407881600269623778184321107\
88650514935056744776623058519350418673181658026364*a^12 - 
      64630541009852798247501384118866175773416445287885955512511995329814909\
646766466007000313204485*a^14 + 100464994465711125563685975663012799465345689\
303092971945741038113236068516176438780446104880299*a^16 - 
      14109825684101039302694028787017541723248306072170394664799550143569820\
7978295757122917450542652*a^18 + 17707758412547211837764162985209811882875262\
2319684022213005276861268961052680357310803656014630*a^20 - 
      19804706186656264541865315854324784128765014822477163627073728912628239\
0447028686733082907820747*a^22 + 19819830198407737076574718768495485158107873\
0766695520504324511200325637820661552463046589519849*a^24 - 
      17696245812983827599974616759671309415626314441504989327052376831966661\
4662809591396690265462930*a^26 + 14022089393875263224380052092069824632630084\
8448709473884706167068886073189907246358458690547536*a^28 - 
      10084552250937050864121576675348945526783600760005569203372619049859592\
1438679501567701986341403*a^30 + 71373225570193121635564064230173047909124171\
100503343760829241372794340502776766705972912534317*a^32 - 
      55038276846340068197763235516583912023408572331914432142224365286953437\
214173584060662142880960*a^34 + 463516102451626880407950660210344288388553808\
70128504675228129145945018574013802729010814370990*a^36 - 
      38812588982435102756511182722414877050338568922840819387293109605356251\
369964605244089519874805*a^38 + 299790213715250053136628823978659109310748623\
57815300917198547692201613299962709691175255284255*a^40 - 
      20845566724181933786600724709758149877907410896675070352021062006854253\
436733366590799566161420*a^42 + 131134113783774652858187516827018092971053631\
50536457651267392625674931979696003441687536931520*a^44 - 
      75907737658031468182379374989329823131314356854458058313888142834757086\
65514733594408739221760*a^46 + 4122340110076734477247413220904779503909828342\
315319158769578193114156768696378018903422773760*a^48 - 
      21298413572419523905373544101254714974894126947177431275589523737222250\
80505224629314538014720*a^50 + 1049320263949579553922171547384810550591293975\
991055002739341749700534051159844533787371356160*a^52 - 
      48826950171467833253089746946668612334683453692917714666828478187798738\
6145928960221815767040*a^54 + 21124235024378761016490811342144205338626995145\
4941453730346136496347596977920700643808051200*a^56 - 
      83692696866031758753278489937325812155501350593617183151102678221713131\
459771842511035432960*a^58 + 300268753218395865164392441278279701914359406200\
56250416689462227371388857053057035565793280*a^60 - 9687269424529748550120632\
797567649561304387505569607942570914198528553823013227837207347200*a^62 + 
      27992126899976872230611316001180515189950649324227374584067961302324790\
44533936668415098880*a^64 - 7228579137916222210148021919212379743583412065937\
34047172443006209610018789363786564239360*a^66 + 1665893614980479809690402920\
90957709398841584050701130821705230760859066789797228969984000*a^68 - 
      34223958177608789264321628212156472238941167208908433997846278827386521\
785592193723924480*a^70 + 626069697355276454359823799014480552701949547814907\
3257565466263252052805452400699637760*a^72 - 10186729971499909545881702183621\
64960861081988464045223692664430378874461624436250378240*a^74 + 
      14726504301567644777209143926683998981661374892742590091733323835195307\
4444586157342720*a^76 - 18899124814114862401770798807586947124351134536040032\
766308866803787608663514436075520*a^78 + 215215239523362594952410444628473849\
9142354734554630322159644027024644099186706350080*a^80 - 
      21752906258071117657981592968591592482433127437934104754191280909542738\
2097121116160*a^82 + 19541331015974042840909227836426018947645108912754017969\
704098897347462974930944000*a^84 - 156441858230818924541725790266720965486756\
6925997871985040892403090222076825436160*a^86 + 11207569147452642657592444992\
6573189656524772294931642876800996565037022162452480*a^88 - 
      72217823417801926228998342659258357645241414706904427593555279191714197\
56298240*a^90 + 4204809836836099335296006040304214934097409384546641424936206\
48487827674234880*a^92 - 
      22156226202186019737835855309824253112356957484513963201145389761950688\
215040*a^94 + 
      10519732865991931984784227817094285063171594661865534531529503443977555\
14880*a^96 - 
      44455590263063279944862303910378858163768195239218332067073649171601817\
600*a^98 + 
      16370198570938540912309082428038960919306805216698230652384192863456460\
80*a^100 - 
      50879798744508678063172526207565241453383338474665529002958397678551040*
       a^102 + 
      1268084169249263760389538781647302643473777997119402674319805026140160*
       a^104 - 
      22706513322268230490650650701051234423957019347287029834340053811200*
       a^106 + 
      180627945688560785384223344048318891986437236441204779819865210880*
       a^108 + 
      4786881463013888896348190647124253731251023294486415380764950528*
       a^110 - 
      237480300320297762284672837486487523521484533651413245387341824*a^112 + 
      5525928521304026985096901436333048316368290963749708150865920*a^114 - 
      84434484408984695007180925009707815059228875151392808894464*a^116 + 
      872888506885160926113193259565960454751888415216120102912*a^118 - 
      5645064646337684138427642224632022983887250307363635200*a^120 + 
      15676589803800382025010640413015324905572512082952192*a^122 + 
      56950668902493727840573309994247221697142866313216*a^124 - 
      562261970810251093600185800493462754407670087680*a^126 + 
      923290429246867643685270406067189843287343104*a^128 + 
      1993947556299312425282356556920747917836288*a^130 + 
      452728694800690641147191734873482067968*a^132 + 
      8518612033533701578057845540126720*a^134)*x^19)/
    (1121978017531212525213152503136256000*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^5*
     (-4 + a^2)^7*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)^3*(-25 + 4*a^2)^3*(-9 + 4*a^2)^7*
     (1 - 5*a^2 + 4*a^4)^13*y^6) - 
   ((-72776724921981352823055605109688353713068626082270679637405637295163254\
43936954432000000 + 698759216432769641439902127333472815421779328206525895528\
81376463997752718561271150880000*a^2 - 32551334703857631300913391463604867362\
1822874184146382967572765875040931605995399198112000*a^4 + 
      10517671831917360535167688372254037859977681979806113554160049509235528\
61054339818288174560*a^6 - 28003865744054550006840193054842416457782659696778\
64956412013136695306109681799088691697120*a^8 + 65230206701695604695435780375\
38678056823056845783393796673513721016587629448684972985254581*a^10 - 
      13437194665401305711941804622366128487512754366671982479349897898547209\
984936790864714926570*a^12 + 250204898877501236102827187798549069591564404869\
59934476541301539310607919251796515559088407*a^14 - 4317103902089021096266976\
7998965991343953289848180305357034596172067118926970573487703187152*a^16 + 
      69315849591712336041517500773853100780851936230860158266905471700760440\
674854491694711355677*a^18 - 103119170314742307288199183931913012062737766374\
027691303124852064459248534427905696127082958*a^20 + 
      14239134685570526076058606059926549579972860537793484821940936223095989\
6677332326050517557911*a^22 - 18238047499334506424033825670584879632594574268\
6528780322880292798427870902380199176364071244*a^24 + 
      21485021831732369991732042925067722065976130905623726099556059651818731\
2168910986351241541175*a^26 - 23127209621536533936457772703956662206979560099\
3780017081812506650453113379141728644864184710*a^28 + 
      22753005071846551399784181958441342770765813665295072591682528288972823\
0771137570947742286013*a^30 - 20448928115180123735204756704928354598292212809\
2646488969325937208450623736314385703559321016*a^32 + 
      16691276281308583130202789362245353187855709986078904883140233633439377\
4728697360251949265591*a^34 - 12315981096504945516664580573582691564973065527\
3036991102777640611093838250466738726774433410*a^36 + 
      82511797385149101387183704060859929346798305997298920464033334483113266\
725068716248869250485*a^38 - 507720094711260977709825749422673098332180076879\
01865542676812329624136950186030495513891980*a^40 + 2888845956045959277529759\
3464195358515655592269325314877092927588601285176839379131057023040*a^42 - 
      15065997798784506684090013802092255708628515445239613605880976008229185\
281838444411270214400*a^44 + 702931651114388854854274341527021447719522999201\
2317527102457721745698853053769900005649920*a^46 - 28338866114738221994466590\
42826350828310561569880531239836913114011600755155694178218117120*a^48 + 
      93488320652351381524963000229148511806751238303737943490292539656663971\
2699961465939312640*a^50 - 21675007396058398186834983433492397440100480793982\
3845859711022003425466270606313859645440*a^52 + 42606814926660997993448016398\
79145857790270327813011395501662173667761113259555224616960*a^54 + 
      33251487197222646040206753350437470177869802981227796687411896536008141\
408840411058012160*a^56 - 259181403382572866542242902675429043936734901033531\
70343440529205739379827952636091432960*a^58 + 1411622746354667774169802869663\
6786474209957498535342687608794294926476763771785183232000*a^60 - 
      63931172020570631023826434861265482626312994908562428732564933656573189\
36972891804139520*a^62 + 2519641356437753763266445482739912901182226861348967\
612362506646878041314821420393431040*a^64 - 877697002845787750655983789723425\
096325526783328408472647250852992082120935509726330880*a^66 + 
      27183208418628614236890111266317099920837794545523352089303637388876235\
9490850303508480*a^68 - 75008280819423298340948733326970354601940378360259728\
591778040558293701780442772930560*a^70 + 184422366778752407615244724072763944\
46308044345485804001850323331431085700521729720320*a^72 - 
      40358400803465409627849056234384984772635440093077760761004025414551236\
47287672176640*a^74 + 7846415553902964218767764395030077068723419734977564060\
01253944220516631139319808000*a^76 - 1352242507925909964197863431150436992286\
66862283926778755893579734210516972522700800*a^78 + 2060803356770424957691090\
6860348208216279710231065982326245726783662059758246952960*a^80 - 
      27703914821310558401232673102544098627147725653710413944629765252529077\
79531735040*a^82 + 3276963882621907104349683407888985166831180211538916313787\
61375673554280613150720*a^84 - 3401667822833220064849755734527873086912006110\
2493394973879878172930764733153280*a^86 + 30902211253409318038564126842530948\
92387966770768415911476953757132760211783680*a^88 - 2449206593082817402710066\
28232842492327436998062975088463390375535254049914880*a^90 + 
      16875854157338710187290082196402468339277501411641518331652790774051519\
856640*a^92 - 
      10066707727562563271917753832944743136025569705019375867918488598934768\
84480*a^94 + 
      51717354140112117352444067136690564656822961513595973815482862826076241\
920*a^96 - 
      22730365628626208876167353940568670042579084493664325080429242642281267\
20*a^98 + 
      84701802589091372216722961456319661317366450055462581562157164438487040*
       a^100 - 
      2642743615497012932975188398906699399719608895549896040069790380851200*
       a^102 + 
      67823438385937246503215533766904132526119224686342982901339793653760*
       a^104 - 
      1397523426297125285569212530437429078180828292948036914096468131840*
       a^106 + 
      22582334017648372095787055202454929939017427684243138122298163200*
       a^108 - 
      298019350765621320554267183124850612743026773966855092668727296*a^110 + 
      4538647914125416891829435728794523006269990912072011502059520*a^112 - 
      116064949912373494208853923204083008773205712356491743199232*a^114 + 
      3151951307015517799326825549363325265750333800015810527232*a^116 - 
      63782541792471917509858204434843000667552942926103314432*a^118 + 
      883198890866178667510869871184439283082570337708146688*a^120 - 
      7818923013693868230500105633115739366427306089250816*a^122 + 
      36075733085410940249558292350559547565249736474624*a^124 + 
      6991926366339616114541022144001808542696734720*a^126 - 
      843421607013121968454969240594575448510300160*a^128 + 
      2080224216831034224185534982030363042250752*a^130 + 
      4157335310058469455299029310543857975296*a^132 + 
      1184168202299599126031736319082758144*a^134)*x^18)/
    (472411796855247379037116843425792000*(49 - 4*a^2)^2*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-9 + a^2)^5*
     (-4 + a^2)^7*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-9 + 4*a^2)^7*(400 - 89*a^2 + 4*a^4)^3*(1 - 5*a^2 + 4*a^4)^15*y^3))*
  \[Eta]^51 + 
 (((-18418777975218129184050354519257075191405621690772889353846250000000 + 
      31086131415469190909365099708716042260285188422285589458809990625000*
       a^2 - 
      9340090379512229337752244131989936935519302089663553273719071843750*
       a^4 + 
      378525727217249096328528667780776490782013751643959842426737058125*
       a^6 + 
      124352982335996383545955013468133855102655518085123681612280365725*
       a^8 - 
      13724515735152266396633599265105042977102674144655383348420312369*
       a^10 + 335182563166016593175555334746873583747627686070929874964362501*
       a^12 + 14109589664964944687593022932284368460495417253892975552771040*
       a^14 - 838249607417242205988467558225497396182366472607964322264160*
       a^16 + 9584061818019465756831863136594175639049237927850851109120*
       a^18 + 202220939098880635522911343866151314351624860335403531520*
       a^20 - 5405160213546065595339006163415077677865206132685701120*a^22 + 
      16106808562907974470102745813977749277456152026644480*a^24 + 
      554465614968659159427124482937566863469395542671360*a^26 - 
      4308406052775715923151030119750794897596087664640*a^28 - 
      15977007026049933086096443809778703441867046912*a^30 + 
      206208528004436719010444950933199183935438848*a^32 + 
      177167115344728483213853798237951135580160*a^34 - 
      3813814372115947360272664724863860080640*a^36 - 
      4015445625256370443746793083969208320*a^38 + 
      26471208015416079267585840151265280*a^40 + 
      66164620250716463942145587281920*a^42 + 57595323488574026524466872320*
       a^44 + 21552433492659118370979840*a^46 + 3297642635826812682240*a^48 + 
      162047123213254656*a^50 + 1099511627776*a^52)*x^26)/
    (29757657482059514075115736411821337214976000000*(-169 + a^2)*
     (-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
     (-1 + a^2)*y^26) + ((-78398463750155216300513973800463186065465424796534\
72196271695836256603980303125000000 + 279950813283981887526928064461704752080\
46923180485676391162446996653503942752007812500*a^2 - 
      58546914744532127846906587594086265197230443166740867175532615533206538\
216956055390625*a^4 + 8405903129519321966284443535485650458725969687875975349\
7675811752884455526344506668750*a^6 - 749493459576420845344705957167543509285\
30450285349836745344512564335851065904274435000*a^8 + 
      38526829457204700547319578194208281257993720803947337546268518230020070\
042354377116050*a^10 - 113376993531698628057197608367436816792635957996392521\
46681456922808422301117066642087*a^12 + 1905596671513276230391754018274826916\
387335787533901367891732994329702249202169758764*a^14 - 
      16742489852607289413428365600351449718046017654806410767725985446058555\
5594621024864*a^16 + 25725859276087992772411732397274140870902692671974719310\
66057711271224524808815744*a^18 + 1107706233864382285223617901979425259297868\
604710420215654145418178623121802934016*a^20 - 138678833837134363786179762033\
864179887209604984725269949364006495386761781226496*a^22 + 
      86251697721317697040695626236118430090629420726641672212917846986940899\
11730176*a^24 - 3098699288170338107616557479870796117639773012471180456524660\
85922429091250176*a^26 + 
      50558235605042909399540801014623287910207548008395736362117678733322276\
70016*a^28 + 
      84098163806144708016238806958534906892087947507928402959744744739719348\
224*a^30 - 
      72053481575046912888769387311142473820748471939084218378457577192350023\
68*a^32 + 
      19757931601724400016823557716904992368304789175738724945795281077875507\
2*a^34 - 
      2762187220474063368264245418693453766723276120481527743188690452611072*
       a^36 + 
      9094114780360981764552356254843535185689625778473999402514107072512*
       a^38 + 
      393913164865264753699218791881753469340558902981783003191645831168*
       a^40 - 
      7835804845725024757993792644053920287321719470764278484364689408*a^42 + 
      62002472799201096247902763220081331432330202252789379915317248*a^44 - 
      41058027924476928985989692313607782742767044687769211240448*a^46 - 
      3436187574901592933355214223809759833665361540303323922432*a^48 + 
      27064081690186496647471819053893872537445310868595146752*a^50 - 
      42744982178210962317774212596663093261410943241289728*a^52 - 
      460161714802228617982871082619963346920647306510336*a^54 + 
      2210843845607490852674191423963908120083416743936*a^56 + 
      825737664935400482602986152163893434063519744*a^58 - 
      19501968856442098299297058300535004079325184*a^60 + 
      2669007280476300039718733088346450427904*a^62 + 
      71787777144469542473828902427296792576*a^64 + 
      68230812649222497959940611452698624*a^66 + 
      20785705771257865833790272700416*a^68 + 2007959702936867627780276224*
       a^70 + 40937936785579922423808*a^72)*x^25)/
    (114452528777151977211983601583928220057600000*(-144 + a^2)*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)^3*(-529 + 4*a^2)*
     (-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-9 + 4*a^2)*
     (-1 + 4*a^2)*y^23) + ((1952071449232142215390943725443453528328654987059\
0759940454597991108194078454300000000 - 6175443068504823322194780235168402931\
0651095036058484427135393164354872165961078750000*a^2 + 
      10400391409066548872311961476022666430228084708826581179330474324467926\
12724228065000*a^4 + 25663508580609655515685966716111776775498419723689406826\
2072851433139812363637614939625*a^6 - 573409282426594759204843260910572291416\
431202671947929223788500234189532480497053924387*a^8 + 
      79914968600629647893325299651295055640785140116205436771252018415975953\
5399843940322352*a^10 - 93618940477100350517707671840705337083360874055703540\
4948283191239583218665518153261710*a^12 + 94549928935055935585227083231526106\
3818566075096730424068416805452122671560746266453561*a^14 - 
      75381404716339251519656785384718153976491084551812946997491208516005092\
1891171489727751*a^16 + 44316153968612806586298734998157157606708144802060409\
8702890218201961817638479577365166*a^18 - 18743060726883045682244357723065537\
5224258150329203584843401551011224423828424028321312*a^20 + 
      56855840470279013005203512540917350207786612567971582098536643210646634\
638547902402336*a^22 - 123876967035576234047456522243187238659787222545977210\
58859232560170433176239689834752*a^24 + 1931664916907646597872015755017049352\
199720668991421639770863332387871902890994238976*a^26 - 
      21168458710420557381279060180252446912672846809924166373068947865220179\
5248004530176*a^28 + 15380720233999441270204333858285256812821208316801234094\
765696633822183790373806080*a^30 - 585844384632456869263632838934430795776171\
420728731352762914129379939966642225152*a^32 - 109669673537060217139747530415\
28323609366701616828400664301937654697733854461952*a^34 + 
      31150195756507323425145010616670580635891095763606336450837982093836481\
21061376*a^36 - 2196157506602581895551013052948064737092780992887708703782489\
07305988015521792*a^38 + 
      91259701147670924988117014351047691887921439141106819303056458449381532\
63104*a^40 - 
      23737093096300911825167903864081371536645194863333731522153008972787036\
9792*a^42 + 
      31841474205490057297554635812919230013182821280812408864979685875950551\
04*a^44 + 
      18150738431638546230201215443312766151942774702083132051959836624027648*
       a^46 - 
      1845651659575498075933050791329294889232024061149216538534782657626112*
       a^48 + 
      41301401280213904762371307473229704250239399645342843877860556406784*
       a^50 - 
      474294960580753273220304005512095791951569862412850675707612758016*
       a^52 + 
      1870553217214263645229435439007555708681927764039493451090231296*a^54 + 
      26175391754531831196805609092995397107576720186994077756030976*a^56 - 
      453837440343704548618630988058986287678565702522425011339264*a^58 + 
      2712449989431764817020436541905092720928640455317523529728*a^60 - 
      1185695219255560238083995457479721945773665429565210624*a^62 - 
      72392435158173395644768035543383376411580899998564352*a^64 + 
      324301360720162696356804172660052074702324289765376*a^66 + 
      78237254868024499858189585095098728237026508800*a^68 - 
      3104135263822128443971856479413512400028041216*a^70 + 
      1671880557069520491178747452309746774704128*a^72 + 
      11410574481958685882589059699618579742720*a^74 + 
      7924929804165297637754532559820161024*a^76 + 
      1571386679806035566043784166768640*a^78 + 77868314362862748542938644480*
       a^80 + 422061504406474540974080*a^82)*x^24)/
    (91562023021721581769586881267142576046080000*(-144 + a^2)*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)*(-1 + a^2)^5*(-441 + 4*a^2)*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (4 - 17*a^2 + 4*a^4)^3*y^20) + 
   ((140953691012698993517572705717898878797760770312288354998471809410011056\
85029800000000 - 802394375278509727804301211849540347662324971444477028275920\
61267602169510549711600000*a^2 + 19161367797853212141665107157047109657715893\
6871719754862307619016701602457583558095000*a^4 - 251325105742512265219635620\
374167259791170408482124712990679582406876606922350842509090*a^6 + 
      16348743758714457160333912506651994328345166877154456696553517405459965\
8486303301682395*a^8 + 147694384552882105683801360913707458545398415818874008\
090589642342613188336703444782863*a^10 - 718367870929374341189372584956331148\
195333306900173002753660693774534703668220034561865*a^12 + 
      13694955990574443921472367400251219846124010127988854976230852881835367\
66289531696819167*a^14 - 1744842409224815129327394192738853776714304224493150\
166571794351242944040783910766251703*a^16 + 164935156885285646662588756590402\
8408199369952870717340162323054185849563970687635825421*a^18 - 
      11994957716489915277912890613296740268142524976352636695834081343142514\
24274271847053739*a^20 + 6641454889455710494012424607583659032181300264138524\
39416456585021499851863851628465831*a^22 - 2565641244617554891317123868935794\
17175543097358330879292777607120297790925687938669960*a^24 + 
      43792691642821604088994498633651982344745777028444681600419845399437323\
281312603648192*a^26 + 228075980804931696397838518760835533123722780876361172\
72314030146319695359496689558784*a^28 - 2367979408259744618897947231637192426\
2429291844019277980606003621425512415118724215808*a^30 + 
      11519320923507137022208921209050818307500628424455364739315077088029748\
346598831034368*a^32 - 382260428859913368991416812494303164858263297267167199\
7726281648974227679176273739776*a^34 + 93949812157252793604447935047490949858\
3786493628272389981761856258744701852391112704*a^36 - 
      17631278059358738443190552904786319792291008851899852375639734235512241\
7115820720128*a^38 + 25587257246533340671404526279389198708444428400535061393\
813307631290351358980390912*a^40 - 288045630736789492872657379332534392949349\
7004857518628093257406228554468344987648*a^42 + 25022156293841071846605386752\
0935178641006756732722035941943377483206617989120000*a^44 - 
      16489266880316566502414049028537648622601490409463889214750935799399214\
382841856*a^46 + 790015107842091506527485550753980437385404548240412150825455\
595275325326491648*a^48 - 
      24239841428586133553365788882462734637433106293002398125591821643750324\
568064*a^50 + 
      19241724747599588816866481042326007253983449340475143548949547034907089\
3056*a^52 + 
      25110157057450380975677074925143981355314501321095795133510504746766565\
376*a^54 - 
      16080394896691586504199234176709063515934913596762467460533523459593994\
24*a^56 + 
      54513869425823413302582229094476108304598849961655288803940391419117568*
       a^58 - 
      1190586486411328193253590371930065984315880371672279047644388347871232*
       a^60 + 
      16066717822779012049621966163778846552890543016099067468349731504128*
       a^62 - 
      81484375998115593910798857642218742945802901928076981174397829120*
       a^64 - 
      1549328512555030720315378731789447203852861573487141603250274304*a^66 + 
      40016668449864149356459589713324971711730655642196673164214272*a^68 - 
      423617957551615292453019782554072540640805297083483632435200*a^70 + 
      2016706383031354546725705049609848022582872839432379039744*a^72 + 
      3241320658656940362487986813240723102982201997795524608*a^74 - 
      95422885911586221454089980417336799633038720423165952*a^76 + 
      427953338027839485443271363292751980158104595595264*a^78 - 
      58125283763586427857042837734728056224471842816*a^80 - 
      4191777916916318238273990883738159978104487936*a^82 + 
      4600117078299716561986078249296790112174080*a^84 + 
      15020871110281327682641798711866512375808*a^86 + 
      7144220893403496888331188893726539776*a^88 + 
      844767969516981750791062457155584*a^90 + 18062258439407270841991299072*
       a^92)*x^23)/(158961845523822190572199446644344750080000*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^3*(-1 + a^2)^7*(-441 + 4*a^2)*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (-1 + 4*a^2)^5*y^17) + ((11624694168924443749179586433795640510433289598\
526096466665029457146109002590016000000 - 81271891765116458576275836868655722\
473526511798152871274671027867061017957815581600000*a^2 + 
      26378914584509500371294731031205272450237759910554199959414178529598417\
9326174873942400*a^4 - 567470431975117241919523445113630273366178399288963417\
692452417087148552340616375497280*a^6 + 9553552037294635577341332088738693392\
48025557068868020567822035813676714795891560623960*a^8 - 
      12653255555204407000632826790566146651939790783368938089575963763388432\
00062850217425427*a^10 + 1190063291381414589203903238627585346935112746047205\
641536258871121840004332203297174376*a^12 - 722847050026392084312052143636055\
800055122177588280247537747303448576477207289902968325*a^14 + 
      42329165104527706931161615803388364184830769010753522942324639953700538\
7955416177996036*a^16 - 77622398089179851035817768023885444008867489492805512\
4695085235558070290765171250921870*a^18 + 15443169096472112401763059140578298\
29608761112472290975810737902810618269430131658016496*a^20 - 
      20774622963083907540131177000780445101039875246266031977344031989556204\
35341861500858618*a^22 + 2011106822909851929143071309070168925799371819732695\
704817973227944510652747104983184352*a^24 - 149036699323600912795940818335201\
5410038560962925672790322371715065895107298993097152495*a^26 + 
      88130724854837141708275854902054714406964716941278967715520072434987893\
9489046983858760*a^28 - 43234921783445749026276842818045304479309978190154354\
9819353601416998514462326753416497*a^30 + 18520519332821157068599588484309355\
7744262056859366328157895171238306473832795023213476*a^32 - 
      73695922223356509172420113651774275516180580742027653948991174987695816\
197125807361280*a^34 + 282663278869406353105850373409249505932983808232891255\
68466008306645067724249895942656*a^36 - 1020470868083418161918402837448178836\
1938321312937141299197722756777180544865227653120*a^38 + 
      32568387682398496081190532407899291423384272532048812364134664837781889\
61977578766336*a^40 - 8663239215267244815295815439547275702993392282081620305\
70599383028067125093052284928*a^42 + 1836222518337889889315956936385138901394\
16365663544011850789111667024789554470715392*a^44 - 2953537710546622981640771\
8015594460628771051750055678788886467410902706525743349760*a^46 + 
      32462049480249577122597002967159148056470513766886735230101900459261853\
61929666560*a^48 - 1419629047481324678070179876719794090321766770311078702789\
12214571738777646006272*a^50 - 2925533831449551048565334610949989749172407625\
3906176132884917821591627847696384*a^52 + 83049079359447533355983414947117610\
57575761220419256081337890932840302735523840*a^54 - 1203866368565327735742346\
734707656670189167407727669368859455820362427435843584*a^56 + 
      12329862698711227267982785004272652188742154738211428072461460741793385\
5457280*a^58 - 
      96151701075098580491569933000442764154580712597936975229532854220910063\
77984*a^60 + 
      58530346377149329968662088083098103514306201109093693032974315174084424\
4992*a^62 - 
      27942159662411329924221888878857277295283656742965432054237993624076812\
288*a^64 + 
      10353307351645051688958252185538776207031607239705082601198059436113920\
00*a^66 - 
      28830445234899512916645606150571958733019553617127515783982292915978240*
       a^68 + 
      552076152331590100159658987184370113495466880379489675023934572986368*
       a^70 - 
      4879267639587453306814053518753270635401044181997755548685947633664*
       a^72 - 
      92128387138844776162997851736107735681076307631361026943919063040*
       a^74 + 
      4667335378477370350521746144869336181104571385584092987634221056*a^76 - 
      98642076464151602438463937318867229831996633074705514595614720*a^78 + 
      1277423430353860080510898705785193160334386288722465024638976*a^80 - 
      9820106496691241543378130829369965658910376909825248329728*a^82 + 
      24990116084876430282762365397257567010232213934012628992*a^84 + 
      322227860134634449749721764853466152626053705797468160*a^86 - 
      3818508410114083974967389614899479605657650373591040*a^88 + 
      15788200220216281458645934939069066104622786019328*a^90 - 
      5170270452179065517066539886404007450120290304*a^92 - 
      149858161603469552730625796355735547092664320*a^94 + 
      227428210995945409763490097831236218126336*a^96 + 
      465665665916121245358185788449939783680*a^98 + 
      147505522454622176137547011300786176*a^100 + 
      9653719367713161565508869292032*a^102 + 62864142619960717084721152*
       a^104)*x^22)/(1436131862439952032272835204014407680000*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^9*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^7*
     y^14) + ((48192922595291845248399955339236747468099259025370038329549963\
57812040581260520000000000 - 405862817758051320699589870585589470196347449624\
68965660203923969728714420258821300000000*a^2 + 16383322557539405181601395333\
0615181698360346269327869173135892261585463823644965946000000*a^4 - 
      45036744413984152229781211335151645284828020636537425230917530576994333\
1429724089828240000*a^6 + 994883026015714889786371471274368025939327363210278\
354857563431433035042677536244335320200*a^8 - 1849241674040529335589602582045\
487470807962014550657926403575702749059514160921025278384963*a^10 + 
      28416827087463921275354824311157245573029757285700274962101794886387478\
11140839164331598508*a^12 - 3568158930837690211727855336027432052519416444199\
930523196007410553978566223914664670950834*a^14 + 367315642078030514772648006\
2555561491214080798390701264198900405652650069150882221582189040*a^16 - 
      30329608697927007463961335023895453015746997787020830013911723722225425\
33105036650013012977*a^18 + 1821866120236834707254855994947148957055111416651\
723644057382483197837440250702233592272956*a^20 - 633506686000246440860665069\
140154278544858916270982432928687612039885767317136154110844764*a^22 + 
      22832827559612626746344374189870806845073958916058448481797404114717423\
9846781881056993576*a^24 - 84037109575565390191281490104261336282396360478827\
1029984457564916269525760048676031782741*a^26 + 19151998530038276130573559082\
91641762532567836350196574973654948900540932488925979146842308*a^28 - 
      26566802319427544145134013442383542328689118833925905105917589000139484\
96105345206400513922*a^30 + 2681802703775289512311451852263165038582714752550\
560599204514445434959217264057429476809824*a^32 - 214109591840416716892837891\
5949067627882083210851292147464974768361351536282731295151761367*a^34 + 
      14118324315005929549555545834715302578287936732714103647344974611358598\
41795266663399181844*a^36 - 7878445961898064473164689337419825515289676799892\
97144920808597000722221490029974310087056*a^38 + 3772228892128776232493500802\
82025046461831092534390631155928145594828212922986819752935360*a^40 - 
      15610304598266048640513141413800394374300252746412494004631050814881170\
8076255619500243968*a^42 + 55993193345191236205497818562838925977571306936276\
380394495828857066540942941918097858560*a^44 - 174020168358506065400561784964\
88551054979329871163263569214520794805972945910343738490880*a^46 + 
      46706969030044676406838962657391735298559690243471723758581991743679780\
03745438015291392*a^48 - 1075836009336537373813248139110936548171707176751642\
341555420791455677551937912734744576*a^50 + 210527573955920253003587677311648\
236277580968974394712537309536763477174033498644676608*a^52 - 
      34444880149649478863214286152517691016189437778675289999612324013425347\
019122143133696*a^54 + 458315092921361540035445067487614599941263895007518871\
9483183055505068247918542061568*a^56 - 46785864603475650367205051248709417859\
4246648785580574249286590196886705094273269760*a^58 + 
      30595373117888670254482878024167467237599208158104921159257117374699656\
355589914624*a^60 + 909356719574669095740870566850063820731882415525694204403\
90691759924854178971648*a^62 - 3553023964815249736519103624493209315931097988\
91181589546200319343921233129373696*a^64 + 5782489310164630992208259378450770\
7816605278484653185011460943773097057683767296*a^66 - 
      59916922389373725032976125733297215864115326976904587884910782501551297\
36003584*a^68 + 4598646446153719930662026023625242132142874828392334470911283\
05948590027571200*a^70 - 
      26968857973798773408993405713822347177760095531163383694352964968976805\
265408*a^72 + 
      11866957572560078435810535291677911104228584648363861407586890586381510\
24640*a^74 - 
      35581802546163131428929417573963866625527914842151070160577072222414307\
328*a^76 + 
      40714099121020275433036269349057175438657645391201446746955562918451609\
6*a^78 + 
      26357962261004522342161297837905857073041868957288710008581548931022848*
       a^80 - 
      2020237665390125153257136365835540916453023525664846774684815076622336*
       a^82 + 
      80143013078703497580206210844959639126887419159845573396359081361408*
       a^84 - 
      2212767224790609039318925239492809227275261846906857024271562047488*
       a^86 + 
      44944998299691095834675368882210032382395778859360874770737397760*
       a^88 - 667535491443233591869258958798217166084028699749436737972076544*
       a^90 + 6805073424874248433736245500579715712157533981912195353542656*
       a^92 - 37016983985534002468572774640851991673117247971486339170304*
       a^94 - 103499089812750665715310799122465170761345630912458522624*
       a^96 + 3963642493249835615444374867461655622431927236739203072*a^98 - 
      35028622410140483537573449736441119976106993844748288*a^100 + 
      143365937157778194581488749889170061123909498961920*a^102 - 
      105207654681564055265192241261616687893182414848*a^104 - 
      1191423797021549903737616496743379106699149312*a^106 + 
      2458506361291976535238389713509640960999424*a^108 + 
      3260948680496013769421255867450974535680*a^110 + 
      672604066474458587780072094996365312*a^112 + 
      21774127350990553655200695975936*a^114)*x^21)/
    (143613186243995203227283520401440768000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*
     (-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^11*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^5*(-1 + 4*a^2)^9*y^11) + 
   ((236734379416385688609924234209902736095075968283289439082051092098128903\
109843550990000000000000 - 23600904469190240373430313728908988924501817280833\
47418028474092283083042474089624174575000000000*a^2 + 
      11437101696034551832214966123186217704582486036033964952414469364706061\
196824682504741549000000000*a^4 - 3775404384583440238661831857136346001351683\
8079806975918205462299568564362126259140102252925000000*a^6 + 
      99549975051288508876324065249214352464848313279332379148101040420034175\
366544050976555257314600000*a^8 - 2243658142797194242920301113067834366285027\
35747947165459959755102089804626592428139717140564461750*a^10 + 
      43870727812983953950413742545091484084231324947780059173762146200279876\
3483841514210472815071459560*a^12 - 74860613556191812655280536923851777117105\
0554622069830349798318888027323938293924746162491951894725*a^14 + 
      11260167241813089139002318770480700299291724090668968439888317627288371\
99175916426332971748279173663*a^16 - 1497934990930619155154498378687393621256\
670142373868079120021913042837159430729104574503562460221065*a^18 + 
      17479328329913198137832552598565031392015781245209065347462074344778005\
96226120592410660308784643335*a^20 - 1768068191308576724734084134117645971956\
351655483625200376611419513496547214329532028779215963002829*a^22 + 
      15346317941370571525255151080333985069801273685741993314981932545676235\
43792319020126914369323904571*a^24 - 1121992964544718376180878102866458064711\
795767095020768964552572705498233616635850148287899391016233*a^26 + 
      64953854943488390267033723456372679162090812820425809369641443684777295\
7452467407153291503190894707*a^28 - 23088744545469795164484738156529076896371\
7586807183775715020319302425392162872924265608570216191299*a^30 - 
      54022476296484164157710594106103861516917764242997952755136495115438485\
820008098396284351112628307*a^32 + 181413002525795324002394237185455783740199\
123059394508000167542137788897000770039501624941453956213*a^34 - 
      18723547465407355696090886927506574994197039202889135967798474482079715\
4436068426723947536171846827*a^36 + 13625054832929489450235992280328559779938\
7024231873323316451498977221603731288659180251453510089777*a^38 - 
      80888639060822676945346364063332553174301070458385324100113100577207187\
556454987893784512332341207*a^40 + 431906695735614808935549170246867494571330\
68912165425662464716602123195276061056713889226188459507*a^42 - 
      22872766885526865637880728140582986319328219432094382188467375139770096\
619570535725356885934709367*a^44 + 126889064966674955501994957303239062855303\
76546807430611705385905127401773478269605450215356619172*a^46 - 
      71512170640738832247444721944755607131268141416490128503851963131329945\
87653406828792261441396912*a^48 + 3821263056926587594812962502016026046386139\
855866425632306775059529679253985231122486035400768832*a^50 - 
      18424638183470552482602876559282431313495199079782609167798764460444854\
13890782019983974496654592*a^52 + 7840603821995961960259501839531228423893962\
56807017235782405332338304237217097452042394158861312*a^54 - 
      29257507449153392664284560090358735763757457542631190552231015438158733\
3301129066665220231401472*a^56 + 95737519994124698538537065483214076562424232\
787763668148317199939177962466056602585534872993792*a^58 - 
      27534205994078991503203547500023612753295785688183400995232400190246162\
729615202755020092342272*a^60 + 697953627412641610532366883840297128099726271\
1156405519472291184302431727072022357745794547712*a^62 - 
      15636345311629967330098113141140290294257185683375750051367014413634562\
21100977006804302036992*a^64 + 3103738252829273868597108978899134382180126272\
72361510524275047679561321400464315131302510592*a^66 - 
      54705706071673704366003624619821444724260663563022891969462910785514201\
069127862045871439872*a^68 + 857786992143260817797384008569345358772934201572\
2557216123209220917100457474540170444275712*a^70 - 11981900939578313920057048\
48948217805069350169932388097389223487360017646934013006852390912*a^72 + 
      14920807555517408095438607488158094514013729396965929157218957731515124\
5522187854305820672*a^74 - 16561753114731623591788508569404597263997414043677\
868475674433694762828264240847364554752*a^76 + 163622669965416174402225941665\
3288255213183324571646827288985500089291471636102079578112*a^78 - 
      14342105432953593692705956742013922462688577330696755427710350044653801\
3125064934817792*a^80 + 11090156236210015698721025696745137288443955201261532\
643260786629792786842524542042112*a^82 - 749384127231175748673033343339890550\
374729762668095145113898994356591185735851180032*a^84 + 
      43553709439550322315342389028383684687106259459737681776015966523423754\
706351030272*a^86 - 211533172204578650900496907621404497541277977900949855827\
3522498460634518999007232*a^88 + 80615117676274969144125732127498573529889380\
689742879418070134948869302871130112*a^90 - 196444682750056051392343354080916\
1447496335776905543836359138227176825308577792*a^92 - 
      10762325296048244950677160827796512895262084726541811780531103041267609\
632768*a^94 + 
      44402022512671607103991932357458126999875102649714236735046382398762521\
72288*a^96 - 
      29413816740204330293950822702056293237900634056775403486121822520701930\
7008*a^98 + 
      13034976034421011918226300760526342074101677027165476775195648833437564\
928*a^100 - 
      44240783271040420788682136271206551379481161127950089427556634593119436\
8*a^102 + 
      11901688506449357287717049647300055652559498900434048492709362981142528*
       a^104 - 
      254368460444910617434877562397720950855076035597458056070268576595968*
       a^106 + 
      4235795973173921249909861844993557357304003574499769151874104557568*
       a^108 - 
      52137232045421086579647399595011279828434496603426421611658477568*
       a^110 + 
      405572769971202780484094468493466046635089739083121218696511488*a^112 - 
      448379325149373154503387980394164375058107480070393134317568*a^114 - 
      36870690807771259092123840422558458943222172358122301030400*a^116 + 
      550168519293791936372519053539478519147140544782655291392*a^118 - 
      4174682977548193516709668985234538735278114996844756992*a^120 + 
      16772287902107883287759919328549213387717119223791616*a^122 - 
      17085306352407676705593628915465164718367947358208*a^124 - 
      116774454217384682576121578892789875179740200960*a^126 + 
      289958778594189591186285856107892841031663616*a^128 + 
      279869367262599755608188880865941662990336*a^130 + 
      38174812949518541128327144540922183680*a^132 + 
      461424818483075502144799966756864*a^134)*x^20)/
    (143613186243995203227283520401440768000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*
     (-9 + a^2)^5*(-4 + a^2)^7*(-1 + a^2)^13*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)^3*
     (-25 + 4*a^2)^3*(-9 + 4*a^2)^5*(-1 + 4*a^2)^11*y^8) + 
   ((533044863854785591807169241495021110933695708885128372335148889470694558\
180320792764736000000 - 58626707131906452564574394539910734708855221535724747\
77002142397819561375161026090682830240000*a^2 + 31389320450658605465674135341\
862297102895657675285141115334217893918507626417562088247565920000*a^4 - 
      11389081957850420887789954389749523083979988041151319388637930310795220\
8643282386521606793804640*a^6 + 327700065060574083077199326789448154125661683\
524956886752781846700402809827468328562666082018080*a^8 - 
      80733534026772126279634555942349307735527921093821590159214933035273158\
9963721993448040931400233*a^10 + 17515114185714903110332057251117692942583269\
36338713810872917427392561776361762947915673248410556*a^12 - 
      33931679089744803488440628511742472082954955572082651191131149972361915\
30525922336622342682680071*a^14 + 5951203268858664352925239196946853905102073\
912342716605255188717705879540010865336574326114929214*a^16 - 
      95237384508186714021139234795070880182910177653984512549921603926977854\
97901390061158742910050929*a^18 + 1389463586433969012458802175472596359097524\
3856322935677301273934946051206806339955051770472457024*a^20 - 
      18418461546263224425657521608327372560094363617845637376349154663074381\
707513963402361183238698319*a^22 + 221404521009873307845543894343383662488346\
33126325454531053432582001262634378713726939476891306410*a^24 - 
      24067075560230938728350865965774204792839008819070960423539778380041829\
867778583985229056953191083*a^26 + 235117409411283462863767142821036197706925\
51140703582250471289394084377243155690974107769679334284*a^28 - 
      20483883134006737678522169935558237540401604612970526106515294696223273\
961675496981076187972281341*a^30 + 158181397031371729392455078452999366725033\
67828587041691698014286008091298999204307342491224729618*a^32 - 
      10771234311513159353228933973417748649240260645728142530784509421260776\
194023630975822030160499139*a^34 + 639141902862135932644178578101240879572291\
0129689810980785824732344667432210432695516366524060664*a^36 - 
      31919256404004100903458844829542565254915164202686294870199680311282699\
74425852561306549311474125*a^38 + 1217103610957223841997310616338286429103505\
063198557520806920853263309044084455004768914733926950*a^40 - 
      23730460673432570540322725146843791327640019926076508138394710795920220\
6702814433405646306662520*a^42 - 91764738442567921233567856206943291702349688\
821634098231397578676910615472851825448469002633920*a^44 + 
      10348128497573288243729415050730054011117745455876517484693838948547340\
9595699336654159032243200*a^46 - 29612538994121516188755188890228810138642387\
323931505295639000344823147671589427303232323660800*a^48 - 
      23627746100912131143330443052220057409780776416208917525226324165309174\
126051366292034301726720*a^50 + 382224636288919070782385459069709369024398242\
98576458670607841490909082909451550097111836917760*a^52 - 
      30758741725745968939959334040250624867856123704160317876319659342315888\
195957733287662983249920*a^54 + 183847225805768347363060374018155961103990723\
73228564968397829938211121073200662111222819061760*a^56 - 
      90045315350323889291093074032957412743447024654535646623081185923584792\
14165074180465751490560*a^58 + 3768548158607542203548885717216750456647546116\
677761308758461880934800478914376972799479644160*a^60 - 
      13775570891181831481783339100687364024015499149237014708999781854369099\
72509580694815380602880*a^62 + 4452712969450144568473137742737207257783818888\
75483435107569915979108721858898887297392967680*a^64 - 
      12815255724695886022224359486654389013303719721151626841411199153511495\
5653460464478841733120*a^66 + 32960569261389388185987882063994899560673281292\
833171765551507932452463607756845344998031360*a^68 - 
      75878022696957822102677756281515529410959786302771851401225681364705403\
07950180132454400000*a^70 + 1563965423592961494460348991427540417289408393667\
791751322150378299070713395158383654338560*a^72 - 288477152084036372698486543\
951800674499952091444305086051601301674832324738510004535951360*a^74 + 
      47567414216794864444690078968303797595495367730435241349286254999726892\
960829935965962240*a^76 - 700121865220138420242339906214980646951087117829527\
6407447269568877362048418303998689280*a^78 + 91810254287171068855853116395725\
1299121365149373150518053922241712201539420348827566080*a^80 - 
      10702802257011482652809161670838180211471273556508003644182213060633106\
8705890159820800*a^82 + 11063443930607121756835801808217785520650086383575917\
290421280653139742352915436666880*a^84 - 101125263020316418959592030620283195\
4667637405458391125993692308462076561578954588160*a^86 + 
      81498874617669879685291780358087315275695110295272666471425544084364406\
235521351680*a^88 - 577566574223114676168001878767902618568745809046966136644\
1871983401554533574246400*a^90 + 35925801595656133110249878937489047246471840\
6356803430727939958474720447551242240*a^92 - 19617395692434762300562886040103\
961572786023911682877396842402675683724959416320*a^94 + 
      94447273239183999623114121754544179830414315305556488982721275596414398\
7589120*a^96 - 
      40559754090650551024488968147480954902193786280882655991509354323133060\
874240*a^98 + 
      15873143565131589268338322791028911066986193230775864393324453726513423\
97440*a^100 - 
      58209401988134137590160659879706645461518557195381905792393328756481064\
960*a^102 + 
      20389893507686182924275503497134907281560044554345965997316563922635980\
80*a^104 - 
      67655754739307861338602257954403801732858191288792548197940938921738240*
       a^106 + 
      2049040458569607264506167948072602748386762213459741341311672107663360*
       a^108 - 
      53916962542757954234010616598260593188741447897965252573009220206592*
       a^110 + 
      1172911340813557253452766043047200855304547294413181932061667098624*
       a^112 - 
      19978243197013835398779408286433921886670938308376130388024623104*
       a^114 + 
      244340094341020465201097721770390284802594339333523063382736896*a^116 - 
      1664457070830622215800040092402379040119969830935862880239616*a^118 - 
      4991274058670459878513597271309710346338766919744727547904*a^120 + 
      273179424450077163548100245409177411554249222010494255104*a^122 - 
      3255411169300953796539368311025973776564869841949818880*a^124 + 
      19527059580770630480831949693255664709554824353415168*a^126 - 
      45976416304295545438522407606650174256050773950464*a^128 - 
      89382058114785860397829111908359011779125182464*a^130 + 
      474714705527807143485963803594334242070331392*a^132 + 
      380370186528553723106012442638569820913664*a^134 + 
      36987326671772844611836990601199353856*a^136)*x^19)/
    (35903296560998800806820880100360192000*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^5*
     (-4 + a^2)^7*(-1 + a^2)^15*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)^3*(-25 + 4*a^2)^3*
     (-9 + 4*a^2)^7*(-1 + 4*a^2)^13*y^5) + 
   ((-39611064922853456304108156892740118560930670826800043992944621108647472\
59790733824000000 + 415483823439159045505384259876410399217676724979039032455\
73053073461103901019625148160000*a^2 - 20985266450775922768928656483419815788\
1577899883265523102767658078566436893042894442592000*a^4 + 
      71387337663450822244060123488452199750774352224188108743229122707010707\
2510823865042371840*a^6 - 192294439046684890274517315036332191711203589691253\
0258579052075476110603819267989119253920*a^8 + 442057304455653316527426817250\
0239797988477113489440993193891229577595521814181204420639272*a^10 - 
      88901321849347352871996926198462582700615161630300285004947906386975555\
30148384279405444703*a^12 + 1597054819681542792882444662304423105108731444573\
5257230921141220691913451311229320823350889*a^14 - 26425961974381675745408042\
187094623841367899027328363410093980476863857831482598048452626119*a^16 + 
      41244339635833733807857188860794139423975583899377567770883527506875177\
477282217340790318689*a^18 - 613183025818078712834740255465149934177066041577\
91374536501825173430210985455020541224213643*a^20 + 8724093520101715700329426\
9405684423108753343340772548018874252312478945450013053560498697853*a^22 - 
      11870636966487425751809128963625299392483723828916321178780252299401647\
4130815264922665216003*a^24 + 15272377538494785117168040396212690639465637000\
3197421673949537729457200698935481868039010773*a^26 - 
      18277461030307346104441024757686030711864585981511664772035585214485108\
3973332631733112798813*a^28 + 20102298170698491993877664595821941736034704434\
2628497462523993239299862465975627782303913051*a^30 - 
      20167662661222591666902463572303731330734844760397236234734406369969706\
2990880425735666571285*a^32 + 18305089898425367091869909526679321934382600616\
8604445400865197193503585122573581552173510179*a^34 - 
      14855283034231252945908642240607316602391781355819950786307694519008370\
1646556766455764495129*a^36 + 10639761840614960679553597014894866656472600063\
8897379861761399510182945117070843027491863999*a^38 - 
      66448571437572233535156407940607446345309004270984943453067681723604456\
404913302669231820225*a^40 + 355281970091828649304319792360101518334417749615\
23297249345481558040180276436860999972781375*a^42 - 1532884287199225423024552\
9932292216870982356533571152764501606977614442330183742964842428000*a^44 + 
      40342737423618949848361951476696543943023204193447463775754205512045429\
12023225868023233600*a^46 + 1135174077611150371089479658297178853533242366471\
804077196327948050733635295747575390643200*a^48 - 263761243943810796251126540\
7567649741379390322418868214662468578073041080673608428822187520*a^50 + 
      23513893813906798478997906455368465375159027384740371235891239518813674\
91077727105192878080*a^52 - 1530749967232757432473447527105056034476699037646\
429014046631110563008484604601041299619840*a^54 + 811690186439479756692423502\
749200193995572260999865787089915737361592975469937077155594240*a^56 - 
      36769397678984397638559274211489946913262818847984352265754632967659190\
7439337171895255040*a^58 + 14754204567311661806781131338415781661994641410754\
7528103334350932623086991859713656750080*a^60 - 54328657240371407502767676993\
144152817327206229707241414979734953509590144208459823841280*a^62 + 
      18940177983972849968889789014949236780345626763520977692446357539943257\
361376360037089280*a^64 - 635512858939499282685942203452881585157609226868610\
7953514417103797100464416059220295680*a^66 + 20430910866288827898620414013028\
08591609859375441150879586792726959499410169661992468480*a^68 - 
      61756088540043815195184933481804182068872856640819360949024239431480186\
2843131095941120*a^70 + 17186925909132794885862572638617500399887828970267686\
4305293831119730548084104327331840*a^72 - 43351701521815898350065699467920314\
156329010268873693413770910447316952044717169704960*a^74 + 
      98161946738807192021937582419761762237701635445146637741428453621513203\
51040035880960*a^76 - 1984832272241175232422890387158168631903600723604966156\
902987889541871569900782223360*a^78 + 357314499863608594640780913575552946107\
891141172038683104973598470078038201639895040*a^80 - 
      57147585063989290276154176111307299964023253475329711227022834669109861\
917592125440*a^82 + 810336758607760292272841936712803536333451916341058821787\
9401125055519882938941440*a^84 - 10162902233308926261703008710654580387169612\
14069971923366865576772327524941168640*a^86 + 1124152805528889405475893094105\
90653872913219861195456925122076874916592919511040*a^88 - 
      10930912284892982926652907672391252272120941660726155015147397350108761\
014927360*a^90 + 930850968690628490562089848392974066572847828590684196212543\
413256122290667520*a^92 - 
      69129834010496162904710358479520538608695820910813966894304834547364218\
798080*a^94 + 
      44562040339404820699694326597060679720729332431396154738558312177644391\
62880*a^96 - 
      24801575509408439585823256686531381597520085985460529396232888635189362\
6880*a^98 + 
      11846621712965223260328071236801987788728565228607112101483797962209361\
920*a^100 - 
      48225899186041717878054983979874221106510405834330479278393766226952192\
0*a^102 + 
      16592386472748719097188354977486025111498744668885660430480934090833920*
       a^104 - 
      477423875866436650462499918081727885005784199791990274318839169679360*
       a^106 + 
      11323420461665449985565163949604237614934640244573371574086417776640*
       a^108 - 
      216395127799324044704695760655872373034892598911240753559583588352*
       a^110 + 
      3190254842181798693213367360410318974957620017833495568358309888*
       a^112 - 32441390322058892630965889770387685124025618137939942733512704*
       a^114 + 127260004424886447949147316349804763461344067402658830352384*
       a^116 + 2511287024004704995799551253358332172265347001770884202496*
       a^118 - 54961861314037836667761989954844679997986056016517660672*
       a^120 + 399989861509874946058356760878609408621173503701286912*a^122 + 
      2330582444873292632880859928168033364809759995199488*a^124 - 
      80410028862804389225282559486666243082966330769408*a^126 + 
      753661669799587755509287260069987220585078325248*a^128 - 
      2776717595298259369495080037819987853727236096*a^130 - 
      2109885066967148653587218457521874104483840*a^132 + 
      28380067852047592555384151029867941462016*a^134 + 
      27085616562546928324229334101376630784*a^136 + 
      5192296858534827628530496329220096*a^138)*x^18)/
    (1889647187420989516148467373703168000*(49 - 4*a^2)^2*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-9 + a^2)^5*
     (-4 + a^2)^7*(-1 + a^2)^17*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-9 + 4*a^2)^7*(-1 + 4*a^2)^15*(400 - 89*a^2 + 4*a^4)^3*
     y^2))*\[Eta]^52 + (-1/2289050575543039544239672031678564401152000000*
    ((-43778980282333560490521793756469767701237525670646793686251950000000 + 
       126497737552581338080381306433333492471550465174251855062922536875000*
        a^2 - 
       219948090840637470075794342052561357209462958675799352513946938906250*
        a^4 + 
       132223867732619804984621210700341382584086148120252828484496105430625*
        a^6 - 
       28623880579056243805209403437234807746206672460823876806316379095603*
        a^8 + 
       1236447546645845369578354904452730853119263993626340950122174977599*
        a^10 + 
       275616603299326248453412174885796083412029868990351742155659859673*
        a^12 - 
       33242463494589576831613868961745513026352510201540641873591342804*
        a^14 + 
       1085168869752284405781300564270682707743748820566982716014896160*
        a^16 + 14676148380614588958043115894030119372921553509334707944776320*
        a^18 - 1631189831763163455037498292965727187021181880971572141684480*
        a^20 + 29207204535347457558448008220848195808203066938043907107840*
        a^22 + 136955094949472810546956532242654511541765471876933058560*
        a^24 - 9376588618900849147902766946367928137452603485512007680*a^26 + 
       70895930180227813288358755382615716505781208182030336*a^28 + 
       529135182758513727389375924774552603652774428147712*a^30 - 
       8184116983475863841454286555137926977237932834816*a^32 + 
       2967659420475869089507098589462045257805856768*a^34 + 
       276636632969020969884887548644408299660247040*a^36 - 
       397703115353680921127599072106283710545920*a^38 - 
       4239731645205685720659662101208912363520*a^40 + 
       1872625499061465195390061393383260160*a^42 + 
       30710376482901020519927214495498240*a^44 + 
       46250598014105672289040497377280*a^46 + 26675077077742479120890068992*
        a^48 + 6303678532211930786955264*a^50 + 532471593353942663168*a^52 + 
       10374991719694336*a^54)*x^26)/((-169 + a^2)*(-144 + a^2)*(-121 + a^2)*
      (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
      (-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*(-9 + 4*a^2)*
      (-1 + 4*a^2)*y^25) - 
   ((-41273883386403751534079106241539792616877750121534165381945974126305370\
2346109375000000 - 1180268679256381582298774767685280336172572138441188400221\
670131103164376463100976562500*a^2 + 9009421615193368314692935404425400619201\
656952023993586463265485766620908345289698828125*a^4 - 
      18759565855761207463713888354865518603692957758770858969714092053427671\
405673169187593750*a^6 + 2852178868650783595665264402470589376933071743183119\
8357686377958739677981638367047087500*a^8 - 347752412216688533186120982095896\
97979712761701464794908571959006335302593738033886361350*a^10 + 
      30406500973145776941642722500041149869153229058665277457406469884907615\
338980009303626375*a^12 - 170407113636452035299406747266470353581210734655497\
74514974597266240764593622722843562256*a^14 + 5983211021588878521935686677707\
365415174258600806498600919252091600207209127663169416000*a^16 - 
      13304300479898284827046732305017884028636962856316560756724187187059241\
83435006146708864*a^18 + 1871553580277944216182253804794141854329358130564558\
52593056849870380943314541442201600*a^20 - 1564541707145948253117797278697283\
7538399412472355509496477076920146896647840481617920*a^22 + 
      51218949837745666893851180887418281691714172904084758088795360175521740\
0093793894400*a^24 + 42812317888417179954226058733542739081448523667534917396\
537965293976466192372367360*a^26 - 689402771452338608531651874314521270218652\
3591466291606834599325792651504340172800*a^28 + 46514907209266029637353696023\
8266869733614287350598925248650679787776436671610880*a^30 - 
      18748407759295019430834046169232950508917564448154657204036865529589997\
764608000*a^32 + 437770625797787835641145191626252574682095863028462991950805\
435827597667729408*a^34 - 
      27803359812035052660428875174970158528664946691180548312365036531626278\
91200*a^36 - 
      18855418478370953360471238257467026411608660642572555341260611801953651\
9168*a^38 + 
      75684493511268680831113296230202720313619767111220878271090699783897088\
00*a^40 - 
      14152873915928548817595146726401792755234948822743589814689075818397696\
0*a^42 + 
      1302384073536955003640443518533112461389018890265401683419482764083200*
       a^44 + 
      1760921735509019815780324386663316899350046254094395868229958369280*
       a^46 - 
      209523486952726497205786136101740168481291834275020105824233062400*
       a^48 + 
      2598896952958592369805667710947316893009852863295957197746339840*a^50 - 
      12546008145579881369780838689965569370916502033700673814528000*a^52 - 
      32524256754856892664417695739836120590010880638713696616448*a^54 + 
      737781196343962963065357184598721900387923386765305446400*a^56 - 
      3147418359006935858889900084177528527918423590853148672*a^58 - 
      2250967159122430938927395308394345768270252369510400*a^60 + 
      53422224724554189348423940317011559818147533946880*a^62 - 
      81501232240740029417810727229668034512263577600*a^64 - 
      286838615625027721082211996599763511950704640*a^66 + 
      425091621253535973827473708772066800435200*a^68 + 
      1036831617963556620888873215210689658880*a^70 + 
      549387230067874452491849793798144000*a^72 + 
      92524007506737575603510282551296*a^74 + 4136796267174022106369228800*
       a^76 + 21103075220323727048704*a^78)*x^25)/
    (143065660971439971514979501979910275072000000*(-144 + a^2)*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-529 + 4*a^2)*(-441 + 4*a^2)*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (1 - 5*a^2 + 4*a^4)^3*y^22) + 
   ((876379934094387956433106959143996203852802834749077841290662838844438094\
756833500000000 - 22291021845907804539550886136327563253973686738923882083141\
80395726801217420857178750000*a^2 - 17970138211110607539624234970546915928461\
62274319112989699287004486668124532266515875000*a^4 + 
      11150046661772555644500433817741050427093063745898895389572315985182182\
935756220825471625*a^6 - 1228885808480855405083395111103718555084703275844393\
3763984318327137170193300134746960485*a^8 + 144756184686906678578658245263215\
45305737555301081850158446230176613753928530041863818*a^10 + 
      16009131141275231736051409962261515859158987217296967182265764214010008\
028190960766531822*a^12 - 259309949973658692969688899669962804159433818104017\
73055230465687061282105423968876246611*a^14 + 3323120436720531918863457730944\
7988496520762206956204617182981434183973246684946379901327*a^16 - 
      43257457480447042986487031416210983551827775013723551394036897997240124\
652303466765283712*a^18 + 491907033543033161938870359553238434865896215719421\
82578732818659732546240452060420622224*a^20 - 4254291407295710739586864290319\
3071792535934320841834743381497755472600241916392337858304*a^22 + 
      26968004381350851776901412864285139077793298064589626859080739183228647\
207178737443862528*a^24 - 125517233366220420093020186991509850799657739999765\
97585384942125860425560549686980673536*a^26 + 4328303047755033599465990906337\
846380092866675915328260220864941542107566142270056464384*a^28 - 
      11140905133938710008642453912442180879635482380360243506224778532796739\
76137546287284224*a^30 + 2147722427774344736836713295263114074117409393868260\
40255006932677348945316937544761344*a^32 - 3094256032524917439335593587012271\
9251098178149461236833891719894535891482983029276672*a^34 + 
      32961101850837722183632684633458335213886909405237646261551712960542224\
26789080203264*a^36 - 2523904546509094330846863772083691332443335487230802936\
33729108072189922122445881344*a^38 + 1284435041660546625532803669304174514859\
7931512651169418383803689225345850941636608*a^40 - 30767821111230100479944818\
8103818422628901878049988696232213048284322296189943808*a^42 - 
      11109659599258826101331567279484111289304370785171546925794694697557878\
892396544*a^44 + 149075675942883679391956173466061857719175548225956750315112\
6294208400964190208*a^46 - 
      76766165547730300492200781801329075525513875755476573732378567888061062\
971392*a^48 + 
      24327645154872856947886935209285653365793327125996754051148128642473069\
11744*a^50 - 
      48458136302576232367827216132132127597913809374609362635405836535572987\
904*a^52 + 
      46638233008681872727791117879830272187240985022703499897022229549101875\
2*a^54 + 
      4158775362059430359106281283308578727483537311327760460084016490479616*
       a^56 - 
      226592590463216134381266780955517763888414207067018536385497347915776*
       a^58 + 
      3814935687113608068709793127892138953662342510440654884954661978112*
       a^60 - 
      32635938017801159008235645339691081883238404414417309089107279872*
       a^62 + 67487987079035286861362500914445335252020312546358130852757504*
       a^64 + 1592486432783852291494475133291216318943063758773181577428992*
       a^66 - 17702448334153657429412607272840110399812052482939764604928*
       a^68 + 66377131072571378672400541094768977015480589287436582912*a^70 + 
      92889842238988462052972945704420480364078960620863488*a^72 - 
      1499974718801591963629747985343683244582979023929344*a^74 + 
      2769348780160688017068689850802595331697088135168*a^76 + 
      7166417788434625779242835643681856410806648832*a^78 - 
      15742836586042404913804066494824298204626944*a^80 - 
      26100775115896290775666296179280121430016*a^82 - 
      9574902086850353535029572349605183488*a^84 - 
      952833142148949028869342352113664*a^86 - 17930938872251631747888840704*
       a^88)*x^24)/(10173558113524620196620764585238064005120000*(-144 + a^2)*
     (-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*
     (-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^5*y^19) + 
   ((446678107499199437319954208862687728956598522501011733518736720060708497\
24177372000000 - 169586697065796395230722060675569397643573488668811627442694\
220062320710131376134700000*a^2 + 1602567550979297126702509575080639173171847\
19424721545113567030067853337458537128008300*a^4 + 18881926109602447600707656\
6646861792578987398303030825001456925676004482048875064428015*a^6 - 
      74539545708498337151452271355450870830270679199714276122301456097513615\
8235588593525320*a^8 + 139511706710209752460473708532661479789895195924560717\
2147319956294738441307049645583156*a^10 - 12550545557915035725905911603200151\
99251849581866098569309274946505135942490559547794368*a^12 - 
      15316136152544846592343734323277211253124939765261371297812331247601493\
91240282912429798*a^14 + 6859678850863526605235595847563237660675980229553916\
873130172907713469268470898460363464*a^16 - 117747222650921018233362070614382\
12021824990249249531675795855675283812617369539576232220*a^18 + 
      13276771593027255969998793687115810015254325114790030582329450263648006\
882264259530650100*a^20 - 111067740781407219245809598619785402894531310751255\
67605282395186077902414696951268262865*a^22 + 7309690844355353000480864817630\
075650851730182872058090819421410800376432650181006870880*a^24 - 
      39286391325109707971796844232331738469389281453941693963904738121252658\
43195169176160240*a^26 + 1759237756592461178724014767768474240014873327657414\
810513548798216021704735555333111040*a^28 - 652119916209352518420019000599053\
125130696373292536274779966809701105131895244517351424*a^30 + 
      19093259085415365254041451966734720275913642715368426074258865215299101\
4742524229435392*a^32 - 38937207752769261551008190920210844772071561634235806\
681601726984393749285841512071168*a^34 + 301550830325907794635391729097209402\
3985676688172430615731752955466803507452895821824*a^36 + 
      13154256652293544960502530420984007707927724775757391227337255482917642\
84101908234240*a^38 - 6584387363889868503219116992066965739131334354831968585\
75371479677556426054377144320*a^40 + 1675460592729976538574934955702292322805\
82781830903747130149717170441408686745190400*a^42 - 2937662154889568347055590\
4717813907209456607707007336890947859540168338008975605760*a^44 + 
      38154875030124439561859988594637864419713720803106852036574417070531791\
85617960960*a^46 - 3765732793273486566183249763589615215377685807018953540306\
35003194877473739243520*a^48 + 2842956560241221046587976919558550457440894104\
1871117981929651904314869825929216*a^50 - 16296867315222840073275249810160988\
48408283688758454007199346858816744338751488*a^52 + 
      69010694128167367729463057946567084331408607102670420682214575854621422\
518272*a^54 - 
      19958312995412658019402223764068048011255960004805164874203908698697115\
89376*a^56 + 
      28156459040129852388597653062745546415200164458142666009467381169709383\
680*a^58 + 
      55990958682907866811176853061845130750027102529429991558382608170614784\
0*a^60 - 
      46220624431100313662168280244209562633053037405299227873811581978542080*
       a^62 + 
      1441399110615949805458576827848920002843506369337012631688386896199680*
       a^64 - 
      27585242603304886155259976738661521530357158515755393150032292085760*
       a^66 + 
      326283994644403698404158085262986671248442892006654205758747443200*
       a^68 - 
      1690537635462231556052523804925081562861440106897232936025718784*a^70 - 
      14529936563262685202917881669842664725401365795623988759625728*a^72 + 
      364719906339507288384479648850274323680405554060564629553152*a^74 - 
      3142308714495842622893149255700708840017844985801344024576*a^76 + 
      11087253667747568220661346713363243951063384684547276800*a^78 + 
      22416463271061608033696260978962127103171559822458880*a^80 - 
      333920839678810285701472086058068326617763104686080*a^82 + 
      794490073403107899943075041992251222675318374400*a^84 + 
      1197659798826218738682246789416407485802086400*a^86 - 
      4469730486376106069942564088620274574950400*a^88 - 
      4914978855875363830667213928211010289664*a^90 - 
      1174707832011360238167095834268663808*a^92 - 
      62747386113238542580271659614208*a^94 - 345752784409783943965966336*
       a^96)*x^23)/(79480922761911095286099723322172375040000*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^3*(-441 + 4*a^2)*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (1 - 5*a^2 + 4*a^4)^7*y^16) - 
   ((-22092499492509277754605884120120743259762595014447676065051856303119458\
079071658432000000 + 13369403040852329385931900924933037980278298106066026030\
8411899315387034091868978584800000*a^2 - 345852781519646701249944900867602883\
024892958007436446539571064670212698390177115877980800*a^4 + 
      54003993566163596229711980006842332181455788740743603789309645872109696\
0930199559031101760*a^6 - 571239504417987869839440837573512223376981673503959\
406433650448185646204344123921567239720*a^8 + 4648503388615969933644309974667\
7799082827282990464516775668077657548353348543180980291105*a^10 + 
      16424216429754955107627147857170774114533258791688403101730241961290030\
77157749299962168112*a^12 - 4108991098059681305023555514953524464265880168796\
039416631375244027208608617987757969365085*a^14 + 575618571496583503274051988\
7712836753487689891209169181016113604694767317642415601417904928*a^16 - 
      54716800803771865316650217137580956378347457211818973625581418801334989\
60295627160428430646*a^18 + 3300296148669213662643693784023861414903470341653\
110369311445016497530772828739440163945744*a^20 + 165438381236493526616275602\
169469671655028245160875141516807523918248451668016604764838758*a^22 - 
      39845423957975103899824899723820901524110784359615136567970764005888053\
88779448669753265080*a^24 + 6933719764387685549033757713635751997225997895876\
413585277255950493880815765781096453187077*a^26 - 809153889857454992039041339\
5453426554210159838648918704652602001628294398366472582393006144*a^28 + 
      74017972098124292599677482741533594642114524386418974659010918443993575\
05253372667573900391*a^30 - 5580210433687303749127255091118508105001504201379\
945912569869297696494156200772548406148288*a^32 + 354190463188164190169596089\
5900471858086418396596084916747987804002794832651618949275385440*a^34 - 
      19080386047658367534281317438617749721460585736378419255564858135954968\
59617346901801139712*a^36 + 8718538940478313780998911819474224067196435946253\
47942124357001412822324281330651486847744*a^38 - 3353024683630027263767633663\
61193133647877999889633311573260592316322612656057652922843136*a^40 + 
      10685170199533991845809988516363488397328834212564815394889251237285995\
3860620711754661888*a^42 - 27430865736847363248244664798040554614997332379892\
063980000268350276196359493561168691200*a^44 + 535154375758261789309845199505\
3737518259454501690906143871150882805591406502385277468672*a^46 - 
      66591807626743175765632216567597187033632394875656386785248735326601328\
4077216993378304*a^48 - 12774647618289331421501214820577769458643303729265707\
922666293553086784144538599424*a^50 + 248180943522320954004305659632396751235\
48618147245886106572058485159481041966273134592*a^52 - 
      73316632667580415319293876005920126093456332449723537835369502275454516\
77636058152960*a^54 + 1341297704594693337161861750866152983782608483182920871\
394416658528690735384224595968*a^56 - 176977044914879033409621531037818622001\
871923889190588305488268744541607509943648256*a^58 + 
      17173357997898732522796066735979450683870522055549113106651497802447960\
070992953344*a^60 - 115517576348798520040491615468593010735736313270817081987\
5780354754435436209242112*a^62 + 38522134835889369678792916583642199570513714\
426297225279871268631308969422356480*a^64 + 204605637536075166466220374691199\
0108898360753944256772753920131594375263158272*a^66 - 
      43209121706360689666866157937764055296038468613174408340611441843286030\
3130624*a^68 + 
      37782365964348133020159813423693582109828565807894661926482745069756246\
654976*a^70 - 
      22527392461617357993872743299266775766993480453046111934299362460551536\
96768*a^72 + 
      10020821714177778736392846191874479016076097533210207511596853869091487\
7440*a^74 - 
      34022690975664788705223601491479364922522848395048265112556705909173125\
12*a^76 + 
      87563791800875611278413860464370561449223607466153064287698432362020864*
       a^78 - 
      1641829117009378274409686907870542480964687574572450027322983114080256*
       a^80 + 
      19746025839491834866786469646801812369928362441740587794065971478528*
       a^82 - 
      62822824744500786799283704872080259566211058549169203578971095040*
       a^84 - 
      2994462811189750415662342942625410947789038602862008343271047168*a^86 + 
      71827889337542661134335736012860525778303078946431118224654336*a^88 - 
      859433129177422111217306391756458929006163875050735108358144*a^90 + 
      5874579640483223172782223301441833359655669515392334692352*a^92 - 
      16214455251195799867963375145588813217110266259397672960*a^94 - 
      74912331667835067733184582446563290108351570270748672*a^96 + 
      792173591498707600533687716839592744482244388716544*a^98 - 
      2049376614941278514185756197724358465953460125696*a^100 - 
      1750585868973735791646075134153240968337293312*a^102 + 
      10452911673704540827602198119420382559600640*a^104 + 
      7928761595039460874701455457930824384512*a^106 + 
      1197045916731424164419011545929875456*a^108 + 
      30202951593474886601920108036096*a^110)*x^22)/
    (4308395587319856096818505612043223040000*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^9*y^13) - 
   ((355544634300443517940502665429109435005260324497457564143859873202398933\
696079149000000000000 - 25356777113778638914791809407505230447777691906931390\
83437426343127412619229810231742500000000*a^2 + 83753045568994423557809138369\
55188417902504873163735728599302127555552086487511459896450000000*a^4 - 
      19023531097623260133337018977306384726548622170596503282402540291424617\
671877573706094070000000*a^6 + 3647169233301230269934519058824000569113525553\
1974389115337830659633077555741902912096963305000*a^8 - 
      58264976485263460128437722832220057692680918635358568309389132852128666\
141100896828155575135575*a^10 + 688599390530148031599610354884555784307603983\
38799050530605891737301989608099444773119794405556*a^12 - 
      52393306272760403921766327087409334547264795016157308240354993734259829\
662316583798619661819514*a^14 + 595161512977351393458300397941083768453987226\
5292308176149086312412160815041221036749326393904*a^16 + 
      68491695112446809468195598301430054245592437697719194509324786924648659\
498478839526957348147331*a^18 - 150250941462516458578046876606267856338339367\
391753829396624915185876164032802981146360535461052*a^20 + 
      18806960171645560414341156704736647156735091992012188375361536254484340\
0143725788608338643677300*a^22 - 15201198383451851428668816031433603368331183\
9969201842045944057121801190670652623030157554513528*a^24 + 
      77151784123714612142257043859595234004486765087808230469248040394192689\
317165174543890929219135*a^26 - 264439491711550534144207800043363590675888986\
70683992627300202134078879715745540619771662793252*a^28 + 
      29506656655835360436923772435972082053929333540864621514021231855902516\
064122491709674862846646*a^30 - 682989569884427212691764810278364466765388440\
69802501314755536581090074016579711380808221185888*a^32 + 
      10589595103358611430043817853397528191575349844279390188142408529749553\
0771670044996387484159413*a^34 - 11807111295182943282047115723917248518039144\
8845908943054864550080313239019764908991720647555348*a^36 + 
      10343107820475814704074283270547969843758567472661312056515051643423229\
1866236928592968093755824*a^38 - 74716595466268649030843429266245854449321021\
530817673660444150985713157227001304871381305203648*a^40 + 
      45719114058765242771128377897928540056128884335861103289527398253052600\
897544194743240106310912*a^42 - 240610961207729398594112699684860347900171061\
94869852793191694182518601969257016780917892015104*a^44 + 
      10984807056628442887858607692873225913127857569275374045068043297348709\
323882712807668663029760*a^46 - 437072831777599648807619444322143614367921259\
3388713867972864185493478146284069135305038446592*a^48 + 
      15193854388706782037689315545939213678172742472629226533834075610811375\
48399947019927691329536*a^50 - 4620419869054234618311882979284927799581693719\
48183011587926568672124776256772707586755002368*a^52 + 
      12297548394255546729595778014716335585083152353532361917423748336092116\
4579431222125472514048*a^54 - 28642422743631819376075252561193279361075952845\
966647064292251277849394786804112211310542848*a^56 + 
      58318859019376509278309057881099800682488629081182012391847088776383541\
73370397706980163584*a^58 - 1035711097673742370884784536130613646122022446666\
736811763146078331720384808809438839308288*a^60 + 159794578714013717056031560\
469429174312680809668950351861031049270794805325605419668733952*a^62 - 
      21277525932534129783441300141479779045748415402969827765109919705796650\
198682907720024064*a^64 + 241905307349404771989177627604046102457037695494298\
2830980531378397339023832048321167360*a^66 - 23050938289745401564471490824524\
8230852672666691242059052248359291778091213907099123712*a^68 + 
      17756486915686859512840108625620276848545077709291195357130958036786770\
178265124438016*a^70 - 101085552739327853727979265103720364058102880800563036\
8812635279912564507479562518528*a^72 + 28581320594141856249702894923788569127\
236038257809900389815140030749650848388743168*a^74 + 
      18811718019329167754080861234106318975131406928233640297897815128232057\
66828654592*a^76 - 3619303455868328999210009296161627671936623729208211500566\
67703795285564541894656*a^78 + 3254621531102035517956029256647555801109587314\
3097933688528681376864182072246272*a^80 - 20953808359820774611412988923702316\
40526626517282712184503336260031057156374528*a^82 + 1047158242619024803315234\
28173359664571181756817470025116443267223654808682496*a^84 - 
      41403382422775269406233733987897942107423288434065969316824738547735357\
03040*a^86 + 
      12823317131276182353707534005098639396476443875604035209091400246085078\
2208*a^88 - 
      29712634676867112468152478032322200116210056853116815915085414053173002\
24*a^90 + 
      44056152010813696030812352152929397731465150452079577007757499335442432*
       a^92 - 
      60342774790956940104685340352078476792729370510010565102490523533312*
       a^94 - 
      18610217791668594742197500362865909742582834394272064801298624544768*
       a^96 + 
      623093130048989639324062318027520887594945343780148695046222249984*
       a^98 - 
      12274890143175334071763066511428246157319295641036233232852451328*
       a^100 + 
      166218892795618197030275793327525890328098522743054894526103552*a^102 - 
      1548237410725093553685851754933553788645463299728683768479744*a^104 + 
      8906677924365918374848725490997513531052671083630202716160*a^106 - 
      16249828208501274503677937803081109920455274353395761152*a^108 - 
      184434656589964005014938821760450375910048250697089024*a^110 + 
      1579381515075131700033497237125418102460826880311296*a^112 - 
      4375582135862496580136683893163374162235178876928*a^114 - 
      1258004229952308276735913150421576726486188032*a^116 + 
      19250280436568993927944823554807846622199808*a^118 + 
      10241444979971969526049095711767390060544*a^120 + 
      947984137698501251276451003406221312*a^122 + 
      8239728901483491109728570834944*a^124)*x^21)/
    (35903296560998800806820880100360192000*(49 - 4*a^2)^2*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*
     (-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-25 + 4*a^2)^3*(-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^11*y^10) + 
   ((237869093493426334761864487139371988616079960661156523654558877772632082\
155200123561666000000000000 - 22208476729628880567285971544531195681829602760\
05334575139499322081509419527877367405225505000000000*a^2 + 
      99725189018483134087164851882806278505995366258803806165078625440398517\
88161303606564550929500000000*a^4 - 30646324030283191024294791539376172481448\
993084475413959079258240636432508396931721506501513847000000*a^6 + 
      76756664131758424578976780811948836111110392937582929806905506385811133\
144604928633552349553085140000*a^8 - 1670578222808430716742540503782726496461\
30416180828934848305576264375481165787386015291092470407920250*a^10 + 
      31724244137884901450527298485370927073454207904957916640461522437029783\
7502412424884463603659131368025*a^12 - 53049662657830583188925639792120933232\
4351951412456265500954747537002585249517261178551588974939355619*a^14 + 
      79576564417289338306357448145182155579831575722832905162321030572710500\
9514040569319623086201063920893*a^16 - 10709389177512617379571331377635905971\
19365986924716701977001744736555876772417154807800510776579908083*a^18 + 
      12720823063441130796034601679525674289163599643129217942704431912885597\
48737492936298369586439592256329*a^20 - 1320465642756452207635464052901740349\
541541217486534108919290635313440663910526506015783012644176694479*a^22 + 
      11965163588514606035788162720466776769150011085837762565298230951968875\
79780090276040108691888618913457*a^24 - 9368646197089355401158103928647354902\
06366355940112613755922778234590245173945570825492425405644548451*a^26 + 
      62262259701858683785680302539526617885229960063974865342120515982388229\
3601765119542573568984174894167*a^28 - 37030233679844041663154194169494169327\
6650810568221159179856535831004059007374774951370075607927227033*a^30 + 
      26827004858250595131442234533907600295571331493924492693248908210633580\
9162993239425171234980386192439*a^32 - 30385426454065204757971041755051123056\
9468075268243341315224457715647053156892009726715904337161912489*a^34 + 
      38082535520691862340504468214868825583596610803869560208329666350854207\
6711132414854966282521006896483*a^36 - 40840571203406001939074551500153740865\
4258469908667715846143239186963001916306164272041319484913684165*a^38 + 
      36117755208474136897646978258402919486620617452325575051128791558983271\
4520663069085471318354849861371*a^40 - 26873878682137693371326568547723812880\
3973076247229931416098412380327111414148445431750859883340531655*a^42 + 
      17307960787981274818496858428846026264467337685749760232671802955238063\
6082266261886547363519907356900*a^44 - 99474090610667744535923613387493802025\
460982187633535750846617905211638225362132719560961744964950000*a^46 + 
      52711887071989738156351894635387408525326444692034586272696114757031754\
464131342576752014810338072000*a^48 - 265517994582698116844826140611241721657\
01704224368938298187968266005797775471350268572864974773160960*a^50 + 
      12944835440790253554969113638042834095124872119604779372039543970669290\
941261465903874641577873786880*a^52 - 609495586493375274809868682826786138715\
0739796571928553410424693366349732889274848654845010956410880*a^54 + 
      27221118166934096181903222786829180300051824371289273303721722954801001\
60101666320730515429165137920*a^56 - 1128274389738623431797388122189021665708\
024817083053653347342158709891128453405801087486141485219840*a^58 + 
      42657543113622478166009721268497349928863056359031762824462680694581492\
0134126871068326993189928960*a^60 - 14553319763678208364097024035189567201302\
5950627664968701723068707120427796226916733228475550269440*a^62 + 
      44544797824962197503505441953789570580808172618205827670639064543625598\
388459557087694125248020480*a^64 - 121979952647633435433972477126353985032056\
12637174041827056867851387207004499601722950996868464640*a^66 + 
      29846652085025505738754138965900908347148380969956470011476070701198036\
23083208081615240225095680*a^68 - 6522061068739891610500588662362949331922334\
33782904012047209823142244809579606036902261639086080*a^70 + 
      12724964259196706174744045600948783624680475842670639126502874525306548\
6400442468205325650493440*a^72 - 22165923517388827209731956801986395721718829\
844869919212920997609306265876116200241696719503360*a^74 + 
      34476638884087909548875277765409364739433599259148454953566291276486283\
22044382921293593313280*a^76 - 4790018646662311721326561898213599453076283359\
62465216784889597652149969526397598074331463680*a^78 + 
      59490081636862657870878446299109655704131889773909162980966657162122905\
397041770934692741120*a^80 - 661263244909844896176924011726604387554531903187\
8288341735433047308050189615498257194024960*a^82 + 65900322179680803848525395\
4863644266911307921268643095156955882944732315575162962276515840*a^84 - 
      59014367272274595866027514472169052239129805688663038808892530802695627\
252955414339256320*a^86 + 476058634594917071700368579711779308048704844176666\
6196731995323066789566794469254103040*a^88 - 34667964123105392658613531404447\
1478291049256156762533945058466711896565834131093585920*a^90 + 
      22811754444500510020262472357368655105441355944693144365543441764712044\
319502772469760*a^92 - 135430193986040437594940333025666353549795297002774068\
4705834612205209312647016611840*a^94 + 72180784141034679716255896808674469859\
837579325486268690622595061476319153923031040*a^96 - 
      34205809172449126589550413827583579175559309575436827115791447649486122\
95059046400*a^98 + 1419139357327745171120561120134134683689495202371633174944\
01126530260653163151360*a^100 - 503143982815531133261537226055888240951506955\
0392248628332412150408054696837120*a^102 + 1462256482143737264050356738036111\
31536709247593727508490528310918403713925120*a^104 - 
      31756518742443329072273386937333000462939024805621040212970890135271479\
70560*a^106 + 
      35491960477665516853458738999316996507882392067196571589736409570654289\
920*a^108 + 
      75054494201582956787589112859206964247420982569457149648029275700330496\
0*a^110 - 
      56587285111059546494748133431865904916772378287803903157686581151662080*
       a^112 + 
      1865604122876712778732444579410758889306129051148902371868546447704064*
       a^114 - 
      42543488408571049849633367641989959347213108291419130937340485173248*
       a^116 + 
      722611403302580940821702359584641853052817935434388245728773275648*
       a^118 - 
      9176756247741462537389434878914020659381450319866630659452698624*
       a^120 + 83790098782389973353435597094364749731214511612921314912763904*
       a^122 - 486979393247542943831132578077926682211548533494242368028672*
       a^124 + 938769154858062301449997809857792459036458490994251268096*
       a^126 + 10546088821345996200592510058587683682294143012273389568*
       a^128 - 97689117425123560710887555237530312734889916699246592*a^130 + 
      307405911459517125864857494363371269611617345601536*a^132 - 
      47787945685639327280516236742379026721722597376*a^134 - 
      1209868588184089004910815498899976167901626368*a^136 - 
      487532397580597031379066253172395191828480*a^138 - 
      26800689272434829658113723115310678016*a^140)*x^20)/
    (143613186243995203227283520401440768000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*
     (-9 + a^2)^5*(-4 + a^2)^7*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)^3*(-25 + 4*a^2)^3*
     (-9 + 4*a^2)^7*(1 - 5*a^2 + 4*a^4)^13*y^7) - 
   ((-49055445671113463561081594765744343330409225772756289293519762184292222\
30868479596157632000000 + 474725899278693946991251394372453356178778139067509\
66676905414713934203363885874146830006880000*a^2 - 22238971778737980643128789\
3041582701686479468894255174942744834913595443719511237096396814656000*a^4 + 
      71967642483188373520079269385309560727173019603416135792382878889288241\
1798853249131560989884320*a^6 - 191342824425118897375049505501217949163597568\
5587757346853687505784581917473739994909558390530880*a^8 + 
      44506194136776705022586910153015865899448260231000939054783261905337942\
14679764125917240421280871*a^10 - 9157827641520523756386841128089140516959487\
609688380026525423004999987177203081589043113555954461*a^12 + 
      17010242244269673337743055746027963915409755241789683634157096113506390\
751789444792878288242089131*a^14 - 292275255998613502286546612379927097180761\
70853319873248072449654679853658661357240795642106806709*a^16 + 
      46663004166940907860003405566301490493927177701338095882602959082620679\
964823241546515442866299327*a^18 - 688541358586721232398093939702352683066066\
02996723961528406560223942567418086745883520800937693585*a^20 + 
      93975872802072125552020100918272447322018831874586125068719297351694884\
074123098435743997321195415*a^22 - 118612677815883491000543463922849294627044\
758804968162706291331362588295890271191760555647209944777*a^24 + 
      13731664400717292945726743643824925592098954003459556442807875845758544\
2051638575920064793698137169*a^26 - 14477029860194178164936094731202290531222\
8907517228754985194299684645494031877070625062283440499687*a^28 + 
      13904184061677027708211968922834122034755577392772915350528653132619544\
7664926257849506979828463169*a^30 - 12179313659241089702854534589031577955064\
0406431382649721278785878312015312087927120617199721957663*a^32 + 
      96858749198910139783123537013433537926511918121675427288172990835711888\
036471729124686390924578997*a^34 - 696193246822300501815795728173921839493480\
06687222240807126200453352867813565694745918631108798939*a^36 + 
      45544507744467233734584077119727094083133210056798021521219620963636905\
591964252264803977170742621*a^38 - 277161877713508720112897630153270290599906\
31127341082681383306126953231399082594304914866928895459*a^40 + 
      16068916352594635978896704334736690563432134362989634774246745055661478\
352595632597751331280725140*a^42 - 891426774337998166231378313109413618182696\
9108315458039301109520473684073001098527008406368656080*a^44 + 
      46204616849531737970229117080046897225506316972728975726845768758012976\
11198015325144495880989120*a^46 - 2141855691856805597688319301128080766841049\
722381151360160568587821323990846300639589401770350080*a^48 + 
      83106515150896300362306257977779692644063028686560132254030244721469354\
5364516786540434781562880*a^50 - 22942102921464172131027423404412113959319970\
8545716156613020864504862870479108996306073577922560*a^52 + 
      70758701043004756723261813889948156499481483414750159347627874667970416\
33257514437746976522240*a^54 + 4547372435852262826464443080193738243502168949\
3222468075356087531106448588949712612921125437440*a^56 - 
      39659510130752352824551424277172350723754985480468779439653299580431514\
822780641504020124139520*a^58 + 232725890004142255462176116140355588339598179\
02476178306451297911711353458751025794625416724480*a^60 - 
      11063114565140560645567782346669568304709936511592910300133687921508946\
195240367235349411266560*a^62 + 450237952223650190468599159387285058915348510\
9977986395077937813042316321409232031330221424640*a^64 - 
      16062637576567309359236718362751255383157526916149497939764657445447332\
39917280819423813304320*a^66 + 5082630271792353470349127718544152756394686181\
66798911791373654460605630059315185011906314240*a^68 - 
      14347408645254715388338116361552803588034388363616231358020914176320235\
8302468031860996833280*a^70 + 36215862625665076463606716903539962911248350742\
460696059034692019539000573491008272534077440*a^72 - 
      81769457163229211925841334950201824336701687291104406745579318579014390\
08166498379864473600*a^74 + 1649902877089334804765211083059751955339923121046\
375620786091840240544634061175871043010560*a^76 - 297059405952193248242032921\
121998987561151263644746615104906947118579002275984244337541120*a^78 + 
      47640351071723117821940479702926239671270871544468939330421270683449364\
531353811964395520*a^80 - 679269723116408071867137977975152586093439132301373\
2820322599471521510207508372321730560*a^82 + 85943492016255200030982618811165\
9908928640227088469897236550998249031460509829908398080*a^84 - 
      96298275657074895735371406817320580375955626715975178280082267310793728\
314233061376000*a^86 + 953494683824549708333212038298435251333538661929873682\
6600336969956235477791098798080*a^88 - 83224598316730638357924297519036823117\
0456249217909268743326976370514707549068984320*a^90 + 
      63852709342662446275627727185365745809763722355017919221407547611543613\
150813224960*a^92 - 429152966183830537813829875920345651839329348277722626898\
5114441007188115927859200*a^94 + 25160972357225956732197903947388954196549670\
7346892875999139466518637582567342080*a^96 - 12801922506365948973365738850870\
338226871581430321772214834951141884654528757760*a^98 + 
      56169324064029939696442055599466107801134888683030918210164197179598653\
3580800*a^100 - 
      21094286523711029260602656302556266009644136284026440148130876125864746\
024960*a^102 + 
      67296971631749474226617098522679632457676909940233202296232097542150553\
6000*a^104 - 
      18174405221585542447659240784988595902814170705604159330263180098309980\
160*a^106 + 
      42123615383187856755849757040744361753912606421425349829805966337507328\
0*a^108 - 
      8921150835732128168390341972249533599224996577713979589745194865524736*
       a^110 + 
      197253581910084569924633345793045996889031160610542369102283151507456*
       a^112 - 
      4959672582350822748343139709720550051358160033443159016060963782656*
       a^114 + 
      127464695118442100601070135016133778555110849641742896249358516224*
       a^116 - 
      2849924501368987904883587968704471996668551821222671392002015232*
       a^118 + 50306740659526868706430662798627989127402556231046575790489600*
       a^120 - 659998044144994195507107698218897667316009889818226563481600*
       a^122 + 5965531202737392829471911980589117069444043440696445632512*
       a^124 - 30666157671086942340031518486861152039608649895330709504*
       a^126 + 5287637864515128180421942724296663497092521810460672*a^128 + 
      1041659912291616748038387648260228375964227433660416*a^130 - 
      5706181922768786362585812047614860954907728412672*a^132 + 
      5318592022793443382511145831211764647710425088*a^134 + 
      26485804895465474286966187990627725653049344*a^136 + 
      10626315905021885622479601384550704349184*a^138 + 
      332306998946228968225951765070086144*a^140)*x^19)/
    (17951648280499400403410440050180096000*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^5*
     (-4 + a^2)^7*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)^3*(-25 + 4*a^2)^3*(-9 + 4*a^2)^7*
     (1 - 5*a^2 + 4*a^4)^15*y^4) + 
   ((457783221400941234456601085793592877978753057177336342092709871156400358\
40000 - 427769247750126876753770769193823773400221582447800489195577343142302\
026425600*a^2 + 1903502993547230154727391213890579136985027874035074126491036\
786157381815964160*a^4 - 5776823224308137729949518646526566520357122225631890\
099467664913490083551155424*a^6 + 1424772500857898371015492551512454902016495\
8429885155371016336744253322034747968*a^8 - 299501987598774731616470472487418\
53065429765270392230029385432147869687338317893*a^10 + 
      53063442041987826609092157553036210999318426673391625468221016433246976\
404845203*a^12 - 804252839046669065183054816797072699624210171978232721241621\
67557294595189686461*a^14 + 1080001866066355499311499412449739150073790944306\
44833829294456350193006714360027*a^16 - 1295514804296678644575505899162159167\
98687495719143649538363725269812162756393065*a^18 + 1412314684418372971205611\
58432250949622710023352112180888585687633244501965538351*a^20 - 
      15753739288693766161427408835308723110919851110176648782305391817552207\
2154917137*a^22 + 20590272686782638163879741958928851417427424275007595212904\
1148456930120339502695*a^24 - 30395298057684077827682245842847804266021479670\
4501074570430629503062105352787215*a^26 + 46043705843935855765165008947006641\
1043628530044769906548209351757735859982441753*a^28 - 
      66887453830794182500414801500046527235100419428154369150386758147656598\
5728105335*a^30 + 87979756960539283470987944319498867047247140046205519980415\
4756026213217586545105*a^32 - 10235232844880265403957401135561408332863910324\
53195641120557126938953370617281251*a^34 + 1064235547367644642246974132936161\
787516387674217208866243451548579187907556264485*a^36 - 
      10010238428100987879552724003759368636066837895747988636161620853943838\
25873496731*a^38 + 8482620853037701900428864923205705678549623427034638347193\
41589997931779851826157*a^40 - 6430703359219430713664671257064028409039095127\
55843942908636225699621291917994400*a^42 + 4392375620865000953631600353094402\
01727727719773518036994221926092221711979647680*a^44 - 
      27512238654641884344144269344800720958359922869710724257425384684427017\
5921912832*a^46 + 15946223180389329590571216733816968332995380713261882989580\
8690876407309225907712*a^48 - 84603819299926821996682105721645905151551286767\
842840477755521795085278628274176*a^50 + 402860397232980784024062735591145792\
75356951952919929113435775082471914973544448*a^52 - 1706679257633415291144647\
2528578540531967053002879015778607858560881582642364416*a^54 + 
      65314384772436043691974797151619579832236584951576799506132005816853111\
17524992*a^56 - 2350479079982910067616085919182162396148507945366254723744483\
251504682736025600*a^58 + 833089662927186547091900858461670777914942733620437\
373064996390567024711958528*a^60 - 296446364349367890407583318274453584541308\
262025057987220363715567295290933248*a^62 + 104127293738482115985982104819629\
873971180249073633053052438113016357144494080*a^64 - 
      35181129418233682721491397685169872351604608695769449259161123162718222\
680064*a^66 + 
      11292655958483548984335610236917383726584354373441258117279236632664820\
678656*a^68 - 
      34410380848198656274412184522036702763474788251968932213015883518353048\
86272*a^70 + 
      99415084949939938166891229977545449873438627803991394109119817007511476\
6336*a^72 - 
      26991995446378735453730049462614662802048987155907772381300952238871124\
3776*a^74 + 
      67861997905212256366036773173101958608760964312716163056229382952985821\
184*a^76 - 
      15559070586197669670925726935315999337626839554562459843269380814252539\
904*a^78 + 
      32131451845005054623875351196021863366339515207395796732069704954323927\
04*a^80 - 
      59237386922333722320545287410256486116954541167490284647500176988674457\
6*a^82 + 
      96876235465549367916418203552213174451894600611262011159125538080030720*
       a^84 - 139847855228234851436408685174551638327753137589551728661894704\
09424896*a^86 + 
      1774345716611341080240373894049558916994333054641210089183724647219200*
       a^88 - 
      197032371175524432469128714446942938781309708868780850134524780085248*
       a^90 + 
      19065588148393213922711341721519316573725381951906530477409434599424*
       a^92 - 
      1600012827664417825329400709166033631237767701827867084669652566016*
       a^94 + 
      115851697698689619816745480304166933635445225622304369261418643456*
       a^96 - 
      7195752900399179560103352785506992456781769528176562977026080768*a^98 + 
      380901247967299835261768128457559062110000909311245214023680000*a^100 - 
      17055637581013361563923981169425007240212931012245305472057344*a^102 + 
      640422353810725706847928726595615865050792950674035352535040*a^104 - 
      19958192744898178582808228427122783778948892565306494418944*a^106 + 
      509767979272688248539756732075212175390175081161436430336*a^108 - 
      10504640690467046671912158468965329299480919397499928576*a^110 + 
      171105453977488428464489415799609613635876572819881984*a^112 - 
      2142564523786648046241485633680448217068037293998080*a^114 + 
      19810190920346456006816450082429653904618323705856*a^116 - 
      126882418819155045552300028863556500777370386432*a^118 + 
      500830857066256646617091238992826932668661760*a^120 - 
      914635572307748354348476590783509896888320*a^122)*x^18)/
    (19342813113834066795298816*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-9 + a^2)^5*(-4 + a^2)^7*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-9 + 4*a^2)^7*
     (400 - 89*a^2 + 4*a^4)^3*(1 - 5*a^2 + 4*a^4)^17*y))*\[Eta]^53 + 
 (((-2056101165058934636102063825326188710576635752690463811184963750000000 + 
      3471082500628968481064600608756991540729704145354207178622888284375000*
       a^2 - 
      1040577107552109023828259148206669997169434058766373014146631286781250*
       a^4 + 
      41394015540733968485960449793459761739516038662475436125965670355625*
       a^6 + 
      13925023833610143105542401794815814943269063621292822825996934185425*
       a^8 - 
      1519573446255215849127552761869962392639441173379154443759923804077*
       a^10 + 
      35888754125225422910938891264414040872955587961390545443538510173*
       a^12 + 
      1622457150863597737206335047641575258134244092030723730511616800*a^14 - 
      92577154987984926158750537772945584879262495785104045842479200*a^16 + 
      983107392415425884515755587428878836100509677035161262608640*a^18 + 
      23994254518850624328135115369193021872519625203117431440640*a^20 - 
      592732780895548265512816157819617014856383151042466119680*a^22 + 
      1274657560906956830388432556790712732000547909258936320*a^24 + 
      65358712368277933509472761291596171725173014508994560*a^26 - 
      446607242893900931050709578897590099407555027927040*a^28 - 
      2235982780914255698900009887700276322878216994816*a^30 + 
      22896033323341484189478219845508513413342429184*a^32 + 
      36088821448074307879793194236503825108172800*a^34 - 
      442221514542097299716156451285055517491200*a^36 - 
      707225924083923609349308815316866826240*a^38 + 
      2994310764307836419522583267649781760*a^40 + 
      9243062122957772080662257420206080*a^42 + 
      9521984090625073609047099310080*a^44 + 4365591339143579357455319040*
       a^46 + 885415454357069852835840*a^48 + 68428868116197408768*a^50 + 
      1311717371936768*a^52)*x^27)/
    (3213827008062427520112499532476704419217408000000*(-169 + a^2)*
     (-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
     (-1 + a^2)*y^27) + ((565339017847214060123977208518068023526564518896936\
03285314980933714403742215478125000000 - 203678105261489792806104236976209034\
300041057364799563088831361097006392444279065570312500*a^2 + 
      42880645324159546763034394586212950153435061022331099975177868470618517\
7196912035921953125*a^4 - 617005497403417577466602122180588453276359156287753\
226354348667878123278491024207075003125*a^6 + 5505482191335928264802995954226\
93219159939734195991125012711077414602935432872122014779000*a^8 - 
      28365291073670585299473131931414980067860474510072024761520931904640895\
2024079250710247560*a^10 + 83902039964989908055825953031850201246413837528506\
601478289967035320886022193123037588387*a^12 - 142352555381929198126862921456\
29447137329794172213434928529437860458382095259922853260679*a^14 + 
      12747841459238461616805217436938459621528846216589301262753085805483195\
98040732868041672*a^16 - 2290593684801486018940786141573611524857841779964322\
6447968792139829985078453546229840*a^18 - 81296769695039709978000510973301068\
35244769219745205519289919082158214581278987953920*a^20 + 
      10563780761256762724450698869473170314439861377818161852082887779260434\
96357778842880*a^22 - 6772563686609028721474375933134054826289927153877853908\
4194233261109220699324672000*a^24 + 25365890230484112966181921179650424773767\
63230524967748337970055758691841644523520*a^26 - 4583005703290703663885975816\
4048675898655577743570263172358697460700385989754880*a^28 - 
      51599724664485740528166033172406805106216435353925956450696733309645685\
7518080*a^30 + 
      57545411152171772226359919193916719658172182664569942284930373410049235\
615744*a^32 - 
      17186726500230485287120774639882020024885785654987070885199986146378126\
45888*a^34 + 
      26792129844407402823831620969663892988574265133803243569487800006768328\
704*a^36 - 
      14374242326587098119148515563955263839572063062826935263571783578550272\
0*a^38 - 
      2970904281267286034791216030340392401488446643005483460454944771932160*
       a^40 + 
      75549800382684073945745513069341747306202962899899374732080463216640*
       a^42 - 
      739336911963681616442115028084817222693899427750544978269857382400*
       a^44 + 
      2079786316343869483015103753851252243618439325374965328757391360*a^46 + 
      29750608282808243033236209298438333801962455962528966781173760*a^48 - 
      353956143306845306292947040693250708859325511584478459330560*a^50 + 
      1248784761132566946912635049378919997295424294657957298176*a^52 + 
      3305606580276249211360407810602623732330195531688050688*a^54 - 
      39539270274027272355673833095874771765195045259444224*a^56 + 
      71339896284390501117510268618380501461466936770560*a^58 + 
      275303490544351413561046583169376289153959854080*a^60 - 
      888742800509917514395135293478138155651563520*a^62 - 
      970985745323640680481419752562371434905600*a^64 + 
      2903889215412509727863873154134961029120*a^66 + 
      4315736764401164948807519761984389120*a^68 + 
      1840237452709690445499185967923200*a^70 + 
      270491294813879303875296493568*a^72 + 11179567388444846670741504*a^74 + 
      55340232221128654848*a^76)*x^26)/
    (4578101151086079088479344063357128802304000000*(-169 + a^2)*(-144 + a^2)*
     (-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)^3*
     (-529 + 4*a^2)*(-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-9 + 4*a^2)*(-1 + 4*a^2)*y^24) + 
   ((-44043978316614468585570172220309117517285497745622784041769767866059303\
299185205500000000 + 13732401062318158159027418417285130847864166401676822935\
2976276293422436945483042468750000*a^2 + 135241213235914451103408390156063132\
99102136049344355433028836279365064535789187652675000*a^4 - 
      63229240485705404772365879316074111255483921683871141005855634376404733\
4690905364252790625*a^6 + 140353062535385179694091465450425690658287796719077\
3267061375433692087251382423619648928425*a^8 - 197197688732944310887900826699\
1109852908658418085782462529713376164795673040006644858766422*a^10 + 
      23229001960401400369274605736034972994142805296742553057554794252029673\
21340587329424920218*a^12 - 2343885557780403090962046272445136363729873973494\
391166775860493116682743111216271223419869*a^14 + 186238283588714237942290412\
8627861331805932989416488094439166064804594902672183862588486981*a^16 - 
      10921875601993469152290192683477922102378343893916859966305261275588814\
92766399889606714796*a^18 + 4617213332245460831895524349370289981276007081597\
81136033666566046549166066050875911570448*a^20 - 1403013193499882622236341882\
90587571224027905337120885978971230195841557258890143677080512*a^22 + 
      30689709116284454543696171460175368552810659886468712189931962528062606\
369203241329215744*a^24 - 481643876170206672808332233918399622326639598158060\
5240700056147707342350958134806797312*a^26 + 53289578781407797366616617483960\
6883279852758023860547903640500000314652900842822930432*a^28 - 
      39290402549706162529118108959097616034421097737630478546095871563920984\
395130380599296*a^30 + 154206910892077572536673952753610325500258986836993541\
2721206715627707642543465627648*a^32 + 25225704071565958789770315497713989794\
673006209763053290045230181442319061332787200*a^34 - 
      80750783694643173444016887853293055623073760355090022020851306471488652\
75267383296*a^36 + 5898510020533333706558564879353883921882597311254104411433\
70069398111688417345536*a^38 - 2546930300813678778294217349211352523159798272\
4135025456075694023464978850250752*a^40 + 69878035698754553963225157754058417\
4697250189760294364415972856273290567614464*a^42 - 
      10469643037680043571413990798849921201785079726274239125717409349293729\
382400*a^44 - 
      22826867242115212867073834846401057935114778060354577553573445160744779\
776*a^46 + 
      53037160124381504864071308810013895986177394238755410968919798189507215\
36*a^48 - 
      13457237140928695172565408525879412145341822883009424807527581723341619\
2*a^50 + 
      1779337493062017874966305364580577678084823333233494153520522618470400*
       a^52 - 
      10323498121945953131436725175143954536574954597819019026821722144768*
       a^54 - 
      62315184277533813801246400184015411070164705482800303484516171776*
       a^56 + 
      1753986732631976907893094560603261384713519058110113422682095616*a^58 - 
      14348752515109425032682118377581330846664662084356358893731840*a^60 + 
      36704972989172819646758716598746085831398957953319968964608*a^62 + 
      260830048000684696473322306092812852312522349114418003968*a^64 - 
      2322625608079634875934794041421734777925031378301222912*a^66 + 
      4497057038609412503553953913607060411757865291743232*a^68 + 
      16671553335472553749990641012803215505047588700160*a^70 - 
      67531994035047853912026237760536267889380950016*a^72 - 
      38054669953326261009729344709615275829362688*a^74 + 
      239369179827703873554093186707668091273216*a^76 + 
      254309507175931658907279004605448454144*a^78 + 
      75004925020344320367425251279110144*a^80 + 
      6467359515361742218472131133440*a^82 + 110281424474454824675442688*
       a^84)*x^25)/(366248092086886327078347525068570304184320000*
     (-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-1 + a^2)^5*
     (-529 + 4*a^2)*(-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)*(4 - 17*a^2 + 4*a^4)^3*y^21) + 
   ((-33778860268724731455456733943398309696894950497613338265296326910763924\
74417559463500000000 + 191653260801163621620240289460651505286885883533932262\
79154202783995740304361474749897750000*a^2 - 45265127754288488374157092694368\
854860556918112838888377513404298434083464195891391848275000*a^4 + 
      57605084787035341105103353720614822427092453762153459890732820588483509\
456599775206905008475*a^6 - 3364771132578444290644966877640026392752703557080\
5549836303804360643998708107023942720407720*a^8 - 421267818948635751682265461\
25382081317453376993872396702826237857033612346923980985278201572*a^10 + 
      17697728367084467356760991836669686539010108339308858685191848612808830\
0460095486759429499984*a^12 - 33066649175826230072165992076211246147486983378\
4594819102772513907048016663774803524703100486*a^14 + 
      42080656534185090769520627250088959510353539848686932555003180710956288\
9299772484191973167712*a^16 - 39915912278202234024439154269512100545008979770\
8815378366617163770031747986615490980172245556*a^18 + 
      29007590954667049256664158107432127726180993633768549529359060531785195\
0972142732630082767304*a^20 - 15787164520102680422565490279992609530878712876\
3637457355687266641782697027155560446489305757*a^22 + 
      56891259735910010188587448808646925437966463561152199802813327097268039\
736178340394479037928*a^24 - 537683071539208002586607733775111261458096610081\
7920000626442862305460093667332406772305872*a^26 - 90654895652401428013918745\
54877440485483650861440179353567394734185759799646031091852291072*a^28 + 
      74889651450289652934956218832744838228799607890750591965983588793481788\
76904734128302159872*a^30 - 3448916627684220527673178656345931563328892682634\
609786857672628743716517315281580264865792*a^32 + 111766307295101162272892137\
0771077484931870203132074891768341011683575712861954466337095680*a^34 - 
      27134909342379303513663950289665822161964214204116861791396301029756877\
0156161598220664832*a^36 + 50601012225464356880427566056869264473268793560882\
189445940546202928928570850706995806208*a^38 - 732425157138137434086474151514\
1491884018207464503474368048568666655635483093461654044672*a^40 + 
      82459377683672922391245481678582127836120557253307409178654306382418191\
4209526319415296*a^42 - 71787150096210037391101137388444432471550387627531733\
599759421260989541436272236560384*a^44 + 474772212792134346197827103206138268\
6520982976520079764072285996717592158680358322176*a^46 - 
      22826866923344699033556938974432412040136103174363920260452088013935911\
5382624354304*a^48 + 69809041490923655695989819953895165652630910734147423970\
87465004736571143813595136*a^50 - 4718172773090329339826721530900960011569844\
4367912961106498333073604034017886208*a^52 - 81552456900497064762684450308329\
48445614319129259055523040228857311256320671744*a^54 + 
      52038735785949020832180037748137193913964880371167890277940610963436009\
3179904*a^56 - 
      18049519249283759681437765204055376485126427928813404319986905411232410\
370048*a^58 + 
      40888408730691671360114546223631002499439456376576817579827898914411066\
1632*a^60 - 
      58401143879795244837981399990519955221630956948740690904580375165492264\
96*a^62 + 
      34620611112862992013507041400488015180464517853305168973112896005341184*
       a^64 + 
      527021004467328519900673757079091255987244533519058057109792110936064*
       a^66 - 
      15972894641192622808769856228478057969998109570384995575407728132096*
       a^68 + 
      192991130441887284311703376492177089729533851497001663740877209600*
       a^70 - 
      1156676218223495089892930600513394199428296710940227862154706944*a^72 + 
      386130363718371048370181960878144765022552739750365827694592*a^74 + 
      47370973705129496819159323261704020070360654026151863255040*a^76 - 
      324408671189877215652399934677545356620782385313930543104*a^78 + 
      610898701136746222092524121007925237932469958251380736*a^80 + 
      2436684689481133427965051762877854788045131671928832*a^82 - 
      11124500344293375381075345831328830223460469833728*a^84 - 
      1323537332806528409587805357037055962899283968*a^86 + 
      38387082222634204116341382372430660283400192*a^88 + 
      28865515456112159279299880732837191614464*a^90 + 
      5530793232304524992353309155089448960*a^92 + 
      250802876181651932303992666718208*a^94 + 1210134745434243803880882176*
       a^96)*x^24)/(244165394724590884718898350045713536122880000*
     (-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*
     (-4 + a^2)^3*(-1 + a^2)^7*(-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^5*y^18) + 
   ((-40149043463310192576597682379694965330154156687888696283279570114886292\
380925186272448000000 + 28018523692079968815840929091934580429030816261084921\
9837661724896376806570387843757116000000*a^2 - 903808629974923510716427038635\
771558879163651141841594854834414564529055272902401472509059200*a^4 + 
      19202941736746353484601064833861298513871320429054019654040131143402652\
55118210676350323615040*a^6 - 31773541287361815031517165383265394445593178821\
45891044964396447443249017811065933313877814536*a^8 + 
      41183258195047719423360172749230654966706680605536498344833302530488727\
12870909232762043528293*a^10 - 3740761350068114455189475495324747157973442370\
598655692585227860266988388608081598429680982576*a^12 + 
      21471049043712540628207832736606937057019999928804600186416196343942894\
37852318645847703090983*a^14 - 1425077630727642565560832269605317253483077173\
213739774725928366607723242864866015435757932648*a^16 + 
      32856147602374747682023364582570285423240021832596104654487484291295374\
08433820278531912004962*a^18 - 6692648878005183758637974205944148145313873038\
380823110566900317181001983650561019079700883088*a^20 + 
      90388458348475253488551702982001059732882956304987280819602488690921712\
37916151296121601363150*a^22 - 8846482893235227120819866172472814635127272854\
311972401052346911893086898514663154644018243912*a^24 + 
      66904180232283884657762443136964937907601350329473582547524679222752600\
65477216837766885352857*a^26 - 4079672086694584899426149716716608654936276632\
910384268641325605967488253613655289418111392256*a^28 + 
      20829979345228217305825415503322155773613251647724504769251130927699906\
44238612353753391672443*a^30 - 9291079993768052367305706253256629321186646182\
11409934081942038057470076446177946145993192456*a^32 + 
      37771949265747268189703898326729680543625361492101588899002964726024167\
0220864986832329897968*a^34 - 14284830645666167875247810926252871279795738007\
6328148284642920736369607940592972864965723648*a^36 + 
      49335262601412097040043901108754488354810984776666828016314809317016971\
578367074821325023232*a^38 - 148761330461211835778886143513944478690964610797\
44674134649328797227710019358007396220059648*a^40 + 3730055220180068497400250\
868049169260528431305210255454319856770657021627290821852091351040*a^42 - 
      74145014013611639204575544691129108371298790266073504611370338544371236\
0849668426893361152*a^44 + 10906147300127363797937821060763010177103647749292\
2295650978403456530996205028730908966912*a^46 - 97514968615611220419866202502\
30404969308613220680596950105103709173076306247796775714816*a^48 - 
      13372177280152484407812952585811240647240129086772619791472361052695531\
5426197988442112*a^50 + 23124764571767617559504502768253067603909028026422805\
2484053045498547176761114989953024*a^52 - 48035684207941067574345623256508041\
296045574553057066302734116262354760033935453847552*a^54 + 
      63836039251238909817273858705408664572742819082660834657604811686421625\
23251966738432*a^56 - 6299365469948640521784409904172674302295651385729514561\
56630745310964796346458963968*a^58 + 4830013386929819624626763384393228028111\
2502425782485736261556466220469512015183872*a^60 - 29227042900529082890988094\
68898746711982090029839513662231930947238361040861265920*a^62 + 
      13966078850705513793380601879268263204675832002098376937838760180886213\
7473302528*a^64 - 52021541129583006387507226627939620874189467629825324053043\
01177366844148809728*a^66 + 1457653876435977267446886908370741801493753712661\
81072070134167831798605676544*a^68 - 
      27813930060898448225822544585960716714915711510356951821134838125064376\
81152*a^70 + 
      21889969671262784252827398617183202237627151852500061947204919252299546\
624*a^72 + 
      64802989297770901081042479294286588559444254440804607957016758260124876\
8*a^74 - 
      30388644987589396332394279842799950329321543745599128558677262050787328*
       a^76 + 
      665926437746617677263508729485398870638528671057469488840880152379392*
       a^78 - 
      9253888705967027452889724394839020361666808952856440218550374760448*
       a^80 + 
      79683718811133828602314506612258962081460611978382958306388869120*
       a^82 - 279305562799809262342350517804253612493356819311239456412925952*
       a^84 - 2417049440806184782844775100040912854726609855166977731985408*
       a^86 + 39721261269033329862825610558228616278083484903162526040064*
       a^88 - 232689750435718013133197839030326102508483872738584297472*
       a^90 + 450218780442017141803886525524149615609678688507920384*a^92 + 
      1718623092547120719290943369048148856282850900574208*a^94 - 
      9267978593499374948946352379096496581374071799808*a^96 + 
      3480479929313975660125740787573214699304517632*a^98 + 
      29546808824120222515650650566190315771789312*a^100 + 
      15169828907492860493437364828498150031360*a^102 + 
      1781878170009105651929549355706482688*a^104 + 
      36730009793420167935392535805952*a^106)*x^23)/
    (10173558113524620196620764585238064005120000*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^9*(-441 + 4*a^2)*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (-1 + 4*a^2)^7*y^15) + 
   ((-79855780742002486973980734727821215007758179077276628281163308631315625\
271118029360000000000 + 67180647341368920926859100893001022146517781454286863\
5570358378025565113747441541739800000000*a^2 - 270103891577180198690203973953\
1222433322829654446896064005023642131105771245299541327660000000*a^4 + 
      73681482145762590109916698240354380429271260456747903942378989673686100\
72178234334329449720000*a^6 - 16111314213875034308785208122344134307512146253\
623055793262183723917402044006394439369609790400*a^8 + 
      29600902085216721023245942899958097975818018727408045321606220651099174\
410036347474427639163630*a^10 - 448090112925406992369209770197657958006254624\
49796885832382689193486799172970134073392172958175*a^12 + 
      55035300026380561927410026263624577547296387672841434122145600216034948\
866811742651715885918592*a^14 - 548466299005972414569770637901320304246749144\
72893873147814066644417116786665197217662859192966*a^16 + 
      43105163606349987652715418225304558399648754833038615295624605951183270\
470122769438585581103334*a^18 - 234681943728630226382186834905891958976773049\
46944712952678127620866530533279197208391744682617*a^20 + 
      58056254030799689671048403142713028872711731254960324203239094666981419\
37763742533823219837776*a^22 - 2061044921345434012262063029505411770251099159\
214438474730052329759790859948793682798100573140*a^24 + 
      15211418912877177002966609654493321723397263231876739994943888583054988\
802144376460246990404154*a^26 - 352830236299487589178780765326654082712889408\
68801091755988454232086531553857771956111558258433*a^28 + 
      48627419960019989005699732810511854950012651733050852146992250093453265\
897315897471785450475632*a^30 - 489047986295590855953849684531613538648126331\
97810564656558937333997994591805046653135574897446*a^32 + 
      39018603691905605976325796925445212375378190151049938043992362415828496\
550855076413867944929330*a^34 - 257641778935591035891339273588459244541088104\
61613409153243792045413755563629464898095884597959*a^36 + 
      14415305481901721228749762355786115647534064122659748944374652018533677\
632291739122879662296768*a^38 - 692521179576606486098590717886483110808940274\
0558715357914963257224717854801121689847276892832*a^40 + 
      28757788257973272132654586841231266127126184597095612105195645019366309\
22902216185590488993536*a^42 - 1034537872194088704120711875520446922168981786\
149858708292447973602875802857069215244454321920*a^44 + 
      32198807838803825990173172841662112041133433183105074073466027248295432\
7242344983876877717504*a^46 - 86314702456619001169789166579910471065418550294\
568666521564557853273328255164906843148976128*a^48 + 
      19770198290680330926597220194504134001757233632670600973503197755340951\
939045590347805622272*a^50 - 382013461586516056948058904858796497877063689823\
4250730107852912724158955822973835725766656*a^52 + 60973149263343329983291360\
2547733073896853182457713036252455412218513834260980098442199040*a^54 - 
      77239774900522747771993186028996655043933038724090757644483919679131731\
968069617082957824*a^56 + 702935323117956087991136424156550249302478365083477\
3481147299244384666579566670483816448*a^58 - 28417620911107789053233441108188\
9019871001593764222895726378500475819104482858738122752*a^60 - 
      41463068651047963469194820738958665829597127503846242300245555129358539\
123351370072064*a^62 + 111611168896113064647809395859388968499776104426100162\
02841513833301040882803697254400*a^64 - 1500059102894533959099669200641905556\
793168835976748818218854035494837757373092724736*a^66 + 
      14311413144552456355091425187124451842482517748495682910399608490433569\
9561028780032*a^68 - 10359875115416909085718786225459072410087324655155044755\
318200005142588896688734208*a^70 + 570029440000001926414094272269254448299068\
716290050225959262621942125774917074944*a^72 - 225371587243575550644719370945\
23854301731241224360275533747461125709584735928320*a^74 + 
      49347716918860828798603090025540086881476584986860449428117959034726434\
5767936*a^76 + 
      83371207069923842152910134926290806433899947725056894511099014633738028\
97408*a^78 - 
      14000118145646533567284723612424819712736013345337257375799172297325354\
68032*a^80 + 
      76001276374877093420440342689847227941122198995219826192204853920625852\
416*a^82 - 
      27516765262667030946370968686483986192664511276217503421488000815385804\
80*a^84 + 
      73685967488276091478720202473750013714412603443445523072952209814585344*
       a^86 - 
      1489008527488783437708270072438748578879096505656303278107254428008448*
       a^88 + 
      22261602473488421418784653950383894520409260672178703705416423964672*
       a^90 - 
      227524141665714418869607356923968589006091518867729757776050651136*
       a^92 + 
      1130415243810901641021084975973013110287991891179006356346634240*a^94 + 
      7684069437643156369986795415080014281108391897480613924438016*a^96 - 
      212481529123387989289023285858667036760250370525359769649152*a^98 + 
      2063436174904406784928354477003654011357259639645282500608*a^100 - 
      10583312444046895324387004266713161994045817034232561664*a^102 + 
      19736963367555944363957452178638891850008751652208640*a^104 + 
      76702582464766546300423456601817181902645424553984*a^106 - 
      444289545597064219035816904195827307680259637248*a^108 + 
      325142125111416528885528511643953584775626752*a^110 + 
      1197927717993724825665906428588610597945344*a^112 + 
      420382360876085089392478673722689978368*a^114 + 
      28791046006863800586404890958364672*a^116 + 
      193118646128519322884263378944*a^118)*x^22)/
    (17233582349279424387274022448172892160000*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*
     (-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^11*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*(-1 + 4*a^2)^9*
     y^12) + ((-1240283700861949049229730468033949052679787550338961723869602\
653637745545505594167727790000000000000 + 12369054186167862903852992350219100\
844337700683586524466752170106282251091377704291473443975000000000*a^2 - 
      59836299602739070188455737615813155194544210947207372416134876315657590\
182540312003283312257500000000*a^4 + 1966669562015796620752899604129186381664\
40799536915802843699989656898356177026510384600367717145000000*a^6 - 
      51532852264239768882962733786594878112496235932247733602994595710963362\
5791942190189163870676174900000*a^8 + 115312124989482690339649807473337868560\
0371419753872103753921023927822034836278568492170009448209525750*a^10 - 
      22362099625152663550296236719574897608090342742829418037282912022026000\
93406524342657233815047173674645*a^12 + 3777405896010095622157044176018240455\
695856458300829578483490422695211967914433822251861673295456196957*a^14 - 
      56121502596686791973131614311324083912302391342909208520650022552596733\
26313904441153327097103494371971*a^16 + 7357236230195912435169647406090510930\
246920340110056135928596834150028340271333558105931980712633610045*a^18 - 
      84315658338171843773234829843898823882124259569383253731257885192684328\
01875376294703647138213988417263*a^20 + 8328717598553063576820576135378199090\
095599482581200690923193159335012161640560313662803724253465172193*a^22 - 
      69983852820376478668642030623438300522913385158754272713815108136621122\
21439523897412666670679181820975*a^24 + 4882403788484756350010324754191336858\
356637870415914619687463938490379268818938769408426073365233586541*a^26 - 
      25957311664382451642662312932053430969275465190005558649555732152358271\
12252735357555309599948239237549*a^28 + 6568037936260856626607687655121506269\
32801531676923741645145617325719924309482510105844192114825173463*a^30 + 
      61038688634909252699128196147426206912770894292842837961712731852660971\
9233217233255329115779220433847*a^32 - 11359164579025691906702715402300362802\
52726784661312297085253505525747433505754851141994909356100118169*a^34 + 
      11046261701201551028038138098168265495678412621626974501443968759892229\
42504167063681946188374117618891*a^36 - 8194973960750539608532617340270234060\
61767957478704212121929650903080896302286602639512503948232556213*a^38 + 
      52085539591664050900781866454858688475606904714095016365062463718122711\
4739775603356173989567539071323*a^40 - 30843738092006494590192433964469640868\
6581233683323208219092739578826607660983133575506380985454218823*a^42 + 
      18081799328746402866761712069747394075436975518063927766081975022267836\
8086826350436720088174028579238*a^44 - 10599372900022585344525950084187761884\
9583800863241363283617906252992589858907239988554606318956830048*a^46 + 
      59940769425954788868464894712039135929348305148284611798144140545183451\
091363181805314490368750346368*a^48 - 313078112670306023712190719914907321092\
35622418924088798925666588060797336538250366065549098967049728*a^50 + 
      14680853383332236864245678041763563182311617573260228172106617193578022\
208765808853259538908278125568*a^52 - 609978779788977845139855613785298778414\
2862047093854269526727933051309143114583974288090388518944768*a^54 + 
      22361080391094224122863121263396552751107076001185659985805606230833602\
02214588191442950882093662208*a^56 - 7231371714291406207452682313383777813842\
02266982097970819828213018160076328899366445492755330695168*a^58 + 
      20660555155733352801384258147746870091086777532719539406283429780108303\
5377555313757751939332702208*a^60 - 52254472835142949000408516382809190623956\
554427513630669635801711550631650671124275841582925611008*a^62 + 
      11723293549525501014755356691645326122548402691444359106650360535564235\
788720317333250906435616768*a^64 - 233738740282525234968087444280988709717253\
1970629719317079033563130237524442228759678773245247488*a^66 + 
      41480676258089271152026546883725171997689810492111356872404346172949397\
8507005306164992056229888*a^68 - 65597374992470496503498943045742330124297492\
083750453346886016837162574347446150234131595788288*a^70 + 
      92487593783569720521166352386223945657536555848222188103548894755290119\
68472948397676668387328*a^72 - 1162276786248501060757166479549281888648730531\
437879819941270683313858237698801115091905282048*a^74 + 
      13000127390548594021979458338683844261062383959139493969244485742080123\
1447972606773976629248*a^76 - 12903476310384663266151559294488802179891166216\
563349732060692620740097465888029634270855168*a^78 + 
      11306806030089795174520895031087573352643123485453820127108835317011405\
79175641454181613568*a^80 - 8672556967278580263797673344089215224663563686017\
6663215091893860373264230884888142675968*a^82 + 57405279053812052567776699960\
01310910804299629514221403185831864879548450144989130784768*a^84 - 
      31959249138410440485150030415841874578418908529169365461685954419652434\
6190497377681408*a^86 + 14165339108982400074462350931194331044585676043620348\
541286604870248897820440152506368*a^88 - 423078412371018393160876097663373010\
358518228724428769224001638150196470359311515648*a^90 + 
      60047758698488423160372496319092246047454702744169098192156505207131180\
6916722688*a^92 + 96328701759602897130919214883909192166948226755586840670533\
9664965743259483635712*a^94 - 79010571643778789157663821901408112442201630646\
262020145949168828547312451059712*a^96 + 419447063585570730470660462696152824\
5648461468810868962439692306934506132078592*a^98 - 17060296398061428909253824\
8090711387044041574951231015043553313589089231962112*a^100 + 
      55541679661477343690585578240068046355982647042592717730633798689169206\
14912*a^102 - 
      14605461217942227076544342872467095923641346393139278108383722058011587\
3792*a^104 + 
      30707342145236499077654785194193743388937433902314600545767207489943633\
92*a^106 - 
      49937285198597094347296468026905080161353198263967711295263497101770752*
       a^108 + 
      575392325991858212122831658338176181069514652708685977470614353477632*
       a^110 - 
      3248299608062410717166234233992608567883936632470797577696546127872*
       a^112 - 
      31985793448833801904501409819091446866263852575578946126982676480*
       a^114 + 
      1079339457338146852109742217776507433898233079350841068532793344*
       a^116 - 14545261117217900128522213123004995866488806199334668848857088*
       a^118 + 119935262931258285743007884014549134171992131960518031179776*
       a^120 - 595652044176800617051998718341809796373049594840199725056*
       a^122 + 1237695053734612026872568078575682963215514539411898368*
       a^124 + 3525763781319478358223446082693117661251366746587136*a^126 - 
      25276658105428268949008570415734662580048597352448*a^128 + 
      27950726827156963475294169672218377202060754944*a^130 + 
      59595322238726585440211794913902915104014336*a^132 + 
      14523644434870432731472833521949706551296*a^134 + 
      533670761491282752194900075837652992*a^136)*x^21)/
    (1723358234927942438727402244817289216000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*
     (-9 + a^2)^5*(-4 + a^2)^7*(-1 + a^2)^13*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-49 + 4*a^2)^3*(-25 + 4*a^2)^3*(-9 + 4*a^2)^5*(-1 + 4*a^2)^11*y^9) + 
   ((-14817754550989093185264103776665756318330191667339653450094178862800125\
22075574405758090000000000000 + 164708661936026011407456068912566344265680467\
94540223755088042078815163333628645450772302325000000000*a^2 - 
      89021985295505200780457267726520525581347604663203483930249440463988461\
734594545956872205930500000000*a^4 + 3252088299934632742428415435513183490729\
43294678836907473016342087121753654206208344803310912495000000*a^6 - 
      93924264102698399004625776444561966814375599153569495107776597064794569\
8620638867938382006746109100000*a^8 + 231813975281757865171536643323763516357\
7598258991199953869806788761478241245574219672102128754372477250*a^10 - 
      50337555998599942771548908571024616787226646889791953740102682071831757\
99557871184256131378318290849195*a^12 + 9750132740987743981450214722649631618\
358218828649533373698415252377558969597839776696562144224102001700*a^14 - 
      17072231538702617375210918691107683116894017229663717160409379990391455\
690654470749750260447529956993876*a^16 + 272396353125610239557629339074700350\
02618461692912641775375891773243246387963020958997566967450408547500*a^18 - 
      39579673794063014295783743179815979572845170582609659638538055403305958\
925982741070037202132762574407536*a^20 + 521844737151859115616511004570567411\
59998691618459975844965460130627712026109006483556622215744621629140*a^22 - 
      62295520936324023236237295060300717120357852676382195642020897077066495\
383630868127059211932927841760868*a^24 + 671421331354906604703129367101612074\
01094247596610194242085962282917637847786250028426596013825962601744*a^26 - 
      64926983608968624902106858310747445552823309954686685464055989442420470\
420860058407965962237316215568366*a^28 + 558613409191267364775471566121862508\
25028571042770389751589528643792954389890805423600818511578697459052*a^30 - 
      42468819934829626988835044864935850483788379639580762731444671288645997\
524205265577500064680873550711628*a^32 + 283906944770741616366453119987429544\
40101838728353171866265440871575834372230881077038076988157293190804*a^34 - 
      16535078285042424177391824426898124075936268073831174625416286391922127\
005411563096249326975175862389480*a^36 + 814951796851615983940967387882052690\
3100483210361114597511256775057615510454683648889727319606115554844*a^38 - 
      31247567835241987929156870063215180724738622947807464591261572444659314\
13673325614140919180934202304908*a^40 + 6867397336956777689615961438624713153\
83770917297716109914871096125043384648538019916094284961941612526*a^42 + 
      11903613530761532778834720601413844503133779417065091059818662957173900\
4343050822688459999737820931697*a^44 - 14543410547016763695401107085651312676\
7527675131063078097638624805358850884701742281462624698575425600*a^46 - 
      30532796911625848682913123667292668097830479689635261938650343958523504\
383938070526315922024367549200*a^48 + 146275433931178783405662339244298632619\
966640078282739625327405190986483088863819430960891437253010560*a^50 - 
      16026837627356190013842674740304275234272788655733604905382171468449171\
3031058241192498120096269665280*a^52 + 11913866032886318605373183338168353063\
9251079224200503813507563127418025274625315166691470987617443840*a^54 - 
      70148713579606861057308269299881325400121341417772327527196084010855624\
935250610322092596892397281280*a^56 + 346907638767533833102221300932920136823\
17145931205766351793483504255319518272054543090970239820431360*a^58 - 
      14840518599609552557627282330018135050026026075078688154772265176446044\
998324899451896850730694410240*a^60 + 558492453140042141998918170867785711998\
0472769676511961050673932595460832122604510927438504829911040*a^62 - 
      18674598647108680414872403964761072166626747513374742811388438938194994\
50302881737544153758197350400*a^64 + 5580964413916368117394787806567820815436\
41478781906213944738739965271372552904384878514205475471360*a^66 - 
      14956585328280944060708912525186047138131201050795810814367573984494335\
8404341868285910386883952640*a^68 + 36003791806482927343546485354288919157388\
938133841020959228776390795763191216100982128331970314240*a^70 - 
      77897392035233539583310140665481568656211174270683132492337858754263082\
76491677174756423814348800*a^72 + 1514664058310555860174274851125196804576077\
039674388462346720945804383394031804094660445470720000*a^74 - 
      26452917465545182524366264619398267828323100311469110523933930507248454\
6144058861056387144744960*a^76 + 41455348983829263738484587505366807040438498\
820741998036755878860925230774109935248192800030720*a^78 - 
      58224064281573820531553060233106968253746644944927072699470091765038311\
43824640971532130058240*a^80 + 7318450597228292282444501802480853217262102588\
71328821568230378924485879252212787222287482880*a^82 - 
      82199092565750697531207557801497829929186450708087501546064882653712421\
777291724477075292160*a^84 + 823757755164447469018086432892925148522778688894\
7497645444391668420170000269408802523054080*a^86 - 73566327534370102863570992\
3006692396465139747889627392733559810534875241916015265416478720*a^88 + 
      58509119292337840659241494486052702823558226394975831470129075656676105\
685260957017702400*a^90 - 414605848048547436672285842824435966050127870493251\
3240120740589423590548125209424035840*a^92 + 26238468366979996360978025988364\
5767241021957502508964048936948346310302306358179921920*a^94 - 
      14907366789152342682497589671518488490120950957889629327788442257770257\
001369042944000*a^96 + 767145262078961784143964408200696073499297103243395985\
327328701420246567397611274240*a^98 - 361931150960260498251306937498257199018\
96158129200518005403276185381769908552990720*a^100 + 
      15847206397440236838931647781150382073767858695233725120581486073578342\
37847797760*a^102 - 648011957093155249313328550688584706850564871924211073524\
31197855567659212472320*a^104 + 246115923600326675336288852945845838611446313\
5176453529420155962107335477821440*a^106 - 
      85262824648846331219908169926993684729824549919971457656377872568914028\
789760*a^108 + 
      26236516206419471102189576712652879637774095832151279268775597143862594\
76480*a^110 - 
      69532327447665835814380682686748059525334993245135007577624580957918986\
240*a^112 + 
      15312140626086608632875664338952526595636017094159496060497817062132940\
80*a^114 - 
      26623122436300694269973332764957020780069351702109989154858746819641344*
       a^116 + 
      328507536770483854069194729945298364975289150688791779143211758387200*
       a^118 - 
      1819779170023586518603749446387539849400309692501829838197042970624*
       a^120 - 
      29462715508453529493193861615204708862982701503585663465858007040*
       a^122 + 
      977840123438299843048880650987005250036168511346421910174957568*a^124 - 
      14556516031395974754906225644747204341868079910233825318273024*a^126 + 
      136344989805669675377462100482743384205345810589541975719936*a^128 - 
      798935829485387977469009855741986698535399630681493471232*a^130 + 
      2328497553049263126072257937534352063960784881852612608*a^132 + 
      1929381511256630641228693082782335017813674511302656*a^134 - 
      34060860768740693831662379494774920088901973442560*a^136 + 
      54390075719064550636907178092176706275047899136*a^138 + 
      84757973850961073012179521431486457884704768*a^140 + 
      15703314566627410819251310211220262354944*a^142 + 
      249230249209671726169463823802564608*a^144)*x^20)/
    (1148905489951961625818268163211526144000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*
     (-9 + a^2)^5*(-4 + a^2)^7*(-1 + a^2)^15*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)^3*
     (-25 + 4*a^2)^3*(-9 + 4*a^2)^7*(-1 + 4*a^2)^13*y^6) + 
   ((-12158829939542643564597406719896695699585521716793755677270863135224891\
162382016513708992000000 + 13394078522426207878810110646401172231636240302302\
2594401686748008035568470506022917468653280000*a^2 - 
      71409970350810819193780146401826019163521733963059547302801868643905933\
0557378179764540505216000*a^4 + 256888128110667763120936066332084410085420589\
8055398257902545696464850996708753886868443037778720*a^6 - 
      73171402881543976893101463291994751406533318824743634614211935836898476\
69024927893162512736120320*a^8 + 17852149907395309463757778950747524546754729\
291826482973669900390222996713017264131611663659668251*a^10 - 
      38442765955315700596390235839899694941616625184080341297837704714000852\
303882448991643219676364019*a^12 + 745263185867532480982495257119435647264382\
50309824936379157207574462440277274878277105555736649909*a^14 - 
      13310682933897299921990636500660007623816586956116310870217037976687943\
9592386705253187161400800243*a^16 + 22244984830556180021714623259741408911097\
3928581092868137624708370049824488011124492137378199028121*a^18 - 
      34904701164944449967299240870743244661276595109502921497064748265391485\
3049890323467956301392740807*a^20 + 51374575632323422683494104269990553723453\
6055897395812344661450019851318286835113645003982778941289*a^22 - 
      70786784333154405060464379070912337696953736080050365576552641754270248\
1022423451032678577938633951*a^24 + 90766685864650370126234628082656719225274\
3246422465598118599858628890629960178979821864543690902139*a^26 - 
      10737578571277137673087168244758695402298925495033790934998707743362278\
59607545585974271189614802257*a^28 + 1163913873258752942006736842403609401521\
349083137608083487737094122583634638833561469224842630507519*a^30 - 
      11513632451748744572747782286524560479948088656791586863933572130626748\
65004874092064436593883644569*a^32 + 1034775998450136749572334317029957176041\
855338909382759924445752374379975930275239769550571237465507*a^34 - 
      83889861386038246875094127807031530839891242453093564661736300958218364\
7631852541278417447706730221*a^36 + 60838827320746647099252440571616625395633\
3585554614638874465593230878272646366710102787644147326051*a^38 - 
      39209159922003535981857227802367008665841568336889212182226954359631405\
4811648021656547937255785813*a^40 + 22322565189692937006091074640752686154646\
7115700031864070077495175860855490420410539410998558332014*a^42 - 
      11048278673839732895048379670073384542340125214146500218778525848261536\
1825474520392344577330187720*a^44 + 44853001643903376589977458128357221016515\
253420804705165992664389939804179998717493766809388264480*a^46 - 
      11722645198597589449967229450319978706504964814096695980101815533503363\
965296243015845810731584640*a^48 - 181370001687199040859759133036360640151123\
3879496529895547543204089665567153305190825571492725760*a^50 + 
      51279817786256444222100088995272003723774974139406510303876400738128511\
89072786166912648513351680*a^52 - 4285122372887884961438163891463120625009102\
607875414551269010540749630072591620637003909468241920*a^54 + 
      25720610034018646513379077460039033710870236181068691618673920493048405\
64844112745267599091302400*a^56 - 1262394883629536826902004400115423309668782\
049038869606198906671230485212854895936851153595269120*a^58 + 
      53620252190250409827852904835802034389883500888205566427913096894263504\
3977861944545845242757120*a^60 - 20541100773614054468408115388551051993344428\
6009646417867970716904518502410641004301442382561280*a^62 + 
      73464019866975682145409442379624681716298788015380913081547551262083036\
724032891952988778659840*a^64 - 250806978966902137629011063684166070091903108\
06583923237074110950424148906634117850153835560960*a^66 + 
      82020486362647637065336622195571397972865900275219640420365648072393424\
91091850440883652526080*a^68 - 2537204501913468798941366120394233362209993114\
306708761236097506259901218607553836112957931520*a^70 + 
      72880647368998817937573203794356338878875118960519588847365530464038307\
2360302278244040704000*a^72 - 19130943254063735354406313047477258506396430330\
3713901347572934133121265344888266326299115520*a^74 + 
      45395744012446265150886775090203227595579402253406899495955290249754963\
431820147062179102720*a^76 - 967425897942373891936927078475312334890534569359\
6814400068048287621251947457595706441728000*a^78 + 18444228125766558022681867\
98507487339317664512879021795114142890282284980837652672167280640*a^80 - 
      31377378418919314824191513033323967092356556761789334167438542618615006\
9422915276976947200*a^82 + 47528955573834404818871732267777652447502748660575\
023406183814383777306181866111956418560*a^84 - 639696494075171870323310677468\
2194593872372056899810502880922649924609966162507663933440*a^86 + 
      76329025693592310179545487354116847047916951967345409362714537967995048\
8344747279646720*a^88 - 80545124531291424887534508528147598785582305171716287\
325749099619895284707022036008960*a^90 + 749639249376898730758598623236664295\
0388997449805760119633116080527203065136697835520*a^92 - 
      61354118849467447993426903202571205184941536084279630148395251640391092\
2968498176000*a^94 + 44014400254820339471721553413736030554188555944239991492\
750914205281107528562769920*a^96 - 275753455682547370904530267263191246594946\
5480112794936813818057959113868422676480*a^98 + 15025093146471388101100385046\
4708913141604315531536631153799860564732119057694720*a^100 - 
      70853860301890886720132283788353280269957940229741851799137948297648200\
16824320*a^102 + 287444918331310082187812378093434158965421038793904815914282\
443030763006853120*a^104 - 
      99534621986606365359629501049529569996980862249903695106572100300668141\
56800*a^106 + 
      29089690133336007675572336071855968997207722227702068492937601374220189\
6960*a^108 - 
      70482930816326763020943311844506863297908061483519766059915253836740034\
56*a^110 + 
      13706566256501306563893725556868939820858164048495104348623713549575782\
4*a^112 - 
      1993037803359271562760920899339614743018857537140048805545516019482624*
       a^114 + 
      17315577786621613933781513258394247747938233333509682645165395673088*
       a^116 + 
      35369660096681323853241510368785152519079916607536386261420867584*
       a^118 - 
      3569248847344175245503565437518688098906412173176026593186807808*
       a^120 + 37104771002099059129266833662869796118480951625723936617005056*
       a^122 + 500891966314036478513062308624048998590041522635268503371776*
       a^124 - 22188072295818366265132559370858267794907247068691524747264*
       a^126 + 360169461051205502220946829773865064521754199890258296832*
       a^128 - 3328523307113237960715616193655425551715068290294349824*
       a^130 + 16633491789129490868874821644707652289194752227672064*a^132 - 
      21641679541398829600274556358279568485364218724352*a^134 - 
      171931672893366080255147653780586366761816817664*a^136 + 
      510349184755899147121120050262872072696889344*a^138 + 
      725694038909955932324953334392629858664448*a^140 + 
      169767338086654724142433107980180258816*a^142)*x^19)/
    (143613186243995203227283520401440768000*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^5*
     (-4 + a^2)^7*(-1 + a^2)^17*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)^3*(-25 + 4*a^2)^3*
     (-9 + 4*a^2)^7*(-1 + 4*a^2)^15*y^3))*\[Eta]^54 + 
 (-1/803456752015606880028124883119176104804352000000*
    ((-1607544994376082270146533610581031960284662703648835095292514600000000\
0 + 46851289712803030255826020409639930610517566361189360045454170800000000*
        a^2 - 814076808574615422354798049637354902441867465324206709989260901\
14962500*a^4 + 
       4883272732450059948233866543510717408611769194545718134619595176311812\
5*a^6 - 
       1052691593696516018745120205752900009058429128482012038088838719251042\
5*a^8 + 443260396630509089869457782956032656179063427163885169368179745393421*
        a^10 + 
       102770650934769537941511220086081185467749799350456389304766277431161*
        a^12 - 
       12199791447344610303354781713290915559165251556644891129610251754366*
        a^14 + 
       387148724643060017516424387506989947417503811242058133503916997544*
        a^16 + 
       6004134859074572796426870920399020862778569861430216375563126080*
        a^18 - 
       603906874826894148423301752354177303313265402946190391695966720*a^20 + 
       10243793336642440673294313292488950151744423620133408220316160*a^22 + 
       64409976614123593494040838463279789214890498183585460930560*a^24 - 
       3506337034932464462726978888356201879809625193682442321920*a^26 + 
       23461466268366792719835774266252116802639972518646906880*a^28 + 
       229385637376517357962021694498473041492974188787662848*a^30 - 
       2993001031527523633453175434850351729632569990316032*a^32 - 
       1388331789872749612135003710512630616940062179328*a^34 + 
       109729314159891635006960339056168649602159869952*a^36 - 
       86954545420288955325663607579510307270164480*a^38 - 
       1787940367398045911094209805272231895367680*a^40 - 
       91372550410420723206699586118913884160*a^42 + 
       12835342827194064311914401715653181440*a^44 + 
       23422787368671126535467157495480320*a^46 + 
       16410172458855732554758430392320*a^48 + 4985933938364164385229766656*
        a^50 + 610037069005952485687296*a^52 + 23171981055983878144*a^54 + 
       114349209288704*a^56)*x^27)/((-169 + a^2)*(-144 + a^2)*(-121 + a^2)*
      (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
      (-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*(-9 + 4*a^2)*
      (-1 + 4*a^2)*y^26) - ((113773543283203049052327513777318305514753243778\
6922130652210626170729566396280859375000000 + 3627130817344859365013755074760\
474871323716683022163734608195524529040892416579266601562500*a^2 - 
      26759508959018142887696047367659629307479780574979120093691429714530644\
078698867339697265625*a^4 + 5618653107514449351993427225834246039264819088530\
8443112927702466296263633979312249992578125*a^6 - 859838108057146911614330027\
27468488634819846110263874144084718982133026828071436139520015625*a^8 + 
      10499656453042503152427258723154024825151329728196781681755594943449544\
3825661659027244121875*a^10 - 91714215508876956970249372806036096492733049765\
454570397926144760707535719312228280053803250*a^12 + 
      51407752493758809114412836714353810897596794208961540744307804892321728\
700980843410379197064*a^14 - 180927514481427631990922984226819622352788259951\
92992926178122371611241537509129509454614616*a^16 + 4042622875087226347094656\
375933231883366617450191425337543651667825637193331591325419812096*a^18 - 
      57321981715264557100555837453434060960159981525397560695313437256767738\
2947697044431898624*a^20 + 48571419414317235199460074512324435854726200392645\
268933199051418463361352711304111124480*a^22 - 165703729112345011710562030526\
0276781333490592518470602602418821064790217127880490270720*a^24 - 
      12808862159959698210937196257308224716660814232109380339368891368454918\
8390139875491840*a^26 + 21578595926076614217662122412034920127722424206803346\
930897047019592065169395008143360*a^28 - 149605456640971185205117338564984051\
4277125113109442793117650627763768258246522961920*a^30 + 
      62287959914986233149791042894773242840926732052854665690389150330028712\
460424314880*a^32 - 153338687659825535580169489148844360642892010719851265314\
7809818172514466374090752*a^34 + 12531311643304425465858384865511614634643595\
704921512067453180235343544490917888*a^36 + 583540526162402063776055806304913\
108586611728627282043808795666313584891133952*a^38 - 
      26381308440679629246859379224454806684121002003606127352122055531640324\
620288*a^40 + 
      53799777858242098719251154344148681534568505471636021836289225247449677\
8240*a^42 - 
      57155380870261769160692715534373071760135677313663278540285188226259353\
60*a^44 + 
      6458945721043590842204639005515405860463287187994132287330996379975680*
       a^46 + 
      755072409146803345510955645803505191254200348500264498707855342305280*
       a^48 - 
      11537338794040130526539313323983650988485217715188586447858156175360*
       a^50 + 
      74315795107543419534402579824831865176842438910510987501151191040*
       a^52 - 13268921329353042825161716109642110150060179502666631073497088*
       a^54 - 3337954103519871310909251345363701283422298340250913318371328*
       a^56 + 22235728004894299687124625332996023216080956990880856670208*
       a^58 - 30806113250889858306029150509496392517014677575436337152*a^60 - 
      283949549274225208886004241891811446067836566078750720*a^62 + 
      1222265153498468756274827856552840341956939827118080*a^64 + 
      242452529977553772279352459605865083611287388160*a^66 - 
      8022749141156641790403738733983784950709616640*a^68 + 
      1832548201120193389720396147228654467809280*a^70 + 
      22383453878903848268269161133493012398080*a^72 + 
      17261982381298272047845667041261387776*a^74 + 
      4246057208634553812864540193325056*a^76 + 
      325559992995420027497683615744*a^78 + 5167006802022340245848064*a^80)*
     x^26)/(2289050575543039544239672031678564401152000000*(-169 + a^2)*
     (-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
     (-529 + 4*a^2)*(-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^3*y^23) - 
   ((677981834927731542296262050556848962718286979720443796902899188520746331\
5086226495500000000 - 1666738462880495010638505408654972624796846483384840045\
5001841099946631430595784242123750000*a^2 - 173751002965736595173091717645645\
99663749322998475221370964677009442233788808265734277425000*a^4 + 
      93014920507472611141299761436535384986810532489382725881813635905448230\
791812274851565758625*a^6 - 9446478842207062790802540917465128991537751463807\
7774278331194996280431177934279774342473875*a^8 - 258941319808958291526382328\
38253042970779779624532705137880205342291433677117927200871938100*a^10 + 
      18212828045500909396688447721345709469521794155553376986333036418401727\
3438989795927380426943*a^12 - 28212608987983007022241005647393227087688250844\
5532808036437593378000857423533795088895238455*a^14 + 
      35111692644842293913557568082505460132617033450779579533777417000837353\
9706224193889241412715*a^16 - 43327030412891534307760039377067714190016248620\
1541164427661244431319852456653530304978520430*a^18 + 
      47085770221967227167496432287103884535084992371059480077824235359166233\
4396127009922921636745*a^20 - 39610317742737757824201257091878049162440032219\
5233859500681892562394317833647418852423547680*a^22 + 
      24716051688360755786281396206732890980388056785174369579074852107097834\
5181485302815341595280*a^24 - 11403672548129142329111068708048107377946106831\
0361423288760010919971188105186428249274711680*a^26 + 
      39157426128370974011046775230553290414846724104650736291631521907931317\
081990225926866677760*a^28 - 100686783833519527208996353021145192238036380888\
16861017266890025315852526284474015124193280*a^30 + 1944204637493522412187914\
394451346429929313893362174976028088537893470803994101236390985728*a^32 - 
      28126435052406853776104526473216513522383163882214481126019110037788917\
7484915608955125760*a^34 + 30163687566374715506812659771457219897794136979417\
152400900779280078698012190475601838080*a^36 - 233233210975563720497672960923\
8511782748001177714854886435823069013175669330646359080960*a^38 + 
      12036120607134459807241465843598118326042530358282418618523314337518048\
0632203027415040*a^40 - 29574849262783089046292046852835648235390609744297481\
76877018962420533470549728296960*a^42 - 1044188859600881346016315664854659159\
20153984289754038712158225146181561387256381440*a^44 + 
      14594437664242062906008571394938977022497323631257535001462080801380657\
840301015040*a^46 - 776703393233018152068532432085758114715838102218647834430\
818712427308244459847680*a^48 + 256414283559663848364786955144913686283307794\
40463115932873459848784161212989440*a^50 - 5418878909667727219199902879774967\
80387559357445818630336572656409683104366592*a^52 + 
      59526799206748750380501222423697714778720986537997504262170240876352739\
73760*a^54 + 
      31694646472698819607811883233264690459029015383735169163927483620597432\
320*a^56 - 
      25596040250911287903396067777864225124820543279558155460279401185699430\
40*a^58 + 
      49085500189193292021160686259183178133047757123891347745578508940738560*
       a^60 - 
      495321320177413872786708120480367574132867472755751561963540358103040*
       a^62 + 
      1903495681150876323296351027669956113748876645163521576342168535040*
       a^64 + 
      17457294094066578030680450605714213594239273046541778782477352960*
       a^66 - 293865478060657477300446233714964646002610583143569038424145920*
       a^68 + 1658517930241421772895098430148453615694052646863148270223360*
       a^70 - 1587987370376898758738831627360823653172458569651319734272*
       a^72 - 28954094316670006424078923594846721963787654036109393920*a^74 + 
      131773790110786827579457094427449466416576071477493760*a^76 - 
      27728038652105819460006958979810034999340900024320*a^78 - 
      882041649394161517368124723221526443899716894720*a^80 + 
      646038202906932572305529704035678097695047680*a^82 + 
      2531652340561937070801896161236040674181120*a^84 + 
      1385275075902322411072804730772840775680*a^86 + 
      219310770429565647956343804227747840*a^88 + 
      8687635698060669765518706606080*a^90 + 37816710794820118871277568*a^92)*
     x^25)/(143065660971439971514979501979910275072000000*(-144 + a^2)*
     (-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*
     (-529 + 4*a^2)*(-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^5*y^20) - 
   ((207414433426638676693196445326324016070316846105151272447387373891877513\
30724640383556000000 - 771040759331291437967510994380330590227280411383718086\
59212142688337336259344014878660850000*a^2 + 62051214614772434097376199055238\
194494284275122489129873718616915306797640327823524127903400*a^4 + 
      12714021252185230045952295807477958991006952375627845124250487302938113\
0781097657919637909495*a^6 - 416615720565552925479800181356548120824014391678\
428649743474215842473827369191045311917365060*a^8 + 7210021804705012232582238\
83931763342228393918759147099154662396763193797796365217591683704812*a^10 - 
      59448915019293914197261642005257673547497412085316007439618455491922177\
3397600977196322933792*a^12 - 85816695554061408106927711309068105488732809651\
0353377508022643525275377027589193767675375422*a^14 + 
      35775290333541862237226930605878954179514274994127977388630111155596701\
15079659356269529610264*a^16 - 6094916232030351635932424559937794795817046128\
812336940639068563618737470505477836126230515524*a^18 + 
      68946365694924381716056687810385603597978741583968932779878500006701334\
81521585217580397195000*a^20 - 5816504075773530253807268637521125991865918158\
168161029771705125727416039832503912965636495713*a^22 + 
      38711773788939228702219335579870860479297579474781147881714035379122145\
58145396318283324630252*a^24 - 2102410613092684070952278978390374436786990058\
016685736403665823749744773496857901906407290160*a^26 + 
      94507655128012537444419376614945321718201937107721916920688042055249738\
0247191159872377175616*a^28 - 34675893253035766983627826528821387661871553104\
2997365171967986796776319992765628176486811648*a^30 + 
      97941038783686042200866065781050979020713147024404351582632612591197741\
387400214429198213120*a^32 - 179459324562965125467669442704586209196816996263\
56221981287663071897741526584694388440924160*a^34 + 3590481649687678044841314\
17512158098583770837499375332747508396138941130986718134879780864*a^36 + 
      10970921030051139780204393541117912924368292163057939137531631380202853\
36803888523266752512*a^38 - 4461215725404660582538906119817277289670753995433\
55236725916080029830372153330706546688000*a^40 + 1071448394067420624443626940\
72365391176971362220434514295452815417623833836050652608856064*a^42 - 
      18306490680842782403221729703706728431170245337775031367143443101281233\
854053894225657856*a^44 + 234707608465238550527248406602418341240534943847377\
0840802737273624969924959506750504960*a^46 - 23027046350805303655191732565934\
7840373375494206174336043016962629730450524714657906688*a^48 + 
      17357567985844623729702617516114829785430714495256447545326754678265563\
170275508355072*a^50 - 996222319121907613505269020941922186856209577445963968\
103473910429746882947116433408*a^52 + 422656664104320707184854613676240960598\
00709467896489445505247847155820808961523712*a^54 - 1217782824244860177209821\
611783744952169096474383600383864880115631146732907134976*a^56 + 
      16178615169717890421100933779494341926948839948694192053583516385103684\
680286208*a^58 + 435628814066385063472538940305102865722132380797738010427943\
015935710435737600*a^60 - 
      33106140933128996558277266090997001498914391166874147374745183778333224\
075264*a^62 + 
      10488757877725460254776202142775328584932704655478249442547066728855696\
83456*a^64 - 
      20839950802315041089244621982145294415172832419017058930302426265493176\
320*a^66 + 
      26149449268943647050063937975432821996574193811337553893619359680351436\
8*a^68 - 
      1539046796287251754940668776806287411256600849435402889257075079118848*
       a^70 - 
      10778530968437599229300722861194126895467952274179477852486448971776*
       a^72 + 
      334789017305997238471057118823704849478406536308726247409103929344*
       a^74 - 
      3391992427549612097360994351753151422856644334880043991717380096*a^76 + 
      16083850710206532903202034906315953605369861047935950592671744*a^78 + 
      1198393132610215233070306217762856304850681910809486950400*a^80 - 
      433251428723721435381142219758828135992056328335195635712*a^82 + 
      1955787549610365684159129584656169904449032417861173248*a^84 - 
      1080871626783270602495721903673321434513778776473600*a^86 - 
      12451692348775771003832654751609750977259279220736*a^88 + 
      15058228317879576428412916727542187145520218112*a^90 + 
      33666470283435007262660674437516058328825856*a^92 + 
      12658569339774407793815718955957434187776*a^94 + 
      1206544728833353475631191691513298944*a^96 + 
      21077089737620429224165307842560*a^98)*x^24)/
    (244165394724590884718898350045713536122880000*(-144 + a^2)*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^3*(-441 + 4*a^2)*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (1 - 5*a^2 + 4*a^4)^7*y^17) - 
   ((916750042078513974132519273037756404702873657399737163863647564331983226\
8958189026318502400000 - 5481098208061711057784132732885588565653096744037244\
9784203177987040946693909104950388021280000*a^2 + 136964371246260893707275472\
708363594726648003066879790268590341032065576067433904085104581954560*a^4 - 
      19453942531844923650124099611560395495275499509063058563338396868574750\
0855505255442190206037920*a^6 + 152627157607468523012166339009868828570378982\
422672339621581245277396488921320944911265358224720*a^8 + 
      15903830292469674667818389322911973616648162557513649282052067128121482\
4547376528188369500305151*a^10 - 98161500675596253163564960442930478604133568\
5525277794917291740124520516572870532091773678470380*a^12 + 
      21067062945611574941718151413818361654804074787613834365057041513596082\
75587005176106268965164934*a^14 - 2796730697311109938986306705215702466603635\
022632448499828171643141829323101987903538621744648109*a^16 + 
      25711227347612451039770531387811556480072873384796991888336748968955475\
57892020649488903091279054*a^18 - 1542980338651433590456944501672285124305529\
228303327767751813130598797285175747190911208953131724*a^20 + 
      78006905630722768860540024724959360644507485952110435255511497919802206\
358207993492315169424424*a^22 + 142148448450398315207406323081749526061908063\
6628805950452471215766979048960003953559455347921386*a^24 - 
      25445652543698748045446356126056989123511995623241872391038300638407529\
60336432688237974563230761*a^26 + 3001690736987306789365168976948512424767184\
939620387199889223523420974135393921775183487137400096*a^28 - 
      27810312589298386319461879251936558843400997309795025984480230927247726\
97826309375584207262878166*a^30 + 2128827413177548013887348496934187512847590\
973932587467547766899093735272784715267466347791026731*a^32 - 
      13722269010100332387768567918366490901469036858172600716008428162507036\
38631387512213721317351516*a^34 + 7485499753809679535347254844118329347420465\
16204296950599248209274071301114883802084320252324576*a^36 - 
      34417458523569996701144312301967022122787934152946695527063437247661775\
9938030101766723038006656*a^38 + 13179940892014793136779368458006874152256018\
1270231874997375341110139753304900062920093055557376*a^40 - 
      41106481422021526861481471955051759101428766828694237438657893154643601\
396307995714174672178176*a^42 + 999477935562162258874996851987347283097256061\
7039362232361779487432368763214270821487579365376*a^44 - 
      16939604253958194755811580387365506904077136259123101715195821277061807\
95402535247094396747776*a^46 + 1089592333921698274534634534994021040122814399\
55828473036200514118952057447515599068116811776*a^48 + 
      43545096248816198513461715682597385667949679280294223309768422531427514\
640068353804488146944*a^50 - 194696112650118000748240055462911920872643362598\
39380110045594452138563704988042291444711424*a^52 + 4588282869746412892689919\
984065968691091811554550965899128763657114830126687775145720807424*a^54 - 
      76040883686365074010645032124841777054881256646573101648886849760338305\
1060774024379367424*a^56 + 93295200155937377474264505316496391880808374085171\
338722134430138566051794468358527647744*a^58 - 829567742888989098526874565773\
1976927719081283904880411048321267215991408189681260560384*a^60 + 
      46323772406585731297470001425383680103104402196750752516677591402867232\
6289222044483584*a^62 - 21180866132803274158163522068146713977041828124728240\
78847674210303544508108079366144*a^64 - 2818574729458133984935864983145083138\
117994401265426480494208550126062196043395629056*a^66 + 
      36165045231009385554117522128147772178548843034181624368409049070450729\
2289698103296*a^68 - 28340861046733048958819325897780105446224937657057535913\
048430722246877583293546496*a^70 + 162239883453971864281291396140608009794068\
2816274672686769287741957620225944846336*a^72 - 71138126065017312238933263115\
480552098327003612195825298584715664531546928316416*a^74 + 
      24134821293604980685583002350488428187248318039676696984244986670699363\
49741056*a^76 - 
      62543288484483546692374859974638485753072819144334487350154876346093310\
836736*a^78 + 
      11820978763931949830552485948716261047185518926224258056482592977682023\
05536*a^80 - 
      14028420580403074283193711184641829074770859034243071247043304168238350\
336*a^82 + 
      23302484513541474309053036934785955491311958901183531257287593810722816*
       a^84 + 
      3047093812271435556622388966668666596038708154454323927105288309571584*
       a^86 - 
      72787803677793541144794487164201553473599907793695047023842142715904*
       a^88 + 
      940158692081147383849168891101162897004677118637979824801598930944*
       a^90 - 
      7339290805784564432812002459844615041267953520607694005337063424*a^92 + 
      27378509578959973408718810679361587751710566030549685532360704*a^94 + 
      69617358982987555987940301298929152575451430674594608971776*a^96 - 
      1358397823272939612040665103828957002482593531942095814656*a^98 + 
      6077269259588850286092536941552387977205889104342941696*a^100 - 
      5806091947649502508009933134804468155117806599274496*a^102 - 
      33622893073803438472654855299450073957727672991744*a^104 + 
      60678976063528465421624954009953752529244258304*a^106 + 
      84988578719415674918134885441575886589526016*a^108 + 
      21295685951103680260907043758282530357248*a^110 + 
      1139324136027891115667999749922881536*a^112 + 
      6195889896623328275870116741120*a^114)*x^23)/
    (3815084292571732573732786719464274001920000*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-441 + 4*a^2)*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*
     (1 - 5*a^2 + 4*a^4)^9*y^14) - 
   ((-24581600675105828061969800997484472192720524892289466547816659376363873\
3659342224217425000000000000 + 1735645655967392968993453645360511928130375560\
239871208129646032472039056595069998796326312500000000*a^2 - 
      56028417702086373266705008536501869778513112454239801925139136960547141\
07815919504889206648750000000*a^4 + 12206187633768534042548385243784758293783\
179831131982835682906272660174751692965891542804158325000000*a^6 - 
      22104495626110291487176591124921959119497836703137666006982481240769282\
117898787258110985883987875000*a^8 + 3244084783524177398690166687521747404883\
3845280939744891295963451763701139168918754557739748115454375*a^10 - 
      31185528722665208942204122406638866083516556710456159857206862537433114\
804027868455710726299629929800*a^12 + 716030598893968177453163809830276346716\
5078818720457231751319321636644313609928661274640479875416670*a^14 + 
      39020956942883645372673185667322030627817591297290311758398498028668386\
129503531972743799517698226300*a^16 - 100854563907023904933857850483288097645\
601254381497148409372510545976998169425972319635189062904863735*a^18 + 
      15904675606557420117189808845648185001722495363843979742231736557612725\
6352842097568846313520314909996*a^20 - 17582643246408868074163977513806013275\
6577731730755768649635435164563623080069044905668412655764282028*a^22 + 
      13309694358365109385421163018077185134491152550260739313632324883144259\
2606573373176287813204337398208*a^24 - 63617175153613465723728810248662408671\
616426053139685127653145705023579329766668422836655249410264791*a^26 + 
      20800351069494339172093148547800672447948884641889800992163961838187291\
291418075679972317808362118320*a^28 - 283120368889147625023191084624928285045\
33127872248051396179802544998687900002123880000596655790716930*a^30 + 
      67583434753266472443722562049397633666561791732389016205231455218014984\
720156241762855721136956859260*a^32 - 103608266080545676366975109891096022978\
083625240700551686020610642834751125674862125812803790284837305*a^34 + 
      11417397848341444744670964553589943722236342104430359921853898907894876\
7135763944525091479357190967660*a^36 - 98993061671889735220115651472668578577\
434516194852526392617539379949545482033117976002276724405429520*a^38 + 
      70861591908008304108024557324644517504843125523616389532015089659225617\
037942571118101542797778573440*a^40 - 430144613361727674449880054875046451390\
07365136677962996903501377267281299349270936022877845045283840*a^42 + 
      22484909518169483103031018562123756442005519177464107423795353332415123\
736789044984945563600991068160*a^44 - 102104393402782433847836786474869564990\
69653218279454093930980461634575671720937576754417945068421120*a^46 + 
      40472505642083970910355798088650726274833501825548310323073243607696238\
55248306421248359500641566720*a^48 - 1403807642458529173224062352610928655186\
447228579715320916074694067626829263609758870000610787655680*a^50 + 
      42652841228263268268663824794085712461906419017404010795330371973123965\
6002986624418782293593948160*a^52 - 11353262087334720307643810198282616710252\
5886059901821528904591362013585862130949179586902653665280*a^54 + 
      26452706259313935877039485604033500672869752035604624379843423669770824\
228712266623326719269928960*a^56 - 538471790454280818465209955144931460716308\
5270974538758033902314111670816201533447242835212369920*a^58 + 
      95437735671364341297466363275074879698870545939657720581798911709194586\
9066305651174965069742080*a^60 - 14646566937247992801610928362863753957924863\
4324220983785945137160385002759963776392502611804160*a^62 + 
      19291222215280704294009628825970050538330726822370181563115006612048031\
503512931805660950036480*a^64 - 214876001356092494159302838854371858888555734\
2065806900596893339850549952137660125650941378560*a^66 + 
      19699786484608153128786417467919101225518413923662353331570964699114596\
4987088780725762129920*a^68 - 13999982188761033564028108331991079098193289309\
762643769456592072289582582985995716531322880*a^70 + 
      63420247265985967677809016980671875412708120461185935639135172046030473\
6927586530057256960*a^72 + 48104779262254711437506009524060708534086266305506\
19423262344169727456437669846549790720*a^74 - 4468762877431768594200225601300\
688719396421051329305003132561408832848920549798015139840*a^76 + 
      53513087511996798061686110874095247245810645473063706991185201795254486\
9592548748820480*a^78 - 42418426224430287764529253452738372674846506324900795\
005954709303206297634791583907840*a^80 + 256464578980152929219923073873225558\
6339266863534264387051395420296667993501125836800*a^82 - 
      12261797317596018153136933285070320473456919676212635894216704271100528\
7896559124480*a^84 + 46391274278573197573597024233362758243743377822806137895\
14588587078285796111810560*a^86 - 1348247583245097521401925562506121164312414\
31658896653611693365922842853800673280*a^88 + 2726577850601524253912806430503\
618229952720698332224537422601287256476504555520*a^90 - 
      22465074968743626029800110844770855683765449909531394172545708642841070\
141440*a^92 - 
      85536502051608381340748763927608287650929993210477017248088803201251278\
8480*a^94 + 
      46173831716065007937455513157835021503755805515095760071154350545866588\
160*a^96 - 
      12570789548668628651863519233262446830274278064512146537511033056211763\
20*a^98 + 
      23576884473093938601192829415099106535979156587801710395862436492083200*
       a^100 - 
      320119576041668465438948813385235151280051058019538635448992787333120*
       a^102 + 
      3072956441305345994452938872510476308098170403131616381997248675840*
       a^104 - 
      18444824258307354142408627709431055205683966942363289138369658880*
       a^106 + 30207282290288872362732351685093933671836766164516249870008320*
       a^108 + 572791846748528234371116765177121740959675067815443531038720*
       a^110 - 5736073160246477185778319312593065905064204079351872880640*
       a^112 + 23439454697974965844541808261692051130000010092793036800*
       a^114 - 26736621386146027606259930081749759220948651988746240*a^116 - 
      105323866131715506311488866817438082328851497615360*a^118 + 
      234529591297153044708714333912321710605807386624*a^120 + 
      228303017244632935926541669001281989244878848*a^122 + 
      37996940033873560615850797703342998945792*a^124 + 
      1024313658659018713814797554775228416*a^126)*x^22)/
    (189569405842073668260014246929901813760000*(49 - 4*a^2)^2*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)^3*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-25 + 4*a^2)^3*(-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^11*
     y^11) + ((-2876736715770284644575796672819855308486963079434586655162779\
62762525285734491345003145688000000000000 + 266757497484854710519586880953819\
7736599608789168604759945149044507023590424178853315138745540000000000*a^2 - 
      11822704918250011069276936245496780196282192027680918454805555771905094\
838334000284102853208415500000000*a^4 + 3559497380469034021130186787681246604\
9429100946577120092650939804189144686755474644279708414925576000000*a^6 - 
      86913101409513277783206415978813888440686736236910540386413316829094705\
454258065393768968332999598420000*a^8 + 1838996656792789657051475315041170798\
34249243516095411216938282749620358454589432415391100963532570167000*a^10 - 
      33746845465367092556266768043418030107879126368011238411800354745276734\
3511860785671101518000865588495315*a^12 + 53974242255155015261545042639395865\
7618098445412744916122662069635291529404065960554846540999818626849432*a^14 - 
      76533851917535568321374939518844555111255479190522280944930169232634855\
0919679921857784208248807925228376*a^16 + 95779716712286253903046095822254752\
3750578464222646617576541659785377810949636283052916913816431559254368*a^18 - 
      10239538300870661910124871227649567907653005343706676147637217791616238\
03468846766143736601758233406876388*a^20 + 8973393694091692375793631423465050\
65541672131451230299588588980768102306605597826528052730808665477367712*
       a^22 - 603070974525975724999739767742797173257150885967293990062876902\
123305169539315016294715111002780308347272*a^24 + 236994194625582528317415802\
15802146017444825066024374485601576848662487728347993496918972083929344844142\
4*a^26 + 76321053582260785678654801160571600002471006397407231936892375873624\
199691036305915069807271945665995006*a^28 - 209667601869647492833525585255142\
807183320226485721487198667718807805680542069287336079889787806128833648*
       a^30 + 102512497525279433279707873894994299447500001496349479387620715\
279963546889261341750597477560343980694616*a^32 + 170159316104891872856283677\
87570378164460922690496054920647597153754185905993531426097167151559409806320\
0*a^34 - 44006635707086410993614056943505444082369641823772761697907080316134\
1925263692667521431877718168166907908*a^36 + 57153740764803702239672825923968\
7135147774773144618369799420743649780639677684897964535605395267018000288*
       a^38 - 540566895784401879400513129458969028662114539193576212456181047\
593946050345515557016866948633969487135576*a^40 + 411374173239107636630378705\
17311337030767048222901030546764095537107300958356858823658315606197523048770\
4*a^42 - 26496684421940767298557772114940938144714025361224572747964483042535\
4555985082058562840585234154335774147*a^44 + 15023408289863808344806973314052\
0264172160674575098877320347466748812677841207390092641962396747916597400*
       a^46 - 780543361893517805770986559030386970125642424019831628437792920\
49143530408533564314349063216589955021440*a^48 + 3869420519990786565446660348\
2654795075552870201648502455978157551040515285521329877077475229488864746880*
       a^50 - 188145931099147814016902838714970108403272631120975111597791506\
78747347279696466720994129228697817096960*a^52 + 8978652225581884030927852335\
452935019582532957138195719219387721110637472312446337381604273346850283520*
       a^54 - 411079815801861535148028395488686887493702422887006553895939296\
9778566524855628204170428520676330864640*a^56 + 17548470949338036002290141621\
21608420008001835330180457522072369837924010629430461354823421748718796800*
       a^58 - 683411340389519519536604709133520976313745126403426512976084423\
984904988951697455440414176484167843840*a^60 + 239721820266778377079076899626\
505127325556037009917675059597233080938490248511783199873163255262740480*
       a^62 - 752664754108105063487862705202631899373538058972569707857637840\
67961567270769928649465780946872565760*a^64 + 2109859492587528834875455669329\
6442935668068274252211720850349781342200854714807929989194303521423360*a^66 - 
      52764420814839319804201838268291626141134916419075142077696843608879802\
42434047442843087557728665600*a^68 + 1177321525899803074649749053546274836089\
653128247335298904774942487229229555194982158767040820674560*a^70 - 
      23447707086280554874630522446575338791761619566428164579377514510006241\
8466621369550885782416261120*a^72 + 41708644658412238030940229479082495265125\
081981801197443422727050926543550637302996598207367086080*a^74 - 
      66315622760444456218336184510481749069111570412775418867591393618381156\
23610795318517498422231040*a^76 + 9434145865115343741520886250162213953492326\
44255926270931828223752390338554701612798447043215360*a^78 - 
      12023292096727534636623637808272075907964079188968776972725077430975852\
6135107209785571509534720*a^80 + 13747262575223265242186208375102119842157732\
432123930438074506681537740796290897722707699302400*a^82 - 
      14124657161328250762025715945656362487436145600241298588684219053128379\
46290452869406103961600*a^84 + 1306056635377770942690224887324587855758400212\
03585273202987206179688615201384519227964129280*a^86 - 
      10879235328059588805994629699351930275943227000161206744584795970657994\
508964361648860037120*a^88 + 816263467928942993959235717804496825541558298140\
962062093466317196987625681061957620203520*a^90 - 550535558146388756630242743\
33464342115047054945126203035229728827781350289641345321533440*a^92 + 
      33220093817751997020757861205164392713139504419678910893803870524309181\
43214350405468160*a^94 - 1778212827515541332197346430056748821125196887909763\
46096061537397310678102094192312320*a^96 + 8327788066807910669417239882645524\
349558404462853892784113226086017214898871436574720*a^98 - 
      33359285538173277643790932023463094018760681899679811078198452482895268\
2453239070720*a^100 + 1096692694936771306981094606945094993677552730386537870\
3006584747465004853441331200*a^102 - 2682558751795319416198116409400306308619\
84605637546406020493660732962281189539840*a^104 + 314863868245600788175940109\
2213662814993560260387321256314532049859753164144640*a^106 + 
      10735931171241285998984871127596259091214795645360491731792728779002113\
6875520*a^108 - 
      86193120895426411912480777381721716571254658781103658711521973714099896\
32000*a^110 + 
      33680488673906698319984713418573601347135689476350359888607804849928536\
0640*a^112 - 
      94133570887047085520959554015476385384343316950243054644430004361174712\
32*a^114 + 
      20226677877595053041347265963754210314807190962706810163488011994110361\
6*a^116 - 
      3384565762341272333688454554256816487137302841709086102928317237690368*
       a^118 + 
      43390736937241350428049893444194302412379731393365768120431089287168*
       a^120 - 
      404363005829242730433131873632570980457829398959315940415543181312*
       a^122 + 
      2338811576521835627236824651978103508356921718129888394857152512*
       a^124 - 1955056929752772704764710847658178959972517638909506936111104*
       a^126 - 106579999712817800000938597028842076175533579255991937007616*
       a^128 + 1056416372567866655806365662396443759475220956419549298688*
       a^130 - 4766058414081387552132045460591813052320066465532215296*
       a^132 + 7812571002328695875968203057226569252508813586595840*a^134 + 
      15268208016730820655664883971645805871903610503168*a^136 - 
      51957118190475742367702190339634632521750151168*a^138 - 
      36572029198659743189116156625219803020263424*a^140 - 
      4067268592935386530760995580171134173184*a^142 - 
      41538374868278621028243970633760768*a^144)*x^21)/
    (430839558731985609681850561204322304000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*
     (-9 + a^2)^5*(-4 + a^2)^7*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)^3*
     (-25 + 4*a^2)^3*(-9 + 4*a^2)^7*(1 - 5*a^2 + 4*a^4)^13*y^8) - 
   ((234709836756899042425263222113173573250442719780450439056242565696546222\
74408574561738214000000000000 - 228105031207923873446583565056452067991571408\
248073552687229489510382899856174134992483388195000000000*a^2 + 
      10693766832610765343057336805363584990652091877345339540047208756035326\
49982359393608250743271500000000*a^4 - 34452915385379568815346891360804478086\
81311016050640705656942046914789513075219851323147077145513000000*a^6 + 
      90861341694361345841238475603723659525867301036891166117976323135940657\
76039893443734937293588960260000*a^8 - 20951060906979362930981496303380404396\
343553909796250653943817061020949661084522291233173062047142016750*a^10 + 
      42708596383542629273064971272792912027912190034356737040064376193447278\
875265051757514186423772436431545*a^12 - 784254281818882004812175162336038729\
32807089109123302234833347477161319199211453444507372214883968598740*a^14 + 
      13299529479859085850136920152657836366601672147549720513679195261735614\
3011899010235397460556932535135628*a^16 - 20932695286324152501159515799468295\
5019464419049459266118137052428616696035315974131119290830246208109604*a^18 + 
      30376315205102082433977792460452713485101747682953310037267348321527824\
6789782524698209489964345341742960*a^20 - 40632640976424823893293208551028348\
0433663293146285127712289193081651858300956136882824971512636941129244*a^22 + 
      50107535246248647239083799482462868221764645598215704929865074578339183\
4981587991530306746547157850434860*a^24 - 56479508533633625311523967427135387\
8647365143053348419660339818202492926480492817448674073093021097828192*a^26 + 
      57678836677542830727290333141914775403745483666027207177178760887557521\
3234378696635254483183433595998490*a^28 - 53377621984629711060970276606265616\
2934399261403027761466997660744783729998461271101594099077109036786036*a^30 + 
      44920443650429370431518044558830245461813141198613760333521897237242172\
2965599975585930207396119434783492*a^32 - 34297137263866277595281205387179629\
9174234577735332531117973485937410005243654867138320815151057283692892*a^34 + 
      23684336883335476469075180835337316366865599686164488922261455180076098\
4451666467541836257705820082696408*a^36 - 15015923210483207094181375154316429\
3340013705386264072584901009919594843749865859363225240231606826931316*a^38 + 
      91586391475750553322565575483952497157510902236801324608131404951990673\
803352282398138981136911041683492*a^40 - 568929029385782335890619762597997175\
87553180746837399015373169605878124988753357783312944576113579431346*a^42 + 
      36291011852669986161088775374043182074253925754069050491208037785769143\
108203591395869092576379516564325*a^44 - 224307248759777320783981227494391282\
97219391210111117357256790970378879985151401387888778538656316945640*a^46 + 
      12411550004199597439573190094739675190654508655838031618776638354605833\
380777023265920952280256606247680*a^48 - 566270250084895541834389930057469380\
7070472127713435887373965619241756981539327883869136040821098258560*a^50 + 
      18204872534538204323372570857876587028566874422138239188532191917267946\
57294930120465097883830254828800*a^52 - 1080923783681632979967091059792657418\
84481007751599594566999917926533878106577581878749279518501806080*a^54 - 
      38786988262015872820141231304545175117054635655827234568979840661782699\
2622291480881453293430119956480*a^56 + 37128730191728915144358502146561171176\
6252690100243111186958527954259464773787864214868690558463836160*a^58 - 
      23069516040477564891370040408085477694805337626718369316490387925392257\
4138965296420439491932457861120*a^60 + 11441271841603359098699871754469497533\
4972600571729498978517202073303685514814603120562573022506516480*a^62 - 
      48183562683262490060935934296137497826813485132088648333425100507289354\
078322397029380502728747253760*a^64 + 177097212718832924675686739624432236595\
10151584273168006028183698749582297333168360049276072493056000*a^66 - 
      57623957194279869535508479912201532118707393534866949376220070673393081\
58553781189268170520154603520*a^68 + 1672749768308996398656489557678476141379\
025742263396033375797874580610790198375753872597783150592000*a^70 - 
      43493036068666576816087793118777993154493148133791790104723914741049934\
0572836733101291916408913920*a^72 + 10146071837752565450264238451362675581516\
8107651582885681618158130066651511482962021501332032061440*a^74 - 
      21242074376599016296619967301624382262555383034046557329777499734225508\
065563676244180980591493120*a^76 + 398942154398354228066152959879475506235414\
0226144659845610913759247460192851301642505451208704000*a^78 - 
      67150880424158795616621562950425063114189971016359680893239107747085614\
5673335401403066131415040*a^80 + 10119163142647769444032361624232574929140652\
6314002783724986974615476317544100147081043582648320*a^82 - 
      13634943838508971804247024468705754949742260289851905441654066695286254\
741447557465420395970560*a^84 + 164054334314920743874101007310283671449565863\
5795895154762147516328412971673975497926786416640*a^86 - 
      17598935815971284305222011835518651899618575157854630295513113897727368\
1024839323043674193920*a^88 + 16803200000357644924280215305756597764996845655\
859288497251349642023889093551415301473566720*a^90 - 
      14250250129657564146389108011080787253679329473889548876133979451385920\
79878218867026165760*a^92 + 1070891364752224188400317361874525335960230960345\
97798475177376532688541828781514088775680*a^94 - 7111531792088129813536728929\
280133234990543758608591511845427130607500768432820594933760*a^96 + 
      41603385754435908377446661745396278310235040297406179922914503482694543\
6365115631861760*a^98 - 21371547913640211171865232297981407631403335024956789\
761184538119654097240784875028480*a^100 + 96135959809926770657223679870578686\
4330423555804358162938575456985107916435782369280*a^102 - 
      37839604056381711940940653553857903041244711292507394348605444606223891\
449417564160*a^104 + 13092815236535048750119256732725466609891187261859127883\
68749218117101181846159360*a^106 - 404885284701694187019606690290916465152141\
96390475965597552361400178394550763520*a^108 + 116071355140052232677085895268\
4244494565342937115000257455104168948834741780480*a^110 - 
      32538976752054639372032235371729486473356450313393179879184119474120189\
542400*a^112 + 
      92404360261088583964308175708976617470198358096693766152356162564526178\
3040*a^114 - 
      25962265936552663940997634283585486630439340890825898027683218697127723\
008*a^116 + 
      67509097813728629455432410234073978854976711538188389478392547953239654\
4*a^118 - 
      15219856594732449697701169515689101917867262442765793037715027169116160*
       a^120 + 
      283467708410596653855583698246651667296861682194423447053407044501504*
       a^122 - 
      4186520419518257804340841428831965558187531408619504775495543685120*
       a^124 + 
      46510479980144694531607538374423220587264935213467640895176179712*
       a^126 - 
      348606726350432052845580856693643405233767922012388806581288960*a^128 + 
      1123698721919139237366906640394936880307031439342051205840896*a^130 + 
      8939100086011284866191888754361762448674440630344894906368*a^132 - 
      142033162496613950757005174344216891073722567183143272448*a^134 + 
      822613432445580069254693685572906253077370322217336832*a^136 - 
      1894422125744456897406131323603671058690833377132544*a^138 - 
      1722333969440651913016240278952563820320262193152*a^140 + 
      11020674949083142525167126757544931110217056256*a^142 + 
      6957762437856205286258279199571335750615040*a^144 + 
      564506514459906459773835560912808837120*a^146)*x^20)/
    (1148905489951961625818268163211526144000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*
     (-9 + a^2)^5*(-4 + a^2)^7*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)^3*(-25 + 4*a^2)^3*
     (-9 + 4*a^2)^7*(1 - 5*a^2 + 4*a^4)^15*y^5) - 
   ((959033862306017021909330140565232925665045008923764511182084609674683485\
51527653919954112000000 - 944942116594224024331200951985085759070348856371101\
681124158780741391453684530947473658762080000*a^2 + 4468530308782886223349572\
566983053144235165709147076395094027464099118930360080642539242476160000*
       a^4 - 1443529907055642710041385469544492365496660337703574859773967648\
9428258301671213544523884665157280*a^6 + 378740201658192700533514937906812029\
64903848060726198326935945448955341388326175871842679086067200*a^8 - 
      85850664652479280342772242027660348657349035684571524393094297451664538\
795812790905698449539493871*a^10 + 169548627974722765843478794278683814205119\
067994712093167287939657135384964403171698767827889616679*a^12 - 
      29894465281779138344200125670146542572267497769094545052084139189394885\
5968515124150353634366621385*a^14 + 48932435774586547330795106023202183928402\
9272622016037418034850220687962362541102285204194719810783*a^16 - 
      75875044322238125599073045411114408982509340876381093770160388391932045\
7608048725127478508828627069*a^18 + 11258748011518599591381559895115119408371\
72721265884189155591452549810287543053144800418290665608995*a^20 - 
      16277498371604547140935584892371952225600598119827311224305880711453232\
89684913665271115714962606445*a^22 + 2302162803179177920607443678273627412598\
350247162633808065885790984844164536055273074454055398409211*a^24 - 
      31250182238140883796864446387819505649810705648716751773152229518590334\
72477069394306826974008433783*a^26 + 4003240149726264635458588260450216290130\
780125718012561901491227504325236432230082788950518938182501*a^28 - 
      48028220212477602354656515578714087832556422913528660324203572850631004\
35804204474073379199981404635*a^30 + 5340427754881043690599498090758654778398\
643746817171035929692879627193820916777219164299716450243037*a^32 - 
      54400998343740727142973049236914138115178957688799066912744125773181695\
82765995846139842712483362031*a^34 + 5061002754812695697398870967495881129732\
482960335232356910535007808435360707858455829366106984131233*a^36 - 
      43129744854642343782790462211568249411076234852825803611360917589655334\
91870422264156682504730787087*a^38 + 3363246209119997776556411484163592299664\
070446407406042824004031065037903379727516964746714873392521*a^40 - 
      23833921421599405004216589556173976906953316466597014764798623921078824\
98917751753968224389793302126*a^42 + 1529348711351492852105248818666778743130\
280351395994084886914110366420351669926300868871660589855600*a^44 - 
      89487664052103747150063226002889527066907823894122098262211145790031841\
5264154533376867120545518848*a^46 + 48433913995402261419060089831189048782119\
5604663232497239363865096606712412187786575603903833105920*a^48 - 
      24455336781437037160889319356817049481318333429248677320412259852930339\
0864321964193433949593935360*a^50 + 11441188750547060461614530598312440641664\
5836932111204757602485393587620929930661295768536253358080*a^52 - 
      48740778175551478727837191497131257523627849408746789480472838658506929\
376941876597165289040773120*a^54 + 186720800642258595137264375422175928250006\
10020249590418590540045174531755948475561675981118832640*a^56 - 
      64926918665859215821372865143291919170196473579696359207441594363541297\
24838918599707745224622080*a^58 + 2146747322396427416899564684073114127151470\
569759889361463972682376391347765525124802858917560320*a^60 - 
      73117041209960687235916113055349846152103036618608945618694228146094273\
9112376217763801747947520*a^62 + 27118685314839288143419598409710726492940074\
3873932360981534630283269934789696035141812234485760*a^64 - 
      10642022959570907452835022315783079180520846467304701656685184875028721\
3943708303294145903984640*a^66 + 41105875221479752545488019384621570172874162\
953172831354947752132845099974445905932012025282560*a^68 - 
      14839791516739391723077001754851812766611558310566035544783278493321837\
576989348803948618711040*a^70 + 489683872727948681062836534399823712925777910\
2144137966761712646846389376747760237935046164480*a^72 - 
      14665782310824321112189373285530468501580665124918300663956249481622569\
76030984066947623157760*a^74 + 3976967558573362409661853646390785365214644831\
95815720324921689293796813755782467857625907200*a^76 - 
      97441450189932246839921680054773683106725733079249206140340518932710011\
708930591276327239680*a^78 + 215118216616403420611647491480390653018357889933\
28534513185310475300869081105231013855887360*a^80 - 4265374816905633502701236\
085250709682009902240931025059430708629853470455949857264511221760*a^82 + 
      75711496263383559457668378609818334868417081105842722597434711046985128\
7796223645570826240*a^84 - 11993075977782359094861170675766653344119977020383\
6667184947896042818155707678003822592000*a^86 + 16903373391581101476233305257\
981047535079487954056069196866868619661629543455829042135040*a^88 - 
      21136662206866966691665029668414439309167542608651904030887503954096901\
38146948964679680*a^90 + 2338057897712586568223498663498342652666231547013126\
77004104242901573651592573773414400*a^92 - 2280924413143410761299282820968705\
7918667252936193207147397116874100030373454980055040*a^94 + 
      19561058878816375753181228715645544708028122342700155503638771032304999\
88421591695360*a^96 - 1469484330003532260636680964064221325273574537990565110\
93534005117260475418227507200*a^98 + 9632529001482380216301772026260524816195\
671440135988926466279484820303288456970240*a^100 - 54858647550296316730105982\
9925620005811877244541801440333830462331784929518551040*a^102 + 
      27013765462381507597334927680642414034985546677927976558847063206640725\
188935680*a^104 - 11439362154970224738552142290244774884271247442465747481925\
88065144588394823680*a^106 + 
      41401308332141903608267072050016224015195791469977506625569862527004159\
508480*a^108 - 
      12715347412813475168195656122199917266621816983127544883093876401907999\
70304*a^110 + 
      32859527116866294008230112318722648017997919715330922253786814319800877\
056*a^112 - 
      70680893627768287609120709458584940540772313220335438418326525818437632\
0*a^114 + 
      12451509532461593303013636195755268547040520130304782429109303359045632*
       a^116 - 
      174091183206466373472538979061547701524731363900376532282464079446016*
       a^118 + 
      1770826628332203684144624516590809113698134263214562507087633448960*
       a^120 - 
      8351091450385574731982122779456522734096577966507889948109045760*
       a^122 - 
      129825896679500403644414793315623824057641405490723525949915136*a^124 + 
      4097034007119947999235638153518520401004959686275165551853568*a^126 - 
      59721828825231654017602911845403311770623900427631330328576*a^128 + 
      514087165740167796371988305296183407612399883335122288640*a^130 - 
      1757969359645901441873667144426802094536140518150111232*a^132 - 
      14137651831743037037344422567174299778092425065529344*a^134 + 
      200254209605402413427765565900749778346257942577152*a^136 - 
      831612249166200273810336455034354547821398458368*a^138 + 
      74831114008071474136628981154791714774319104*a^140 + 
      5505207804104937972617656769910541989707776*a^142 + 
      4118114484441142488740107248631042539520*a^144 + 
      664613997892457936451903530140172288*a^146)*x^19)/
    (35903296560998800806820880100360192000*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^5*
     (-4 + a^2)^7*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)^3*(-25 + 4*a^2)^3*(-9 + 4*a^2)^7*
     (1 - 5*a^2 + 4*a^4)^17*y^2))*\[Eta]^55 + 
 (((9320712692974527676046123938887074548816223631883398915560794991250000000\
0 - 
      15786576443089362001879730871546927332618748660226173892230170718965625\
0000*a^2 + 
      47887428893865105082332525201813866764393983036424520606729718098008125\
000*a^4 - 
      20805281943186462613354994776022302799615361774301731072882831199657406\
25*a^6 - 
      62361339786533680711476473202027294098684873931585679320600812022886837\
5*a^8 + 
      71578496880792654676800775549683020106267298129666161203771154076283955*
       a^10 - 
      1911332061772582862956603724040023961873453740238748550699889018592413*
       a^12 - 
      67500436642253863314891308921681586578334800043731099421792970198830*
       a^14 + 
      4535870147097705113451946266272868794121967512668444287184255962888*
       a^16 - 
      62060341434426218213915522455105471099032632980880719913385604800*
       a^18 - 935780675914667442067798498948094105898563338365994329609610240*
       a^20 + 32169624061289372696407713109722314375100805157928995434713600*
       a^22 - 169729525751497307444341017467059348211661379058406468065280*
       a^24 - 2910826456593532376988064610077481085160849594200337612800*
       a^26 + 34347293702710313083124447317120606445740720150741647360*a^28 + 
      25443239832917730103733665676542884683890961936547840*a^30 - 
      1629408822708080901802967468753310777697131580882944*a^32 + 
      2812881715073691458023869609134694281958821724160*a^34 + 
      32416335994265492133407533926051269179871330304*a^36 - 
      59246969082645565986642375033339581248307200*a^38 - 
      358228320449678080381305978266074019266560*a^40 + 
      164676384853598571177275497965315686400*a^42 + 
      1976831195306011262894709927082721280*a^44 + 
      2772348106691300232391939640524800*a^46 + 
      1614054750339777006933576253440*a^48 + 426593472550243158542254080*
       a^50 + 47439415477510007160832*a^52 + 1726420172585041920*a^54 + 
      8796093022208*a^56)*x^28)/
    (719897249805983764505199895274781789904699392000000*(-196 + a^2)*
     (-169 + a^2)*(-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-4 + a^2)*(-1 + a^2)*y^28) + 
   ((-87950172037076630671474628807095656556518755488716239863454625137693543\
95992360389325000000000 + 319622773221038274213419924069431055985596690196071\
55497535089202147066527119852160715187500000*a^2 - 67724925553009946221766951\
178501199690180545014698843714701477779809482235469119998317803125000*a^4 + 
      97666103980884105333089185082744850967572397944038415892641209456779608\
677182971887313992250000*a^6 - 8723907964988488563290392244063011807236554028\
6601937519165625441487154275019977883474163665625*a^8 + 
      45074643420947704526844244889276303377103950349010022846809833227007916\
465770888214162090759975*a^10 - 134123841895219493428971057714600929061042759\
04835484469997992485838040954352065384765949693735*a^12 + 
      23002529507215604366431409642173366567523942285517498009289199914798973\
28239693413429601813709*a^14 - 2104953206474879790302754573668987444709440355\
31511402503495482729510988432646924316693083436*a^16 + 
      44149454953333365760923796241428542410829391596858106371935330442383950\
93180375993175434128*a^18 + 1280790220960046558086735127027759276911842025381\
217718946127977734600005169265403213583168*a^20 - 173938237844209704997514263\
910830621650087481471300072969441718770067432672326412717369088*a^22 + 
      11535936017855471030744224388928370084633762038708005715194824354416236\
664434530269672448*a^24 - 451993735022224185179006263442708912718679770208694\
899360363188500262910659522048749568*a^26 + 904005426793649006493690457346490\
0508687147433731245461000381292133311656304080928768*a^28 + 
      55720950035356907321614734723715452293157985332361488461165886390364362\
361633308672*a^30 - 983776996932424474609960911188310031886803124066578059721\
4524817258659564629000192*a^32 + 32354221398376181859856398102508336049404185\
7144758897662676483193516198110167040*a^34 - 56244739623686695609396448230135\
36363616375665761295937912743071478722733277184*a^36 + 
      41814909397957880325475349944518385510367198238936991493765707849512819\
621888*a^38 + 
      42517091243099628851997574061756690538789321972454563271156361055967798\
8864*a^40 - 
      15361906057318889607642064841251054931167355906939660458538731113466036\
224*a^42 + 
      18417892091165417296622673431635950405677612815087360236690564763248230\
4*a^44 - 
      883609181226344137633113503936417979989662988379448423860765840113664*
       a^46 - 
      4276410440241881828432924125885117922434246282269712078499412443136*
       a^48 + 
      90937264367414743112901184566121951725921697319777013203422150656*
       a^50 - 511943659204975890334695832408552365537395932044429119912411136*
       a^52 + 220267921830998536401707500813774610805049112050008449875968*
       a^54 + 11506871112904721897763426539431656781498400341376133758976*
       a^56 - 49325849505533482997090297963868998332876937721607618560*a^58 - 
      9162901248655106411653490778662483708112885390508032*a^60 + 
      502948709779311300520714261005395555843058866061312*a^62 - 
      599046184350573552716652981565703269999026634752*a^64 - 
      2092421494582265710153522845105226559696928768*a^66 + 
      2000606657955430036359184790743772055994368*a^68 + 
      5675392814295374294071679370362798211072*a^70 + 
      3340864330311400342457509609564274688*a^72 + 
      700008300173716693516862418321408*a^74 + 48631853812029643619139846144*
       a^76 + 735729940635831756652544*a^78)*x^27)/
    (1071275669354142506704166510825568139739136000000*(-169 + a^2)*
     (-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
     (-1 + a^2)^3*(-625 + 4*a^2)*(-529 + 4*a^2)*(-441 + 4*a^2)*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^25) + 
   ((316366968386350991662027217048897132323378294402554609688999678059111591\
3178700448112500000000 - 9715181659629514782156408562672463111422005721767505\
121349420895954952261850523139678906250000*a^2 - 2125763650266336224180471315\
211612296784024321194439761837965188089277226444937146890976875000*a^4 + 
      49267641699764925513951108901712318356733972321194060457938807312114311\
058490594203911066796875*a^6 - 1087671188831628723338575355785602183178927292\
05114361641603082048002317711858071973723462480000*a^8 + 
      15394359276393947419418871469727705378374981664843440261358819428958491\
6211352295318128438610575*a^10 - 18223005242950834748774462431238924177953164\
9848619469503521835965632734970579839216261846744060*a^12 + 
      18370541236010786238852675490511298197533520068861855958343029084106580\
5406084425677910595173273*a^14 - 14548292251685510601365782851383405196143083\
5973355725036255511494050310310421472712235951041472*a^16 + 
      85087990469125406092097778713976922211787287659081782036048846870013575\
577911685406036653280541*a^18 - 359311254588627871391014735118204145836754797\
77158472997384302215263474000668794458703743602764*a^20 + 
      10924764193773675013813264303378386222091285273538733633474436935070881\
237172691338720277085184*a^22 - 239513645802854644132351178488024901764072775\
6457296098612030374895208570362524617924326611456*a^24 + 
      37740623764160077651472193964835801618683434672505323934174650273582761\
6313223863527885402112*a^26 - 42009696369736345481826132571664613418342741205\
531133900198035903738815834743339062363045888*a^28 + 
      31249299227066887205816065007918529999893042220079833884184949177105608\
48236576255478497280*a^30 - 1245735175803364610981317441758969962612967125328\
02702336581855265389309054752042542039040*a^32 - 1937657091933732659322665826\
018409286639864262654256325201972030015732918053019905163264*a^34 + 
      65658024816848506891889241060890531324841395600937900696449128643364180\
8421342592106496*a^36 - 49045301524737825014486066020240533914743285275295015\
170993908473508200264843728519168*a^38 + 217345269151375551325660689101817886\
2490957744641965359402120345571403979921683382272*a^40 - 
      61819153529397098225816592675364655904945599941484229940036836168467450\
417142300672*a^42 + 992433406033110795650635749126279678479973500680404675942\
837062097445733844123648*a^44 + 127610384124471563566922274302032738476036295\
412189824269301018510163384991744*a^46 - 462487611314218172756465145374236780\
202176561918844062990696010167349837561856*a^48 + 
      12863200223181458962566256637745627032957267730450023311218157907900985\
507840*a^50 - 
      18712444729091058588230422334037774155683903780345343733288883390852890\
6240*a^52 + 
      13298519579403781821115099012524094019412499162852693058948000433139875\
84*a^54 + 
      3533838303835892845163744810302461233426436263414099675797179202535424*
       a^56 - 
      184936623913297557746832396873269599329669675680252380509173723430912*
       a^58 + 
      1879632184083937387906306807049889521898749335249434875986075189248*
       a^60 - 
      7637149434633309249359595206567226328943822226970521723583070208*a^62 - 
      18126439273479245376491913958003132377762495658063834726268928*a^64 + 
      346091158465878851984106996159538654420232478315563163058176*a^66 - 
      1307778569833779142264690404347500049331262943846543130624*a^68 - 
      591159526065976670606076083671379309498671984615096320*a^70 + 
      16236562802039122915910749998182763891770716418211840*a^72 - 
      23914531115963722537724363147368595074010440531968*a^74 - 
      62556677436250407441376046194535556090532200448*a^76 + 
      92426550128410536125581483031294167077617664*a^78 + 
      174567108636308975695255557011416226463744*a^80 + 
      74798183747903852893857221718831005696*a^82 + 
      10124093500975413757952147362676736*a^84 + 
      360151730802052606273643347968*a^86 + 1454488876723850725818368*a^88)*
     x^26)/(146499236834754530831339010027428121673728000000*(-169 + a^2)*
     (-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-1 + a^2)^5*
     (-529 + 4*a^2)*(-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)*(4 - 17*a^2 + 4*a^4)^3*y^22) + 
   ((385300824542911775487334708022492690862894778969195126340059611819048841\
09781805479380500000000 - 217928318102278114397480140519705014683416139106972\
697834346560174596890052169146650403476250000*a^2 + 5092417846496137375901303\
16670495448173036796679059966612291081961462697936214671114731485325000*a^4 - 
      62867284710352356146228442106463067865527823902509197959168558863671128\
4910136734175740410876125*a^6 + 324672203859841435081001521419883268065071249\
497976904616399734314445191303941300592719678616300*a^8 + 
      54922079820129195830501117480168195269706567595055207809170889059155773\
8397736389745870284166620*a^10 - 20598013654216832754830096196455061156895382\
94895722554431462649576090245565576687061367707859872*a^12 + 
      37797459044260045314036105219308810378616608780191346191741052303738791\
67609951200811220324506922*a^14 - 4805022389397323149576516314435919432350134\
904182882944129216579856505569562986967741526264694280*a^16 + 
      45692876094772452596735766819795693027576761284998311377926417115846892\
76262217445963496989178860*a^18 - 3310195238967641038562791104776122501394711\
125232852069497934535361485345392168694621788754346920*a^20 + 
      17605739014604286784648112087034171792646694867719212414957690649755452\
61239950418484827863777515*a^22 - 5769427485770914341940299719720014281083783\
04095032446065564852004179137020384290474600924611620*a^24 - 
      96260618221382799771595377482247867383709119771167352915511104534339297\
43135930841386562566640*a^26 + 1511190611393475037654938884296606793757820686\
55903554228601656633999085035043854884683651064640*a^28 - 
      10899926185392844766619399380381031544084693146353294242541420085078446\
2948999479392074842818560*a^30 + 48213152554424072337886818940957239158130281\
874301417027684229800605629700885112752669268451328*a^32 - 
      15343606835317817266481503410034151572360085182958443357232571390956033\
861877095256573949083648*a^34 + 369186666830168014739686477994696377381929377\
9726672262497994016245664127165426666146373959680*a^36 - 
      68577581550976343802551673309008943052914528530581017193564965779146050\
6720062620104176435200*a^38 + 99219487133906469394249365281527519086108695226\
740389892376663392438216626404190772825948160*a^40 - 
      11196350380011302719957925324485593792448025453007219360728267062826954\
793006799701797765120*a^42 + 979319694837449184435719904971083703475975812560\
880712126589783397437662846388867652648960*a^44 - 652130117649153799106167077\
92900449560641862298310932707874309729652930854703824612884480*a^46 + 
      31620063198476601358194106172438996710337765312558816771360952550154056\
70426060972359680*a^48 - 9740369011143250956639856353620938087221632650118073\
7025299100107676924520771606282240*a^50 + 61266497125962850896121600049562821\
3671274435343101467670887191216657060086622978048*a^52 + 
      12266762595425145098989177003800520536414621488593381381783813494010079\
4602395533312*a^54 - 79536587725687846385872499777295798024920297554331418178\
71333610734755938629058560*a^56 + 2845627128468466177085532387140304799855524\
83033926888622320587904439201656995840*a^58 - 6732576245324713074512643032400\
493558058561693707828879100381359938162193858560*a^60 + 
      10270441382290956353446517296353910709652184790516005690328616726818960\
9656320*a^62 - 
      72426996639039335197796126413181403404741746652474179011662368351721619\
4560*a^64 - 
      78321788084058447225334192180934902122735008180318544524054689859449651\
20*a^66 + 
      29687215882078936490102368133807433179496142108259891651876347447345152\
0*a^68 - 
      4111505281933703907961710213261645033932996098060355097176647737016320*
       a^70 + 
      30107889062762987658446076858721289054529473777891433686394269073408*
       a^72 - 
      62120009440323365724327164739130719179763674156268794923469242368*
       a^74 - 976447455016378950601633061270257001516872375580466942364876800*
       a^76 + 10012741655814545578693993732699995849908580024538444049940480*
       a^78 - 35576243984972347134727151898123192833419706057528893767680*
       a^80 - 20995344218090523129967876287277955760377336109559971840*a^82 + 
      530518873991376863232870506087429018798064633873694720*a^84 - 
      1020435180067659110589999853883369031023978096885760*a^86 - 
      1674641300414657279864322790431489460395457904640*a^88 + 
      4103585405411655208678857540628397936345088000*a^90 + 
      5125294723379056279680490173844136906457088*a^92 + 
      1501360748935804760947219966006533292032*a^94 + 
      120399697907408926324116541103144960*a^96 + 
      1839404813060050581898940907520*a^98)*x^25)/
    (4883307894491817694377967000914270722457600000*(-144 + a^2)*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^3*(-1 + a^2)^7*(-529 + 4*a^2)*
     (-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^3*(-1 + 4*a^2)^5*y^19) + 
   ((203015855026627611336414084610283358407114683987483922710326403162786582\
200390105416198707200000 - 14137872008666884252012834443790027599278724364970\
88022942047886677752217727878253635730861440000*a^2 + 
      45313099582250598291590144080084316678042844568433484533193696173226274\
28964995656882819729543680*a^4 - 95060683456436226301685728958269353539113881\
62792003500828303517081406751856522545090756505928000*a^6 + 
      15450312852848252439851860671356817537059966032046119720445771110051355\
188362642150470068603974000*a^8 - 1957643733505618828187836029126983386738616\
5505322391369529063841516476888101137131283245313266832*a^10 + 
      17125196918125946171328066576192287612053857957287064834128506446605601\
939787218633218356358379795*a^12 - 924870055657539259678010865673545744595734\
6975648487910678669186779470561278829106571725789328460*a^14 + 
      72569919224813579717659449625533436665216539856511747290826690888884749\
98964842969788611455299705*a^16 - 1995143555901596531717977992070487356779403\
3835493575637093767711829263123889086695342918750590492*a^18 + 
      41002648334821982344940988348886438748159812887032787340424034565603457\
023543516317032417040582894*a^20 - 554278271766045257308306111985486743347748\
97619698903966166861441522633255463103747598145259077128*a^22 + 
      54658125129186306844065739996823998036795364923201441312756398749899683\
797842537368239163486894882*a^24 - 419456605343368408420852171376435111445472\
76026092033446964767754967129124839300268596333249307288*a^26 + 
      26133809367018756075827154292666579833292101918192986853450113808986126\
912036482188868036855743359*a^28 - 137019478952733340912680373468530875840543\
53627442787744373880811690702434024455006172365317357932*a^30 + 
      62667856785697482537942517773193351439749345458910802063794732089535516\
70442067574546594680292485*a^32 - 2579231858092004114999373582286894804366595\
185475159027511846476639861173092565521729324611117180*a^34 + 
      96637161039202121875132632339487879136631458546095295687135469291858029\
1126121406477037197355760*a^36 - 32408615095012228686021433947581389028272915\
2048594041828017336781231729330037196307237213596992*a^38 + 
      93737580899386389289241109363221577057446293976383485655178801414484853\
123962384763113338537984*a^40 - 223627186188171676746089935834788914497322608\
57265243226189030603388715500042166556027155734528*a^42 + 
      41687267220046344866032767433145054827118739661147562799666857060213228\
73560402130938755121152*a^44 - 5484691986749156400963671326492610340876189995\
97979741913784595723683607798893424399284830208*a^46 + 
      32941574069684798964927777773816769804283656058044628470680930713050327\
575029296398386069504*a^48 + 547232538155751010687472162490589677496050468407\
1205096820342830054167914481318769567203328*a^50 - 20695472278897011889334998\
44926969102898514494179304927775036915458318294270093259440128000*a^52 + 
      36988951031500367507141640227733536173024186520096279382635254472213762\
6788426570478387200*a^54 - 46420294223387157586403150686524774877996249449581\
655070637582804808475913763149326581760*a^56 + 445278690540355397484718548987\
5019684016788317843724849334836802894268194505209757564928*a^58 - 
      33631112139857499954253132343145413128136617734366490537684088852271159\
2546847651004416*a^60 + 20194651839124153342433383224036880348524840538125531\
335355190548050384776773293309952*a^62 - 961713177779099737562134161320543861\
072541346820584291975033381089435786831093301248*a^64 + 
      35759672834383643143864059072532298446367309285361448863005894091020362\
593758871552*a^66 - 997271226330034636782979424767414572073048519123214589459\
433701022846202954121216*a^68 + 185700089986199447452638734214070201762046765\
06786583686740953097877460225097728*a^70 - 1135737178660614702079021200966464\
70499643376741620130377618607835660953845760*a^72 - 
      61190859372315472085356002054584437266477519601278893991728297610371609\
39520*a^74 + 
      26225642261678389795184060495501059737252788223081611316057433299109281\
7920*a^76 - 
      58154560918084905908477300051455710024957032824360542042067885196700549\
12*a^78 + 
      84084766555370133971189125788710499161496380323008305323943845695586304*
       a^80 - 
      772441275008339444641098689015713290064905659187637361694749185015808*
       a^82 + 
      3111461024239690556284366500792983238668485978044871894466520154112*
       a^84 + 
      23671036322681472280114158047870476747451388260794875223759388672*
       a^86 - 473977896535991602386384108970743968816095932731245888081494016*
       a^88 + 3406845636883802598957529560617159135660732057536357568872448*
       a^90 - 10522592546791197901794882891336177033946528647940166123520*
       a^92 - 12724675453486667446100842377592117052185543818912727040*a^94 + 
      200723298611431921081424918583047975346934040756224000*a^96 - 
      438035509634697669959809509382548115470717426860032*a^98 - 
      437883568343152480963509906559230099478875734016*a^100 + 
      1659528762900840384761852140491758834404032512*a^102 + 
      1428451747415576841803157203240727370268672*a^104 + 
      275690106832762953144780479474299830272*a^106 + 
      12068680518500457399608182512287744*a^108 + 
      55320445505565431034554613760*a^110)*x^24)/
    (325553859632787846291864466727618048163840000*(-144 + a^2)*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^9*(-441 + 4*a^2)*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (-1 + 4*a^2)^7*y^16) + ((40172105560025424299343022691081553024821945516\
767531830050795779207304577767504255165160000000000 - 
      33760480453959305497618873005797951184866865426960668817244595299599531\
3123958615554304989300000000*a^2 + 135208782936095351059599099887310868830693\
7642850515971617142198703628097989434891684234130670000000*a^4 - 
      36606212781699630454038861236034069881738109770499026239060228251365923\
67425031987714690256960120000*a^6 + 79234790816462951898056881519006187164744\
06387207371940780879725746263659754613281923393159187181400*a^8 - 
      14388464598248078669393700220249631275087714388537774171501999300492599\
233431312783057558681553928095*a^10 + 214506946244703775406262334546937288425\
06723619454978753894665716070541427990857162568389975620344950*a^12 - 
      25746035914410448772855260084183181777049850723378963687727934123041527\
216308477735136364090806657854*a^14 + 247678545400053178172811449367895005180\
74028870728956397273228504506049787910052633058932665795614432*a^16 - 
      18377590935780430580473404431942718830823103828091174980742494536603993\
759089331332857376291305826697*a^18 + 875843441556167803014877235904705829209\
7614494347559980186531529984808151546237119802439261709671334*a^20 - 
      84642965670670045488424650630028057088033093418062978461594701551813201\
4088337921393731193258521500*a^22 + 30605915342347991131837456374690316570764\
6769618921080688317864609243990617280483152969845376529960*a^24 - 
      82286817725028775128092619752522454974498044973245477866581396267190695\
22031801913335447667708130465*a^26 + 1928791730941456429329109860093762544591\
2688110787661578127858018971550509604349043434543893035685890*a^28 - 
      26454767540102545674161209840887230809832255958684698164669055164214529\
214269288254251696525603673710*a^30 + 265486339848163595467875329614052933715\
59698568034259404371357051502543976206811817687563151290892320*a^32 - 
      21191671954020973051218686220649789311101020586967313263842873849997957\
316479897769369147242951258455*a^34 + 140237450280771818902526966115212113293\
78390129074371241052868010612898637926940107399449645760654370*a^36 - 
      78717979886288841555254736515117179136259200193051881419966923976074935\
10444472556978497402890839000*a^38 + 3795569966824531844118596405884501012044\
154865704210493304269031206251309255542029030065217623514560*a^40 - 
      15816636115520798257894024464939107439330275108882090096604550866015283\
33449541555975488008043537920*a^42 + 5704391763084612348068088009094314861041\
96201663750340691213591929907929916469328843599941398039040*a^44 - 
      17765156283794906112290358611756574512624181903713975353004975545934975\
0974130818414442576246855680*a^46 + 47497277350442980006523733874324124915347\
587528479053675468611380844766047241813011279642135920640*a^48 - 
      10794293101416645213694353363092510533381654600173498860194114121436578\
558249877961778299045150720*a^50 + 205183409341531769885474800712527659040609\
5643138948595415095434360681570240315915181196577341440*a^52 - 
      31711945149205708905383200136376801238116960787888233874932675680357127\
6663896133890829105233920*a^54 + 37519219400063120880578339916500648121916175\
344051387103396510278296970776994395027436879216640*a^56 - 
      28077359487216945367092086202946535994679159564565901517332976123019799\
53027831642030426030080*a^58 - 2540781579110170791761383110014165484773097253\
1550846210268612921641623269118402912761937920*a^60 + 
      48201169252669623219618799103824955989570635862490005283066287662214365\
394372405160900034560*a^62 - 903256265619033891246948884606970158958424439144\
7553896832651936229086561949932895002951680*a^64 + 10915285784879477360676088\
40509892795313124966334801466516773492730794197536051756405882880*a^66 - 
      98032996267793172977867436167906785701084661792139277165713621074337807\
744591712548290560*a^68 + 672392085120933934704848837675181946550249529918270\
2890396646676857111150818595092561920*a^70 - 34319051759578593750874021209578\
7996751906423029102319287084671221331125406570423255040*a^72 + 
      11453728439608230113958858978469817603130210705639559079783360295972620\
472936384430080*a^74 - 743438048907345398280637585545412078715747254874954204\
61164910459307529028249845760*a^76 - 2008804926433960273225170750255923482572\
5360183296368014631920796558068684150538240*a^78 + 16145123041310151753294454\
44082558904483924424239117522163288969213759341734133760*a^80 - 
      77070719446302389103424392625699989294430463165148269487593449398926675\
657359360*a^82 + 267723556210109450438829040392305101312498505919692523841794\
4275801505949286400*a^84 - 
      71002061114336791411540898612793331444831709088273742229166893025153368\
719360*a^86 + 
      14435647620028937128739749748110371747013812862370296923388586803547498\
08640*a^88 - 
      21868375819694486485057290107212387052283464319136221902991906455148298\
240*a^90 + 
      22454594701962394781785993520774927080453496569090013433746963245826048\
0*a^92 - 
      981510415232916019004417934559654733586261369294075543190948607426560*
       a^94 - 
      13093212076029063946657047149525038191165380724070246204534989783040*
       a^96 + 
      320846034896219842451787455998028262614618086949294417444423598080*
       a^98 - 
      3401630775387033810104957896966081802225992795408035726932049920*
       a^100 + 20747561972121224238576870611010280406248585671924643497246720*
       a^102 - 59114510222186851141878354920202183471589524951536469278720*
       a^104 - 99721242725010118526067606037246131538002228751106048000*
       a^106 + 1384288958058074802940509307898133751040831433987850240*
       a^108 - 3525235483108427894668857946629648169001773464289280*a^110 - 
      1282186899906987313763583085630432146998322790400*a^112 + 
      11806599369831487191878058127958131983813443584*a^114 + 
      6941599801592657988745728064800750051524608*a^116 + 
      852612313708573472443785369506191245312*a^118 + 
      17923470292951964036437073708711936*a^120)*x^23)/
    (17440385337470777479921310717550966865920000*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*
     (-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^11*(-441 + 4*a^2)*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*
     (-1 + 4*a^2)^9*y^13) + ((31187837393315675387405894926492278015506507582\
7714604535838302968137651870385656993431833368000000000000 - 
      31094269763377583949759321207168913046258841965301398983631050712436406\
56208116612405492732507540000000000*a^2 + 15007318802562680722500580640771420\
047995154371380469662848155361396642767211304430841166039218066500000000*
       a^4 - 4908888137480908725806705650802109565253024127968611211926128945\
4594343024963374769980894402579397616000000*a^6 + 127772745614504622317718484\
01434788759697775259032530905254187894337001149349267491332815136996563623542\
0000*a^8 - 283752773322079179150485105756335863205235117933612473591416448993\
384650098182917558223424764448928169863000*a^10 + 545533420979084561651674643\
54872721772821679769655192447341471993775358591000660291155800942686885524881\
3425*a^12 - 91179629176696602347349024024311584968883609394824689485670558424\
7757002245743133212784342362683100704442240*a^14 + 13372584419616208582100942\
79596353879342539322427290802758534712268161651223220360469643136384041673697\
951412*a^16 - 172618775369178999802391871305256997254496964262320554895698395\
0979913376789861569459097704107788238472031972*a^18 + 
      19405280773957141235893670142429036603122500734511456362425687109476324\
36934603140482725665295480906076540344*a^20 - 1867980265363563540716822183194\
66160036012544677457387653839321278594348663891463724085185347206094364169968\
4*a^22 + 15133843496996241453797599747719372769350406520512428642756033840595\
63435829687509760844116886184898940123156*a^24 - 9986905735213870949313119161\
97156714519785708592261389464271600860686639373635276426767914529776043504690\
596*a^26 + 473496811835592436405368006848945521989743741747247278421280273406\
351304065330027211710586019103301096117618*a^28 - 476153809992501578194903681\
53544557160923621448314288151703847842272104312706748017475395105490887986267\
508*a^30 - 220752959493611332273296683897230641905251712635101777930243511746\
500288193720823728064686146892293611331620*a^32 + 325633384718309180069625789\
76953688866309880647273691821029034583777031123149431694874626800426385084723\
0740*a^34 - 30992677200764930342262282380795271573416377783562786034062015555\
0604608583316742104465542382704095068903440*a^36 + 23869037075569136095406524\
01079246132540068658522207751396406160657923256537151316439748461240235024598\
24340*a^38 - 1631758009947660503132802042076786950635729864220605496134638805\
54625834265236068171300011643967364755949860*a^40 + 1052799908929394798033706\
49645937515142445142501735330834813290672656170529745280153052189403780802099\
332300*a^42 - 659719859462328810564761218420225123606907860608630140151270654\
16957706811113625940631931452589617851738635*a^44 + 3979576152976974354157799\
44100313975368071516093267958519198648240984667462386680455302992902587793403\
74660*a^46 - 2245016337362948541733621169408644038752586256554087091885775317\
8344675127199450963592215351588794758298720*a^48 + 11528686882110026023699287\
54344403836975991587708590914622648264355927614723196469361829294118924754219\
3920*a^50 - 52999392511383867656433515735175812475110061782448082773557421644\
24301970431711272789998198603554341153280*a^52 + 2164098025057577709580331647\
94312086430175995092609009541216875891146036767922951648146025965968727251968\
0*a^54 - 78280109568980574703258076416345970425783225219157223122956437852763\
0799525805622560936284342600359772160*a^56 + 25082542449955620090356790501964\
9268289508127929729203431188249497863270429508465875718281313379751362560*
       a^58 - 712689779950153287671297220569210931167176628439301954646269673\
15399631663053703988622586209198094090240*a^60 + 1798327479260185747609039948\
9906363852868979448214104225527296935053841259964948365133492456811891261440*
       a^62 - 403566491962041143109624535826450393276866005131665958157358641\
7377868238960595318324929853247790776320*a^64 + 80648334939428123911433373243\
8656128378959174861668704637722577939652399091492283896771300138544005120*
       a^66 - 143652091318074995640195579795046350908146929236457513480562508\
073573069313355956087454244479277465600*a^68 + 228160200852494078883041916465\
60524822515057049026114724366630426127978003767736361371415742722867200*
       a^70 - 323026782948030165302786571381919075275139477160264878592656194\
9537711734981127196638418393607700480*a^72 + 40713288274651274688475097202451\
3999452302330719890169181107720312466504331101365250698431147540480*a^74 - 
      45558528773343050832094177072954786900351903212164372818699616354261805\
438479419597510083084288000*a^76 + 450543928756660080837944585031216804033234\
9641971020497516429785301842483761205326952045058457600*a^78 - 
      39080868520367734402336090820002798979113638922314442816842849024984681\
9321483757131893173125120*a^80 + 29364905205247059211720942414854953142860984\
302899088366241436043573014906663355140815947038720*a^82 - 
      18693505489071972071467439448692605659913078747848319425573343215922526\
52179290283257668567040*a^84 + 9630817626890340346274328060143716171400117251\
7757933565838767314243483967294506841816432640*a^86 - 
      35359687666951874427834636096609794893665381403130495082566691515914774\
02953450607146434560*a^88 + 3876811285221749519426954789768217457292958814379\
6781080261576137452961573656186543144960*a^90 + 69358116473873762242285290088\
16965361014360561269516330488964466104959556766878998200320*a^92 - 
      73657110269325467531797381672436987332682524775498882762498531224480257\
7742329880248320*a^94 + 46762276338543522893040200902271058497698341936076024\
573357256910987932705176084807680*a^96 - 224828643062629887438016137087014834\
9975377202786242017352721091210156568423673364480*a^98 + 
      86699250326584634873832624708914068040860465620862660166107331909575494\
926063370240*a^100 - 27235801281678573717562571351534893682449505961219240346\
19707715656367354192855040*a^102 + 694171964099508255184487865455725081511083\
93832250620507856113476535076048076800*a^104 - 140304822798000469387493628515\
1170078730834855142714690665062273802230877388800*a^106 + 
      21183846900835058943428925047780091918208224108690223497268329950296890\
408960*a^108 - 
      19569961389311174227066334100099719674147246562381572461356885568877756\
4160*a^110 - 
      31148986801025810358763167922039811254190538174457696407790016400457728\
0*a^112 + 
      50744222001687198540790436934491793820326873907113616670404519888158720*
       a^114 - 
      1055894545454018215404250840836082757918304173227423980968972220628992*
       a^116 + 
      13369198720830890225122969508892414088758770926237588294158413463552*
       a^118 - 
      114205717048660067820613642494374547799494102371576071689206759424*
       a^120 + 
      628033705183023939053796499879227796148803505800419117329547264*a^122 - 
      1645163070745504609892187919101416747581932035310271737102336*a^124 - 
      3703841665870178109265551741176827524758247922154575233024*a^126 + 
      45640440923631903910034418876872413092595092186885783552*a^128 - 
      126726446618293945087225525921546196126910883836198912*a^130 + 
      7942655449441829488800326769196179650467898327040*a^132 + 
      359199188430370577481686857518566430532373053440*a^134 + 
      150106315958768082322762974848993665744896000*a^136 + 
      11467342772507634752888344339554920038400*a^138 + 
      84374823951190948963620565349826560*a^140)*x^22)/
    (3033110493473178692160227950878429020160000*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*
     (-16 + a^2)^3*(-9 + a^2)^5*(-4 + a^2)^7*(-1 + a^2)^13*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)^3*(-25 + 4*a^2)^3*(-9 + 4*a^2)^5*
     (-1 + 4*a^2)^11*y^10) + ((1953448567523707748885637674333689577875297197\
5260154592718926191885369496963226262400740442000000000000 - 
      21755012022905639918280617287937776498316248308076217966011320424935999\
9703698637356293834369085000000000*a^2 + 117620730157142896632887433625131119\
4853358187456198730639199553824526172128406232285239692840268500000000*a^4 - 
      42896179267043037665968061614437570690028922068146117203556814416697870\
00300410962183567350978126839000000*a^6 + 12347447468127141157174370210367089\
174278265637679403302568907495302745308917916640666727812034128949980000*
       a^8 - 3034711151896372101030959732932159790196396961211955981021656998\
5212975052567411948029969521223571138695250*a^10 + 65582083694565474658695829\
33347295912386070048270989259561648705113805482917895520024272497395144163079\
9375*a^12 - 12629270446076805591505212571286140777436668023584208148098846416\
1974844215324906580652771733535532523236068*a^14 + 21958004375528133673642209\
70397946801437130665271374200680256834261874092872273159574976145269443431693\
65172*a^16 - 3474744166052236466520945526458024653746417778351571034699493982\
67252806040650932593803781744859446953953628*a^18 + 5000495469522660071033784\
66241823025485928459644898404250897043684653328286818341197879955963314093823\
879216*a^20 - 651767644163289889921531267459772081948446166698302343167443278\
477011059371214779673468412825098820076095300*a^22 + 
      76746187416493095581369357097217420078673186308369810811755852129626227\
0668038467511775641659464154677071828*a^24 - 81391586707026607156261664281690\
8654147285310694086817535193000950105199101620612963171879379643784876568864*
       a^26 + 772069284506308514830976937174276436950638338839468303304480892\
116823728573655830702649939586461631523548246*a^28 - 
      64881267468811817256019691854920927086660122676193571066887732897336104\
3624153576257373056239963377083023132*a^30 + 47919058556749936032087743039002\
8218681202016920486734483349194054290131300384106566573554263302037573603836*
       a^32 - 309703386253641355160550786007303819285144279195771611764321541\
308676349050721675672440025244182605760398372*a^34 + 
      17425588885445736093747780860808397678492352549127067712497386070687852\
4811092254248558847685124786256931400*a^36 - 83726623044717761951413491217693\
706441879099164586178939839720335626575288466454796946073237534690532185964*
       a^38 + 324239489934357147298072003871446513904166121789775706848454484\
46637569736670014314466748958120591927435484*a^40 - 8751071589464499917070134\
86871756538277667033635446531304354312553061354114893782825038144153717322604\
9934*a^42 + 13140776182127092955417393239674786584626901145815921131080510906\
83553489253678517987791604871954348112803*a^44 - 1140878236085499459295142008\
45506129134807980685705299289082960537274508736733119473893847135542723477492\
8*a^46 + 25666566693168501269832114981672244434887372113855024005200392765674\
17863764602482688827829005306499217600*a^48 - 3181283901342119633997541139349\
795469093869563655393057762936016873698336190087990970364691433089773244800*
       a^50 + 275783534361590677015662002724245416526916128988205141358012336\
2675459729600827971314153432205429594883840*a^52 - 18821338697581899640898994\
40441514720739093398157941058250667483004919367389459431043417330414168257116\
160*a^54 + 107018956023466040882583484257142248063848017951563578770345228011\
0788075734221749057522624957685832581120*a^56 - 52304462338918950059858042900\
7678959550650456070195331193308476959312060146253677612665232958755416637440*
       a^58 + 223869076121077211748673676536758203435727722764378078111583601\
652811945037257813574639114598348627968000*a^60 - 848889529601739991273549068\
88824605910326208913952486924625236383566826192913404825919883781178445004800*
       a^62 + 287216468386339582999662117640295662547815819120615199164568010\
38853919521328899701221435564186643988480*a^64 - 8707950863206648023700872377\
632617475004359127153568121126042849604352714256448036497053355335273676800*
       a^66 + 237136064663903573481061524405527166785081124849905395129104798\
4365074927566213695770256382902078013440*a^68 - 58068862772138366816024551133\
3385665539419551718175244726144305805134719882428637918654680052038369280*
       a^70 + 127904870762429135884191014752488564657231214617207083277053324\
415773308259141965565849208297388769280*a^72 - 253350804071391585805369894498\
54411947986720859651842379976091100195038365812998506724758346457415680*
       a^74 + 450998645605209154438423752609329301212248922263156687543656917\
9827688797658959987632164118284206080*a^76 - 72087225864460596257986177129546\
0612966293693010054860677592982451948662150590785303788763574435840*a^78 + 
      10335163921430408013158503674802158977179387263608483420893299252272700\
3767838370441967207857520640*a^80 - 13276501716092102406698045783819661967233\
966125447743074514160360497323950467133381724265733160960*a^82 + 
      15266477527786404521162215809140346636152780062280885199506437978042675\
17799440555252510244208640*a^84 - 1570371927456786108430297162928702235560784\
39091493576914147850505956507308136994779789776650240*a^86 + 
      14449508101499873634578886652005262759258680084220575763857694456374770\
396551478431693532037120*a^88 - 119039459200163567545944204260689026928059637\
1407165935768317808637343719259286637550543831040*a^90 + 
      88011685514455024018304877419140571697954481364286889476969306856563039\
223226181640530165760*a^92 - 586468307192676314837426296496019886485526945489\
4896108598170488625090178244779439827189760*a^94 + 35442917689753296759245428\
2827054940275603112250565270596280271833201246855383147830312960*a^96 - 
      19575190900445221103748323432481999728869326828168104704357923019638831\
782101089811169280*a^98 + 994897531291738954170661750879218899207020135324741\
246985066432390089768525822427136000*a^100 - 46668167507561058016178662460767\
277844828514059584003243811371303338987381020143124480*a^102 + 
      20120378721467760614358921840968226459320258682431453648158629072630924\
50698199040000*a^104 - 787581582672370897410454256592256028906523310214337466\
33706254484240889513498378240*a^106 + 274570523151819875288541513622177839279\
9435553608757340585602094382731556877762560*a^108 - 8316543652993721493208201\
2813783673414413293836291878430975367714814573643038720*a^110 + 
      21195667647127584394414984757427349472764147998211592969909358670261870\
65753600*a^112 - 
      43262826531470904134589962638885803631172892040988551464255939082100284\
588032*a^114 + 
      63451275243494733619112332782386290532759324675553305158309087998978608\
3328*a^116 - 
      40653594750554670483352103510390574962361478146066052187537306001573150\
72*a^118 - 
      97211539651336965478445687344671985975450578834640708734000855710171136*
       a^120 + 
      4016832931412270495347875108840159852806894943421928882281761220853760*
       a^122 - 
      80710818555634673432411179029002595905357442449462291846166057320448*
       a^124 + 
      1097203685873366762945834425610976875994197161728943288516790452224*
       a^126 - 
      10523466560882419181596415023173803999382368885796047251587465216*
       a^128 + 68169778856019537362762860294515693259852695958466237376233472*
       a^130 - 246648454843739341161319603795830726438008594356430822178816*
       a^132 - 26626234497625894766410979162754672321387900198797180928*
       a^134 + 4759588218695056365357341673238917461287126338832957440*
       a^136 - 18321646978492460592521110779958278794900247492427776*a^138 + 
      10653395169022354068781976631960562738718148919296*a^140 + 
      50221790585384447961348053816256766905327550464*a^142 + 
      15894234190195021270559953541597485514883072*a^144 + 
      729455401061840863876992368299472846848*a^146)*x^21)/
    (32169353718654925522911508569922732032000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*
     (-9 + a^2)^5*(-4 + a^2)^7*(-1 + a^2)^15*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-49 + 4*a^2)^3*(-25 + 4*a^2)^3*(-9 + 4*a^2)^7*(-1 + 4*a^2)^13*y^7) + 
   ((719321883104870726369303872238124780302299075007819729891412631846642200\
6645077796767161560000000000000 - 8456302703062791779832709710269824761605571\
5575633120683433307290892102302027167634332005094300000000000*a^2 + 
      48221551483103799963319231930984147458860557011673307699775122395634774\
8515459779626437640944405000000000*a^4 - 184626570015931277446653750882130826\
1997918958855734498000985903477148637786309685801803291202494920000000*a^6 + 
      55394206965907816511153220272150982501464911608948212964283077697134875\
09009131015461013104576161549400000*a^8 - 14126065312668405578362098444546107\
842086557269418626126923964437028507172459883956732062946140807315815000*
       a^10 + 317366078862401599992851275587176905630656559884857129656977888\
72431574044062582221708314835164517715539450*a^12 - 6409916297841247539859712\
45786330529757244300600343581465795671099275501334661512884493597087885043713\
89375*a^14 + 1186904713312342179666157099719468549247830088560823987657379989\
24482579368419078075982076740496006224101380*a^16 - 2044751685255616022956734\
92563231094243451075963440496056965392838900081483023323245984773636026051536\
166307*a^18 + 329421926991294917579287249457944368322554636018856984702606241\
868842083623513377675619043039962450496396584*a^20 - 
      49617959601062750799924630427380210347173604251410607291995115968290823\
4762101724074348014137417138963579116*a^22 + 69760568871967897495768141508033\
1721671588281931354149719013027117447116318549433225324600693720498530155168*
       a^24 - 912109244864713913013660448768554927944538474072852757322079687\
176879495560523612912867799550087012010737020*a^26 + 
      11022770941368560368260812341506097135972257437244454163112444596894593\
47096744232278808507559608015026788892*a^28 - 1223990829230584840562842715320\
43929516804384932780253492169822378876022250777159487675161093103543980179035\
4*a^30 + 12438933379191962071582264201922233437355403494899731826407710140860\
11064303396103973144990038598173057091816*a^32 - 1153015853905637797235539300\
72998630384725474538040491551707256714620047069034226303216682066819410585308\
9978*a^34 + 97005888204401561839884378585552891828672610433215195004326217644\
4654945325390573351278761853288039316626040*a^36 - 73594248009909396070783091\
63315678060658203073413268728462254777719206932194722392202570661313199914690\
16828*a^38 + 5003460306045836461879104208240598452645026134887875197750487008\
35234845777717877985939363959859200986703616*a^40 - 3033626751123790253219658\
22496636191743792300594863369350857080031054132514692198729427602696017098824\
527124*a^42 + 162916504808582271843758474982210234644425263861960735572967363\
754385039193215180294190571242067220228411962*a^44 - 
      75877182988374126307585598149239816557990155511911046173897781239810115\
446155635545947662440868249264215975*a^46 + 284991668403211496721279860149317\
13624287745525530240267787463975297191805661877397648072686776349382182068*
       a^48 - 618898851069196495027250149625159417982082707530769635781845194\
4409364474978001969186116442469652036861371*a^50 - 21722202115884100520885071\
36954782518516333853676236966179679628347266231894697915843606536356509496897\
776*a^52 + 384046049608740962179504575536116339081850984794017169319022125554\
6192894968037807232107357510325521729248*a^54 - 30335907591055829345374432048\
11322224124675394007895032100516673501386993129502272863643660471667421196800*
       a^56 + 181664072157430341112373478279444648254179851497977916743620303\
8190248428816103448906167153891688840011520*a^58 - 91643437080838021604202501\
30305941787744399637347959984594754187895642464874900666169581355711181263462\
40*a^60 + 4085128579171478675377503074905731565262580367924596304466573864934\
55067660868395843832504743406170357760*a^62 - 1660442397507198734344490143371\
02374107239093238633001970635304463541930256223604750049005212896833044480*
       a^64 + 629036995409450417874536929948311277984888545582760017872158007\
07557828720332323186655351552854692659200*a^66 - 2246993675816173855770463573\
7515406633099322528534623238093986345253176595938256973730886656153348997120*
       a^68 + 757487369315839761159638880021974468979863719923590970566399764\
8163324919805188733044580201937439293440*a^70 - 23932143237014051801204344702\
68379115493492117577296775417206430512180313994271441790765723218094325760*
       a^72 + 701579987187591792651413024472897336501580020943518397027603617\
488145891245989392830979381429094318080*a^74 - 189056578448010468941721319190\
409102170775381260058960614481377863908193290055888576682916693462220800*
       a^76 + 464939349482497849061943593138527240879771717934938197032156190\
84356781645226045790396976493064355840*a^78 - 1038265663814891482487238206873\
4796298745933938740258130867184154072312577794098131056696866247802880*a^80 + 
      20981734287168842500886034038916612689302674133970289261108087089404039\
61989015549670210470957547520*a^82 - 3827692116289109857245274151110915994650\
71789501811471382312346871645464082651055544317898192322560*a^84 + 
      62917177897681210955940556475346949545092986538641323720071695991244832\
014812716209283027016089600*a^86 - 930293807217086758058070371045533492652575\
1854256804789961916066588855053090626476592266781655040*a^88 + 
      12354038886718966333193449449181757528198365497070736783580061785910245\
60085568871007882869473280*a^90 - 1471135554906188807408346602226309653905430\
21674754073732244170372735054190963867459763327467520*a^92 + 
      15683463553143234784376271137758947249034410040478417410969973965579868\
011327069295589730549760*a^94 - 149424865119275691068528222603360498819847442\
5558116806837390513524545367211501199997429350400*a^96 + 
      12699245470315718192174756284014851467572851827771446620060644487236671\
9730056088643562373120*a^98 - 96073186732562402957630184002581433976377422410\
02927231724272945721416487672191381237923840*a^100 + 
      64546033557518754969052119664356653576389961149404153138816860143228870\
1620540061106831360*a^102 - 3840452955387793224007185486889388996654381127837\
2676245173341943247027816920162322350080*a^104 + 2016948722629212551271368899\
620701208204566385031960076217501072525306391628899732684800*a^106 - 
      93108940551627113856122576318318637810646584042137193130434521992274396\
873170322718720*a^108 + 37574586792234428387828219420826994661113282867147415\
02422776392187137091670418391040*a^110 - 131567931204626567874638036189299187\
203414898378403573420061398618566846015141314560*a^112 + 
      39546897507944000469079945621311370691944296037897181043923021801033734\
86481735680*a^114 - 100430406189228057532274006414159213856235225848464669194\
710539834986124625838080*a^116 + 21024353473972416425007459074044109956337443\
54575931234837294198858833715003392*a^118 - 
      34907960730492305621276417821719753771839975605076191447314340779497361\
506304*a^120 + 
      43630917774421590715386604077444773419193223635355668359189632184043018\
6496*a^122 - 
      42907092758357217384943469174347694659250759180624151364173388947998638\
08*a^124 + 
      71091654638781274712111188296188868518737227036762474408089344718929920*
       a^126 - 
      2616976391305236333678869673331925591393009920170366349570617378865152*
       a^128 + 
      81659542584486177543762259593556612368602097020780094898852985831424*
       a^130 - 
      1792862807597771503313270990124337319136914153548918256688426909696*
       a^132 + 
      28214300839280999933104987794722259293735559912285270082918023168*
       a^134 - 
      318987861929975344689518839310057480137793694125007837163683840*a^136 + 
      2493667815787250230686793807218708961035288146808762833829888*a^138 - 
      11878457943944479156608700139685607279906480413574153895936*a^140 + 
      17447202337166445258531626385386937591058429081083183104*a^142 + 
      147786642959644410163219413538984745780139323239170048*a^144 - 
      828854210743318071847540633584716521723660756582400*a^146 + 
      772300266486796675243773143312575003961770115072*a^148 + 
      2582543281210828221821520524200209816974524416*a^150 + 
      851487752594116898863430126594689173815296*a^152 + 
      22596875928343569839364720024765857792*a^154)*x^20)/
    (45956219598078465032730726528461045760000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*
     (-9 + a^2)^5*(-4 + a^2)^9*(-1 + a^2)^17*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)^3*
     (-25 + 4*a^2)^3*(-9 + 4*a^2)^7*(-1 + 4*a^2)^15*y^4))*\[Eta]^56 + 
 (-1/102842464257997680643599985039254541414957056000000*
    ((42121612981256345953152218457285797437380300231153726688067704441050000\
0000 - 
       1239818914390640651944502308489700341011823697907246005305720950677081\
250000*a^2 + 
       2155447371482002154011240582965076095764076536947185652729426928167835\
325000*a^4 - 
       1297496738283532958607974871914044357224322177776057761903654469594451\
753125*a^6 + 
       2828079762969350829206736582728243829352509572630474921305826317122908\
18475*a^8 - 
       1275937446938170365225813389610599824890869750293140091134410064878656\
8771*a^10 - 
       2673209226867146013760903745984713395244651529291393799637017983522697\
183*a^12 + 
       3333818346116734899049535095118520794896130700865203482556629976688971\
72*a^14 - 
       1149424713631516280206030130860790361865413391041323473470100873402987\
2*a^16 - 
       121835378530060102625859255644556404260194581717963701284954152844736*
        a^18 + 
       16801562952222534099805860735429334567758253199847350378553009493760*
        a^20 - 
       337372459667274693387959674223297452140185506199976220478975226880*
        a^22 - 
       721072427376303827596549369958335624902920369542389017689313280*a^24 + 
       103361800949249141759206838531886106213761047094199702559047680*a^26 - 
       1021417669282012196166663681902961684798804624283093328855040*a^28 - 
       4052563918794967116205336654978877033038052897227701485568*a^30 + 
       112084106373852834498768077398576062652732445432318263296*a^32 - 
       292626711725547428577332292923890462284937387409670144*a^34 - 
       3551821357243727486246585181263759690396175670706176*a^36 + 
       16028048029766955656763226700770061458831396831232*a^38 + 
       49277635028910634416374624773154453516126781440*a^40 - 
       238260270367932505696352348931626379006443520*a^42 - 
       507254036965527562441890789046868477214720*a^44 + 
       1070864287120354951820825844827207761920*a^46 + 
       3456855592746859110439942367729418240*a^48 + 
       3188168722795980446189221067096064*a^50 + 
       1254020037581147698234090586112*a^52 + 211255456306926512160899072*
        a^54 + 13074050046493561192448*a^56 + 190769665465647104*a^58)*x^28)/
     ((-196 + a^2)*(-169 + a^2)*(-144 + a^2)*(-121 + a^2)*(-100 + a^2)*
      (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
      (-9 + a^2)*(-4 + a^2)*(-1 + a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*y^27) - 
   ((-10158619373233445520411536579942047117875820436395668661944300358744585\
06698640903487109375000000 - 358267878649146722813294477393604223428439093901\
3347177689414948436025876556302112890141601562500*a^2 + 
      25678243099400572685959255299077372797552115309298331118603880756893567\
689111771319516921806640625*a^4 - 5435820943216161996759158924795925952275638\
4430156919338898902184897586082723281148023774090234375*a^6 + 
      83710261062688519971153730906326482005332021745675381681004296594730490\
762369815251829737227656250*a^8 - 1023825513118819545628469277834218040418933\
71323124441986274621981221144943975815259906688102991250*a^10 + 
      89374038612728335583491222592592441258504963569329000512563410633790339\
938160459764689530289145125*a^12 - 501308972733860337883317404501868736368249\
08654291512293961180507661850120159086908093375923320883*a^14 + 
      17697938792991950091194243712183446901574907998035850696694452313909064\
913843909599940348835334288*a^16 - 397758755966542814803246083181510936192813\
7932201605162587077325899923956768169576397659756843216*a^18 + 
      56935632925438557241791253402011637814119810688890406936373514523762921\
2532084798442619980762624*a^20 - 49033810101413803862272565748438929512009964\
328727835791357061479728340286248699048623327123456*a^22 + 
      17584807275144744075916169667324998509548377493847827307834614888109652\
86691429073301616427008*a^24 + 1221594493101737705467567992348608441464205158\
04534760551021489252346386130666981985529856000*a^26 - 
      21837410589332743207501956778005161434494657532630793320180807733141503\
609833656727105699840*a^28 + 156257847736887048197447590042915568660379111791\
9706778964681718311651501998112162314977280*a^30 - 67459385407668175578913209\
920098360688580855553228267574439014170460108552686430909890560*a^32 + 
      17585913174966235334199118476350116432644590476567710294584071966425819\
89037300686782464*a^34 - 1792262282038377451156106234936439589377494098493548\
3598177050175132515897969679007744*a^36 - 56179804976726526116393226175640621\
9865606489188043869193328596301702159590827753472*a^38 + 
      29658673241239509374041365679969159426362626219860354608308108052225029\
053536534528*a^40 - 664237307492552031341437228104099584145536007819689088564\
966596732602892609912832*a^42 + 809014607969538234527338979583740600037621782\
2136312181135613474528096740704256*a^44 - 
      27797682564993131977531718739305537493573222378384271410747270648747471\
667200*a^46 - 
      82599870700624762647040375323267125516335611162351418488767140515935158\
2720*a^48 + 
      16157725966569167985125253261986089574463073377519453702436092299276451\
840*a^50 - 
      13277891743846199097797792539958517124213181303546726270850523126038528\
0*a^52 + 
      311448172568723414713890215656787895347923800134459671499745678852096*
       a^54 + 
      4194486138106832009681648895941863601748412800668674677395605684224*
       a^56 - 
      43753928640846070833654977862032885943491968856859180963943415808*
       a^58 + 141844044270861465024693675036739821876585191915055386745372672*
       a^60 + 275834002951213250986247204718623621798809951251729305567232*
       a^62 - 3341989801627262047747325191082296772936350609538008743936*
       a^64 + 6101850397625478874552406863235053239484724276310835200*a^66 + 
      16450531277803794018268579791547432039811111253442560*a^68 - 
      55503628639347048327521568749566314068239838085120*a^70 - 
      40198047641541516680354583777913746797793116160*a^72 + 
      143391032661675688022784441333857320276328448*a^74 + 
      167564598288074857782153586793360740319232*a^76 + 
      57920692335122374824495925934996586496*a^78 + 
      6840758549844983516668206489010176*a^80 + 
      223353900651990845560304173056*a^82 + 859470699882275428892672*a^84)*
     x^27)/(3213827008062427520112499532476704419217408000000*(-169 + a^2)*
     (-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*
     (-625 + 4*a^2)*(-529 + 4*a^2)*(-441 + 4*a^2)*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (1 - 5*a^2 + 4*a^4)^3*y^24) - 
   ((-48705068710691839616522078248958649325512236892394601990975477281650886\
324646703540946500000000 + 11558607005437958059197181822492834487986486656375\
8840487384699843570030245756376904097507250000*a^2 + 
      14932959981918276772721131690544631626725929018649510496291742101799479\
2269719044499816636775000*a^4 - 713687167568038040648186608967961972904775328\
779522299628155952990703293202681380416344540453975*a^6 + 
      66385958714582967276960618671228083147650024247253113942489336998926716\
6817199393747577464633600*a^8 + 397159352744965183732741615349846957850845398\
230479365107282840543380259261728828581950409037841*a^10 - 
      17710163644052435056345121193971145066035924186162395069641645821784281\
55575606640652433304603168*a^12 + 2677476695509981822982317710288453701908462\
462215760474886771036545928063716026161362636784577435*a^14 - 
      32786071320413803973430891106597302002456809212036887679734532003966126\
91484402485810550912578776*a^16 + 3903942627790787506433496426498198232320275\
966371429393212874909959081533755022102988349590613563*a^18 - 
      40999924558365917349731407012183502167189499585591702096723239214086631\
56722090626933326109666208*a^20 + 3371434012415317333178035014344083034334876\
196268714348128811774369096881158015732433601637682272*a^22 - 
      20748628424546924289249766218041959845992807588108176860771914740410053\
22706623148738308439064576*a^24 + 9495509207448574877279230473096154338643233\
44891188775388701037790433323434882685386832129859328*a^26 - 
      32459853579353003552491429572675555499682664120887920565043011699938896\
2693267021206796863799296*a^28 + 83310538400358704975699063356372401255013653\
318800930770461103436419606810390990159110458703872*a^30 - 
      16090353915370936967964276906267422109784140238520519330809396774568176\
487455029901161974988800*a^32 + 233250819659881326126213382683872368649359819\
3995507958822499237846515567752401249803637096448*a^34 - 
      25108325834189907424015593018571877274559533635888585716493224187771287\
5361786183944442478592*a^36 + 19518593064523896098908340883204516560531108659\
465167172929247214920468037084424319539347456*a^38 - 
      10138769976399932330710131421944358289177759062661479807443075846990991\
09415635263407783936*a^40 + 2499558829170078437245764364159924542554477750392\
7153284789680929633710518884212842430464*a^42 + 92003199939790397885616569832\
8196059568442147783212615858530002492185357126406565265408*a^44 - 
      12922891353054260874250038461604353152328246846418922649582508269984205\
0839255558651904*a^46 + 70106947786398695138236907960169777983084026169709169\
79054161329660542082955301879808*a^48 - 2377163344611291254362430581068852718\
52113926337194415058759928840435386860984860672*a^50 + 
      52221004092868717117934042951159592182920155189883720341709033057274550\
37319282688*a^52 - 6202636194799966019283093773734726979299403469546569361216\
4062933396043830657024*a^54 - 21265177476078326189501456159406793984496783948\
0846311297128156932443144716288*a^56 + 
      25103901873490598873271598704060106191775155319934002693183101108865543\
962624*a^58 - 
      52739941154353119863287157897817912027790462839886155564572279828287743\
5904*a^60 + 
      59323998315578998820116688674044978364901275930025313647906028343850434\
56*a^62 - 
      30002201728230903157969690114911804304104770790833179823253000120434688*
       a^64 - 
      144917197316594942984059922576489441747164259996768530518150349848576*
       a^66 + 
      3697392931720624062569122479868754497090826193766429118665139945472*
       a^68 - 
      26971108207041275993287004259223847520507431764903497780518977536*
       a^70 + 66270178188548765120859928271836360484504692217039023710928896*
       a^72 + 327698637477549332914014861654161656370110447046749128228864*
       a^74 - 2818354382303592745403908637572567827275239056220927033344*
       a^76 + 5396504554121096052697045258538675751786012071514079232*a^78 + 
      13502146749093604442130788469285819069758154681090048*a^80 - 
      55559104010518955704424889949850925781135174664192*a^82 - 
      16967954180076120767785908665423753244934406144*a^84 + 
      146705619019437471293208632067143741317578752*a^86 + 
      123519733569262033269772926411246630076416*a^88 + 
      29381989433698533717731045777992581120*a^90 + 
      2040498209684281163397274884112384*a^92 + 28019273721208260382165041152*
       a^94)*x^26)/(5859969473390181233253560401097124866949120000*
     (-169 + a^2)*(-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-4 + a^2)^3*(-529 + 4*a^2)*(-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^5*y^21) - 
   ((-57419545967044944264236297363245797671683214039334935664300183418336817\
306064702256166100000000 + 20901271905561305800268715130370687022260230231294\
1357268015436229003912756544993479514656250000*a^2 - 
      13829466193405102088895566014865779283170000121099629126040371057209709\
1884701551662597416165000*a^4 - 458572841483445869784220658978709248249362891\
320410939441161057016568838988931847741184126017875*a^6 + 
      13412430368018681743454139047357589811730706309834409379714697471496233\
33664207945205969805684000*a^8 - 21831143626850118052572110012198495001275352\
57818113862748091898894128350448845481150357374020940*a^10 + 
      16547904847150241509741264511251658277575661701349880020170597544558227\
22618034626257150546757552*a^12 + 2807621837021736182844792459696935851391866\
241477099154609895610303230754582163459699433556365206*a^14 - 
      11014355064478780840724157529474916094593431411467432505700775048277343\
516416248988872204353200176*a^16 + 186432741766513317750090963883345642286724\
60306746523046251623181269558520356331764664726167347476*a^18 - 
      21159196354543237867534198411747765768932319427142023870337786146213032\
441131557748877356167695176*a^20 + 179916607900079764353766799774111806887258\
53033802402852716246037310240064521409711941453351013253*a^22 - 
      12093846660245288800822208212529666199381998118737019794423847922468360\
975243036177029853827209040*a^24 + 662354399674999323577896272653374048765993\
2568919757324814391095781698751045070238316135553904480*a^26 - 
      29817970155400985802903696163938805818221169364751734839345767785224988\
02505259326835667487811840*a^28 + 1080204626779160474423844964763094723533535\
122242934294227250514078457582045437778198342646037760*a^30 - 
      29277366772546923143978866748125010348180642689497576316403507148202235\
1194335302113823689719808*a^32 + 46540854374503784269515825587084102976648203\
267220751047429625376388837417770843091551619547136*a^34 + 
      31056765749305323379993208465621303550368558381169576453294056329247867\
56650362938142237917184*a^36 - 4778079768942854439095284870921451590439538775\
690427502457134800460285086071128782143213010944*a^38 + 
      17225497063319339615450647279717738191943300300565945338092759296559077\
20501967463828059848704*a^40 - 3974145290446288949425721696858999448830251665\
41596262557918759653134513485495628721146560512*a^42 + 
      66679318060783566180534855150828017533268465120156935310007614099142858\
062080906202154270720*a^44 - 847965037978869268461549127644549738758242043843\
0176301045216848441103266968037226698506240*a^46 + 83013495138337736910642870\
1036156399828423255621940736005798733821154132517621118344888320*a^48 - 
      62702356803969478827649017477973733700437238834863752772604852890368640\
220521142933258240*a^50 + 361746311274060143553354245941358086529070909435910\
2040541856767233476188207660622938112*a^52 - 15456828383101736143101814100705\
2566051464409185352489578505150237425434175192426348544*a^54 + 
      44769615871846995387775037976370215707894815194068347545471753782398105\
78950289096704*a^56 - 5768529059407122399065866806077267457202314612689335128\
9076834699197587020761268224*a^58 - 18627395009036104257918358531340644545206\
06249990524682391912956492167001885638656*a^60 + 1383477477721640683921661784\
76361574801992488421634141791488827972885912137760768*a^62 - 
      45084966980688830823740915701287392936364440686666925514668801016656133\
56728320*a^64 + 
      93733412586293480145571373954486866876714088295283284496427578531156894\
679040*a^66 - 
      12583898334149387778539108673379387866251146196665684046828266837740041\
01120*a^68 + 
      85564877067460116427545352626065497216474618787718182875143780443986329\
60*a^70 + 
      41266073963089368300268496929052059342881628600409491608004368890068992*
       a^72 - 
      1762806452208269313816637481291668101321040987592615599533152633094144*
       a^74 + 
      20974253694420676151762782315275290387594584291282959647844014751744*
       a^76 - 
      126149016196254867404435471593603345075256065929114780805443354624*
       a^78 + 193270147241643469933273911452184060160638223140043831224827904*
       a^80 + 2772777738226547952206102899108335159025301221891161077055488*
       a^82 - 20629092042748079330821462392252730040585157811719488143360*
       a^84 + 45239921876492511694968914484529033919357918898783518720*a^86 + 
      83805291875526885503909880267853386093872863133040640*a^88 - 
      482756096782190127552927316265107285410432721879040*a^90 + 
      94821766133289431370671424704610107315193905152*a^92 + 
      1253197564272070277929366835661037896619524096*a^94 + 
      730392041606754227498305428370090616684544*a^96 + 
      112525555239589868218810906497899298816*a^98 + 
      4161828712806428233527786391732224*a^100 + 
      16596133651669629310366384128*a^102)*x^25)/
    (1220826973622954423594491750228567680614400000*(-144 + a^2)*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^3*(-529 + 4*a^2)*(-441 + 4*a^2)*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (1 - 5*a^2 + 4*a^4)^7*y^18) - 
   ((-53636427545904236480865825581810568149311727475600077089338071779752106\
1108915554495293308390400000 + 3167366145493513538223947356239375905273093027\
936579878903909175352682043967171415025252293279680000*a^2 - 
      76301820314040525221705114091616486184878881462260175904061472224629179\
46573345125546502760535365760*a^4 + 96714105548368053723811082579210295307942\
39766070753743820307484475237707695007397701008250910830880*a^6 - 
      40997259072546993820797651960754138510383006145990582146898124536526292\
09540147492368882028931047240*a^8 - 19368532594475747738479599409008951302632\
809143970846112343292521881043317943235157917966287711725992*a^10 + 
      74075810460405598248860831156318671172777086214371164723051444586036021\
485076343553530506080908318955*a^12 - 145043714646830417649452201835254099479\
530530357295287163646247145389504804264699672259018988619781915*a^14 + 
      18509028750034854654569114776745318291824455424519131583219957156737993\
6771930628615733332918235660928*a^16 - 16566320289505986428276208070997992072\
4272048108440137745834521418720023217479423857463214509513527644*a^18 + 
      99576937405000178921024090116558519537672265191351051544092219854535754\
779580126236208142019510966554*a^20 - 153580790582310331896752951247948498286\
52447212619942095121551190912520324950549091977487323135864442*a^22 - 
      63599270096162343784541297478817536727174433093056963511765718498888027\
402651148010622344822722999668*a^24 + 120420483730787293928344734690621081671\
129029832794335538728577578764059521783855130885190284230462540*a^26 - 
      14479336744885407757254454014357756706298046502929182348427259366977619\
8513117619910888172308665132365*a^28 + 13679160719334039607189355856874179340\
2615603214428557261972705793174200020984165233191998989220400157*a^30 - 
      10698111139245507921804685235580346637363248180560047517457203678272502\
5665978941577110806749175548732*a^32 + 70354001714850310755051044916013396982\
167867665297450192560592381048680515964893757677543212730012944*a^34 - 
      38933547929455792836168052618526539914279959740931518266263622781422276\
175938469766524512242685342144*a^36 + 179748564823344610608848988859962619931\
99567750185679089854499206166478105876713787855339056362765056*a^38 - 
      67987289135591146200262003477957185721223006839558668365069680073118863\
99948925395336471714945012736*a^40 + 2034794086392411297574582543235013617889\
085619796677254481677450489287428541263458401684820757557248*a^42 - 
      44454274442825646903767978178608123636454141979048637730549798529039667\
6764536005456034967399579648*a^44 + 51798092788423264961031307706134334666285\
535922101469413306945223063877322232444727921372792094720*a^46 + 
      72978631901447467687514732040441234214628227284969345188017281557808868\
22383786879614231631626240*a^48 - 5843457201087530438087682271348937885269171\
626339086582608668615046635853209080441213860160995328*a^50 + 
      17884617251139196516145782643480664391442692170848318364390029778230439\
66356599446382236514910208*a^52 - 3706014088681518878672729680340877760531099\
76397975832029306344590078269674387455270608118480896*a^54 + 
      56777636707606197589779011115795131606417432061775663236360510475881294\
802486970546716332261376*a^56 - 646063891048855906520743510657457294003463801\
5351851279478118707670605760282193003879600226304*a^58 + 
      51030698787574375021992969351957141344188132121385462077701082021146716\
7108989198301485072384*a^60 - 19316355328994894388201014853648123766356729942\
979525371410854132993368631256951734604398592*a^62 - 
      14840045555359405113201156052819719474354652321420567286916766210777342\
33139722540913000448*a^64 + 3532688093430984751647268888988687323622975539738\
62111325749071107979295746396810693836800*a^66 - 3725397419075782639592944782\
1460867492394543167663365122681347379096104035167589241978880*a^68 + 
      27274418806816502683866380809181223083523903040691123849820877170133708\
29425373150707712*a^70 - 1513799318353912835873704564083317766064731969762285\
26157993474500788979492068138156032*a^72 + 6541077958449484416357452346948633\
509118877545508341332617505244884373615283928039424*a^74 - 
      22049684882154244884047603219037999026533518306030357862371620478378248\
8358774636544*a^76 + 56934131739647833807371409696202023266297436597743663311\
04776298719070672195158016*a^78 - 1065619759810290362772495816507822677067635\
43697355726445369117782354625640267776*a^80 + 1196565767901606327696251739271\
456644926250817758682129403995209602217654878208*a^82 + 
      14966177565931850330721569923544265261041322629665249616758163169051011\
97312*a^84 - 
      38650887953564597113935321708621374096842838431152849116286120469811167\
2320*a^86 + 
      89334680001797989668952051070850856860004574792572477133117496515100672\
00*a^88 - 
      11985952627955301992592961500286454401285625156028181816144182536621260\
8*a^90 + 
      1009106053314216110869036145602681609060651232787737863133132612435968*
       a^92 - 
      4359724034643093923250935011021134457884130161016620170872394612736*
       a^94 - 
      7792324201719725719885325326374173869444718375351149050256687104*a^96 + 
      238161407498695187121785577783213894636362577486876030193893376*a^98 - 
      1433071495083348713902534356384556667578228463848960007602176*a^100 + 
      3169407427019613159644933569922517126357447455018821091328*a^102 + 
      4965559712112954537441451937703786270525773321666035712*a^104 - 
      34570739785425224627973161030240109349759626636165120*a^106 + 
      19565883977052411954924080866685808297270753361920*a^108 + 
      79838232507112204989921619501415750672196829184*a^110 + 
      32249172593761493616759630923372487411499008*a^112 + 
      3087583189693504382609675659792355426304*a^114 + 
      52927769852915119463792885249343488*a^116)*x^24)/
    (1464992368347545308313390100274281216737280000*(-144 + a^2)*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-441 + 4*a^2)*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*
     (1 - 5*a^2 + 4*a^4)^9*y^15) - 
   ((535946671015210377778445096580645508830493102060192890698826082887067060\
9547269233480653415000000000000 - 3747006773625940436538970602373177426438399\
2465185299150675390906679952672001561395676977417187500000000*a^2 + 
      11815044092921982852891250073075381635132566744886084854436964830052734\
0073139816820101236952689250000000*a^4 - 245915677834151329288963644337880786\
038122352832910822057093549666165321721702388153021350350059400000000*a^6 + 
      41570054755721649248932429436630464822009317662311585948230002869938463\
8762424398916680019673536830075000*a^8 - 541497411414872731417856153932049535\
092442379970512392091498482984069954589411145488676257996959335188125*a^10 + 
      33595446105306453011359286699010971518149953757605355965337787463968118\
5320231653737340056490988997916685*a^12 + 44572091368054051284154508870983563\
9302082542522434710065146553941630235052366281305934265858520512584730*a^14 - 
      17304894708176530219311250484787093884505778532389258299162101273707961\
67680657761610563225402737098418810*a^16 + 3266460845586021962973946266085152\
549408207200317225008819805918571322926361328886181864638470495302492369*
       a^18 - 453414705340180581217392022811422846837763792175775859069672977\
5852641124077457553671432278839900706362233*a^20 + 46755251521156379913420783\
02203467462378996227959567697687822249539026040853227472620395722973105184387\
932*a^22 - 336562900082789302429434854408319687476898925806552642628948239788\
1092203726039642178099793176207971524948*a^24 + 15049507841766861244735621397\
22025825364467343368824173646857319364595471400669211181668362221447695891413*
       a^26 - 462705874398486403176562939620174368465315023743067445171917607\
853711756080254491900794354497029112077429*a^28 + 807918370816473452911653337\
27309688941185475437457489925748084149466819448015747692535322121165805243610\
6*a^30 - 19865645937678348756352858263707000526511354055141546996720895925312\
92978499716429486069603052502028097530*a^32 + 3017767935938834583488748692073\
102520418262436719330318868367457849749670064294397385772672580983977880215*
       a^34 - 329638613101273194589707313461106801364769708142363575084226668\
1475944113899601451988838229794770370841535*a^36 + 28381387330170700756115727\
46718563118238362884284195445401136049368211392333723357190160033149031862032\
480*a^38 - 202008737380402262003189934076764444015228017171299210130712126285\
1589032697523306473789682530022573893520*a^40 + 12205776103625757576178755975\
74338191426814872070955965718394372619976638319401424020318867566923578137600*
       a^42 - 635735681208953873634997061079707088658262776154070434271849234\
889932735602419589784041595485857462771200*a^44 + 287957352793090794209015344\
73796741068489510686619652069837143408751482016231951843448918754661014347776\
0*a^46 - 11397734055032775971881792348911037141764630487204315349880385030203\
6298873943850670504178000252454215680*a^48 + 39516923836277478429027289554039\
220205052024893054214986462297196036452306906180549307518199641318031360*
       a^50 - 120109340954165619465472739774633688501175135862377159108804867\
80091131955009125358693072508055077191680*a^52 + 3199248717245272592131726827\
741706721091296781405312898517105474180778805178325842347267470363134525440*
       a^54 - 745695090056096233513966032840337062675986505826393810654397099\
402250164675023094327321686503205109760*a^56 + 151672604357066269286150297941\
778010317416115349559938463460678611889915534104537068082150226987581440*
       a^58 - 267980898059087292551847855698273528364396901453600808822869926\
03616560863271173243801338493785866240*a^60 + 4083420818404252046832314571602\
309933304828384269001746728891451881771117815429827931047955875758080*a^62 - 
      53043291251823954307615598116685243759898200534862968907652522301252584\
9128900680328465591325163520*a^64 + 57567629872842504021600420850627360494112\
622014773093683207915112274328506751335521249789036462080*a^66 - 
      50133764706745641650340866295376215067936790315212726911729073366654576\
62094853626586459893923840*a^68 + 3150323716301559133381422733825802662750550\
32181851425885270167749215333775448237431640083660800*a^70 - 
      80993166269432483498988195787146215541843524096498470662887846390085706\
30357652086606140538880*a^72 - 1143597627316958415274021951374947902198723776\
845250066236852869846042649720107825400811356160*a^74 + 
      21343784952470707045859100587210500017749249821021471887401894814861805\
6856692139656835235840*a^76 - 21462988690326767088754972228444958678664370051\
417640593276981952419286422738893661683056640*a^78 + 
      15836814193500731327164042166032118322101318784623792572274594840313129\
80335667430996049920*a^80 - 9164584265162352269302271051961986140356939496190\
1607790560241334863872972682883665756160*a^82 + 42185191912654174861910689933\
14873280465654623200318939214587837739561546158373590794240*a^84 - 
      15211782141765674091599904232096126702801278016376635495972339792361994\
8395784495431680*a^86 + 40431684458528417335021313080036591181111703030830945\
27508120367156564098969910640640*a^88 - 6225328333522137584401389388407810512\
4903701458229676990335808790638606184213381120*a^90 - 
      53390541365301441528075613233542436919227433065108806785137313025971676\
1326714880*a^92 + 73460432511274840745125371232162811354982343368441226780729\
848980815271417610240*a^94 - 280600387827466731851271359295125648551708593069\
2161889262625489910527646760960*a^96 + 
      70723520632018850744105327458524867163823741412620853558603280055907196\
600320*a^98 - 
      13094412241149859405747370462412873183964782842359660459152926715401994\
24000*a^100 + 
      18065287063512722940069180156442426398270653967936026458206755085636075\
520*a^102 - 
      17903571374213439436150607076485817766342360450320131025308499824345088\
0*a^104 + 
      1106897634524060582627389700840357943845396509393902987640933334384640*
       a^106 - 
      1291603571780774197381357036258732205853303173467465856541282795520*
       a^108 - 
      52236553317962619283928146084461805678277275883464943320568954880*
       a^110 + 
      579615374653518727131712205836375590606259618480950163443548160*a^112 - 
      3033981620030970181720094598119027834509940315841548349603840*a^114 + 
      6894814713578413160018988262000431850372445672109087129600*a^116 + 
      7598721314064276779624139877973047160820524085889990656*a^118 - 
      70587437430015919899269674202272121109722233466519552*a^120 + 
      65016637322115541904815484492374111267907885334528*a^122 + 
      141489792104785129881235273286012165370893303808*a^124 + 
      39383664222510646875641049465347321114918912*a^126 + 
      2229750285960994433717617904301536968704*a^128 + 
      12656223592678642344543084802473984*a^130)*x^23)/
    (8720192668735388739960655358775483432960000*(49 - 4*a^2)^2*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)^3*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-441 + 4*a^2)*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-25 + 4*a^2)^3*(-9 + 4*a^2)^5*
     (1 - 5*a^2 + 4*a^4)^11*y^12) - 
   ((437750674081583602031536753863058005745853149715205251239004364160596363\
6187263469329949839373824000000000000 - 4051363830828867547695471023381847505\
1749283377420679570999607512448941649527568398175851959290937080000000000*
       a^2 + 1781149935224820045580035540140019866430239980210732421579847300\
83349162733364682458048087345305266789900000000*a^4 - 
      52727196600578553909073567378359256508785042536102282637850688572004396\
2493238192320904831689710087650596000000*a^6 + 125602704959599990942089868661\
76060480518362841275862421178680557861749322495676695357928168699087358084681\
80000*a^8 - 25789552005847126518288930149976074299976596867172568305876404899\
79572148677950974883704416152681230692737109600*a^10 + 
      45521004712355965280130681347870095644344864475704216916902930599524925\
39105618994850346283280981152514569670459*a^12 - 6887796219581013674252812008\
39881213032544454498480136309657523328396491912820207649918244364651544702906\
1433636*a^14 + 90211963470807025382165350573066061016127362090553186822899707\
00656505636891298740251009820295974936943744512892*a^16 - 
      10011684101929492707931080194278056375398311108670028426268692289783852\
163420280806366484971777116962065497815804*a^18 + 855758702965445275216082965\
56892486751177207454565817396525836905818317443728124508741035287369989124661\
94825272*a^20 - 4041594520158447505236948230059117272822965254082820135366120\
858984052734418228556969708216397346396646877325740*a^22 - 
      24613741233345447703677713305965102014536006477850706075467027111936106\
91484059886287362742784319606887265169620*a^24 + 8730608971034665794800827964\
63924517607428988899463799417368773860415145656138449950945830299482348452128\
3631060*a^26 - 12475862964196183721630068472802703725509078001252141908500440\
873944526620498828790561850208109335129676091493322*a^28 + 
      11968356228889733677101830130208102615189036990902898890446441619381508\
329009169202773892009640968937552549116796*a^30 - 694974536364415424302637223\
42363713476657909351294745222588387908133762946440625856598632232957846561129\
40715644*a^32 - 5993086608569676683921913621811810961049293881145918495850422\
36890611149478752487833241852463784385025410318324*a^34 + 
      73533698646772423359622999427654535083994852680130588021201968997495964\
84484997428172800126654886150519122156352*a^36 - 1081041955728007191106837839\
45088071484491426876940921693215209482632730113578791702599137090930069295048\
85375012*a^38 + 1064833496450785970587523731216711982612384053918744981265163\
1620269503219031018104844463565502323098052581578596*a^40 - 
      82620419193566380970548227224303117965448109755280343907426107287854572\
78041404692789874468973577423482419575428*a^42 + 5378770204875130599554000810\
64563678656285560017723381011083975560626022390787038600307807689295657109477\
2357015*a^44 - 30685085754868593165782722815348270557268461208016792141016600\
37878773180355532130441885688374784153409812116104*a^46 + 
      16018844242149565573926831128082894024152400019045947428189949729065660\
78270327309571210820634544503924458598352*a^48 - 8001834253797004568376085787\
32007250056273291605167267746449266020712585713812824345879538279293790109567\
934720*a^50 + 394740497121385554565142816810678665706153868858572000263782104\
308082682309267388943896114917930276809553135360*a^52 - 
      19257581986173080339635775381447468677988757367393965906644629002164556\
3926066725682756236498509527873638840320*a^54 + 90591711024811787547247079171\
06450298698816868244009367048920714243959306984306575073974714951040754945296\
3840*a^56 - 39818288357078672361820593123657290581495719132813076673234376502\
724784211596111792945116802067491422622842880*a^58 + 
      15973623737326408019581097866797978199581619276914060113811448619533410\
524146874297046118264447822100621230080*a^60 - 577182282431639544803316529586\
82992623815167865765159196234604753398244060946806863638155170470541671766425\
60*a^62 + 1867127139588010701950299918468913365471759885194423756647784292050\
722396838161492650608959852800122609991680*a^64 - 539582527067956885986247102\
22692676096224444496624967206411973459505941419788770983189229580832018232508\
4160*a^66 + 13927144727401067043741829389645680665637351093031635079949263223\
6480423875211192671780950463134709810462720*a^68 - 32125292429794785444664574\
23663083531957517534049858899094435578611610925027165594534036085688933294276\
6080*a^70 + 66286424698593464001864122159183302616240556648900888844919454844\
26089178722896403475157183096914727403520*a^72 - 1224821913254246273821225065\
62647243227793459840610303526489023261016968094553780736280150875078620348416\
0*a^74 + 20291294659838094115605272908901377072393604773976181671726021360887\
3838108925372672397136788196299898880*a^76 - 30177460669447139337157981436668\
788369333518243966723321969561607355844689235860574115040961354614702080*
       a^78 + 403418274138587166891172522883195745110365885434750704681210120\
9385052795643225124750426027846826721280*a^80 - 48537133701576101289254208356\
6070365063706674536517591511709349025872436038382029099875582230795386880*
       a^82 + 526137620483046764061411984504026265532470146356845190086441134\
12294745846214196154539396298367303680*a^84 - 5141612784375104214163340761955\
832168424191079679523745241699959268479509662718888973023877131141120*a^86 + 
      45289305217320107877340518297156679964611784189834475244765964944091921\
7237383061108821271081123840*a^88 - 35905780351610369625960308531115062900475\
398414922644783292983188783526111698452614017716741734400*a^90 + 
      25538227356970364545426028044358224479081281241344887421908368267751666\
97626123097027153714216960*a^92 - 1620133875512804460050785535012977018667156\
01520466246937700228764173890800288870410798571192320*a^94 + 
      90807152001956577676730899212457091599063801062616245460282944018831310\
95374895773514643537920*a^96 - 4427957460211188694351431380792497630043665993\
13504370383669857409251606043616231050497228800*a^98 + 
      18287343127203834111679845881209194437984578166285288870813371669251192\
536311234009120112640*a^100 - 60526270883152859845835620742953949826736311844\
7436917123823575026237915033414778612613120*a^102 + 1364664411256971933579439\
1539688547503725354642133674605175977576915081966599835777761280*a^104 - 
      26845482610144765984341754331839274319931363843150630293760754232607555\
765092262871040*a^106 - 16509874183058158993569755559688271837357462699751015\
304216746032002802263950392033280*a^108 + 10256856720350960857976969628824665\
29791655887140461638870653622451168344642986967040*a^110 - 
      40812249890799482987673810966078842429661415743898460448376882902724403\
055720136704*a^112 + 12384800521668513981062862530649236285007289503079878675\
43232576016872713104654336*a^114 - 299535563882000467075835142428946328633488\
65873714439927629945070922050884861952*a^116 + 582201233419091071374503619460\
602199622162399233958747777943234740709431967744*a^118 - 
      89889469997766878558969283540496123503699916924590627172928921604017639\
91552*a^120 + 
      10639381017792707163343815454541010232248230139267929121055062969412485\
1200*a^122 - 
      87943906174541718727596893177900638258642889707377108077984660670382080\
0*a^124 + 
      3402136403431315935366250005141438665442193758200369401574235297546240*
       a^126 + 
      27240252301883850455258891425752881766190792792039560289431513464832*
       a^128 - 
      596798630273037582433613358505768499242310295700567907925057601536*
       a^130 + 
      5246769558115368694542361982714974370023334237823504665410535424*
       a^132 - 26312914990476000711970033788042049970485146467191668212760576*
       a^134 + 64177282193283211840552805204388845917203672278220373229568*
       a^136 + 32975305667991667780635563992612679652756998704261496832*
       a^138 - 560217960616486125360262024274606360581623294581538816*a^140 + 
      685964640966267647373698923108722627229321713942528*a^142 + 
      987550959072497349325865369694313960870395248640*a^144 + 
      194540437741211508801069139346470859517722624*a^146 + 
      6002544398715470410307423220402233540608*a^148)*x^22)/
    (606622098694635738432045590175685804032000*(81 - 4*a^2)^2*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)^3*(-16 + a^2)^3*(-9 + a^2)^5*(-4 + a^2)^7*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-49 + 4*a^2)^3*(-25 + 4*a^2)^3*(-9 + 4*a^2)^7*(1 - 5*a^2 + 4*a^4)^13*
     y^9) - ((-10322559106609541586142531509495703824680326887875441668649853\
03964787550386115437999506663770000000000000 + 997960212650299975648246677526\
3529363228472737530276998053603136579297816650348921537353479205725000000000*
       a^2 - 4631732436357652332435809781301432130081632025734350271138742048\
9123836348618244961330992350223542500000000*a^4 + 146979083134534521190719254\
76537330609543349137976412193316881472010150622745524843604769548396090081500\
0000*a^6 - 380887393347868801802110497124871574628895913627329191531760564319\
688668317189204919916326278347391676300000*a^8 + 8628313516691937446265996633\
17675915978685666472072262121366545798853266531551031261119888369907012180111\
250*a^10 - 172488328035639175894892252676855315448111543449251638350003573452\
7989483517649526946440883139078270327470675*a^12 + 30967836502085787262974920\
12369511595223945155828012368544464898119957441702615726193638138075379765027\
815150*a^14 - 512587400599860216211198048962559521838650624296947577096248941\
8294244471008701981422221053679842536551173260*a^16 + 
      78615705153200068178433473664673838449752601695580473773599880710911676\
11471219597493291300302997598943859596*a^18 - 1106998349475867857483474961698\
82253937509972205901003139156071241767164687666098691875425270575342217020995\
20*a^20 + 1428894097905033223356161825007824756215569625111029100845152527386\
0029242214705341943572745504583684850159452*a^22 - 16909597428087106501201744\
75570450294962652633632720933419149103366691448532616625863686660862436588457\
2510260*a^24 + 18146050088876741459948630476733920981810155717589612873900580\
038002184570871808652294266713268229930116916848*a^26 - 
      17424534240992828138222014669416306391361446274728410523492340830425354\
329628801138642144270520578193808813070*a^28 + 149493052382980387903814228733\
81897676067646250411521650259135816990558332190913192743250147121224850247925\
464*a^30 - 115356577976182863518162820708710845443936914314343908334332457532\
30021596024477976988500995725907069633680140*a^32 + 8017099980818200785184864\
78686355063682118768636645008819883572728413783281946083813132608573653156210\
2044660*a^34 - 50316519891806676907167259173343612253366662170013048422780751\
39674571938884972780120546551789270108298551960*a^36 + 
      29971292035990294871240012111460858429967264963224583740099474369616344\
12103665383181140795443445087366476164*a^38 - 1947468878839505150889750853936\
98765763695050145589648475055646845675266522550658498692758411433219524988358\
0*a^40 + 15235299903459094528707145643873869113723919371287559888615491436299\
13480236347477782753849499751547584376958*a^42 - 1278447366699791815129367764\
28448615006494560984473088307292683395141622482695875648977857116773763895436\
9095*a^44 + 97530943516222974033143991859669908078521575008355272369682888900\
7523255760867142191476655362776064733956762*a^46 - 61806380029247160181343198\
69479590935317128880447781794316875834448441588902804656257380289917429251918\
23640*a^48 + 3045962832823635829195810082945818601841859866246649321357292062\
82586102707856666977518934570042714586544896*a^50 - 9901469082231793064196022\
53229425139566625417060869394815144479855203410024007689383946414439408546346\
88000*a^52 + 2557067587640132704287117219867380353680152225302809895886129751\
69839692981873730915047341744289923724800*a^54 + 2877715554676915946430030642\
83812658222953623820610358541929942178847131886254339452948895498101355955712\
00*a^56 - 2641445020372049902863982762666825605362681700662440251601223071481\
1437092612720635083412474019802323599360*a^58 + 16348874216578884237919631165\
71558192536757879889513897963498406599762021120147873776820383928848872407040\
0*a^60 - 81301801784157398902923504479227388853289998809696794444738130105615\
68339668049069706944193170201979781120*a^62 + 3438477984199049370683561783039\
416842385147682432081641367074941293760967634989878405464696422734063206400*
       a^64 - 126955070262151998975560054398421742599704342468425331852736208\
1227981389922327395602228023770508196577280*a^66 + 41496490669984049457967132\
56137169810864948037376658895313957196261468656570534126921336118645501198336\
00*a^68 - 1210096873655147854252936766458478374468422530463863427019774621338\
67825686313298185289683425517256048640*a^70 + 3161433664556560455394090387737\
9584604741322612091714174553298263311004095717947180247495529413895782400*
       a^72 - 741403683147870934690125197989675083820582376103555913843381706\
1607271269680867158847341453665684684800*a^74 + 15617105992418225464253440090\
94411825951516515096209253821631019625969009927592844869244808094285824000*
       a^76 - 295423005320770586609354498440124450634065208966542038531844011\
534271921099035680316795707498556293120*a^78 + 501542173146915704349864597530\
93965359626617795851118456887539438118142253902318783776371097835929600*
       a^80 - 763464073237361103140222960247932087980461618731171613672748498\
8221079123844385745237513461185904640*a^82 + 10408741164101092257462753814616\
76243727952088580962212382353424385412152902537099724867326758092800*a^84 - 
      12693084146541877280032909241268511753304129460585790068427494711574351\
2485012817117231925124136960*a^86 + 13824284161946486663717179229242887534354\
042771406392526815891891916618095000107777811598960230400*a^88 - 
      13423986809832537335000340191899988939493725458208824493017705636194950\
20456352774906286104903680*a^90 + 1159979641640857633613560055649445690618684\
72847801480792565611443042092252014863420604232499200*a^92 - 
      89011278013696059966227894611214586661241361922865361701044259135213857\
75609459450442678272000*a^94 + 6052726993095266033667442048834464396518793296\
93395055816086462549118325499131542117338316800*a^96 - 
      36407196186645348292758676294469258519351540896909634926855225729336565\
189068152321406402560*a^98 + 193557916986077381185888523978346368725137498395\
4189375058439434501164654901274159244902400*a^100 - 9110084018248107995205917\
4042652975677079606170248092829879567109858894756449612432670720*a^102 + 
      38206890852763363069058061111655689825355773690897922533976909095884970\
53059851799756800*a^104 - 144928428162478955309023996104839296718445670832935\
802788694934384166149209002900193280*a^106 + 51023874831678827703562266338438\
59259813650794372132844360005062892529793198614118400*a^108 - 
      17206189872662327378334504675998064322511184369323837055301545295556891\
2911606743040*a^110 + 5663517026102811540113281752679378623448294449663108635\
078742290338893353346662400*a^112 - 17975885107519536897456058286417571300806\
5037066926262468609511474647311319040000*a^114 + 5291915549326764339352890209\
836946143948753308044992268320015290876902202408960*a^116 - 
      13810420720351502921760411171109655182949729857776367662365694933692556\
3518976*a^118 + 
      30716464542583120912949317747246577108722283376180584308813666879362249\
52320*a^120 - 
      56220975726179116476298638125099663409622838594725251415971394667163942\
912*a^122 + 
      81284122118675674159259521286823621011429449998547159279651026691424256\
0*a^124 - 
      8644902641299505324031394402241475474491546925976965427305295367897088*
       a^126 + 
      55042875834413528085997404615929555789894191535140989836483855646720*
       a^128 + 
      49609905799375407408068322858766902518580485395526625826927804416*
       a^130 - 
      5767540166323049360444629120903843666618714982150609161483714560*
       a^132 + 70260264971213099574580163814971053184743642090747404421693440*
       a^134 - 460879800298960524977359731190599060110086905917394376458240*
       a^136 + 1599344880837815640092738820776998558189792297256805728256*
       a^138 - 1147984638211012123610751342312503485028240043666309120*
       a^140 - 10233477443634929724791018049949147056283367682080768*a^142 + 
      20628289718591921305490226168302949239011326033920*a^144 + 
      22131850210193706871483439162948449453366837248*a^146 + 
      3349083604415423510071560578530107289763840*a^148 + 
      45193751856687139678729440049531715584*a^150)*x^21)/
    (120635076444955970710918157137210245120000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*
     (-9 + a^2)^5*(-4 + a^2)^7*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)^3*
     (-25 + 4*a^2)^3*(-9 + 4*a^2)^7*(1 - 5*a^2 + 4*a^4)^15*y^6) + 
   ((134914893530219477809070914280113693559833757737000649776936427460957983\
3272207050891110801268000000000000 - 1537111392925563844870324744705144823185\
0569722947031683692522766810605388232137306554475821893490000000000*a^2 + 
      84580979965162577294858185178231577126782397954137763931806014853723908\
771947065182109444259896610500000000*a^4 - 3128283887576751424053179626635099\
91883886727762211862131528535322445037827750614062713270515150491366000000*
       a^6 + 9113873055169853396855138106560849195874494971644594123565125862\
02898922178606449183775053348143942796220000*a^8 - 22610816980042898443471632\
99827410412968049397397909444295080069456260624943788828171972670513597652513\
278500*a^10 + 491859003737520731641817674305217679875830290846886297651510302\
8945135587977021687402350190769885794358013005*a^12 - 
      95687551734855165445995218533021612648074167751139958504669445733603348\
12117929529135712191438585620005566365*a^14 + 1708857490561932179271794364477\
43011746903404566741781276340295708262729613752423738899182239878255217066377\
39*a^16 - 2863808221149482370242906683588319901646018880029452813647103415899\
3205541202756049748089198879929459477602625*a^18 + 45566815154661210278990376\
47037670537582040639648246645557706572300947192236255749074525902272204567581\
3285384*a^20 - 69378411729849301742694252891590746630887664454132185919841964\
102799536356053521979756140299786980604052105476*a^22 + 
      10150994465109691815183389502578974275842518828422298872930678308236175\
7931849871210708105387213350463317101804*a^24 - 14202164945733469680818917605\
03141984530685669331282053689255103247467601941183777411006448083979919152963\
04268*a^26 + 1879958758959603287419355435512823288387858892564608850396907814\
80692255904947841333490720129067494868173294886*a^28 - 
      23340743578121155692103143999736752937011236603448555523014396465651676\
9253531489471387925357128569949994687270*a^30 + 27014815092519378624125640295\
09152762509829578961136020357255904303185317603842782324575244406296783593478\
12618*a^32 - 2897180850997726465190889923333551039473423283544152313680462672\
98971798893670290358100817785822081713926613310*a^34 + 
      28642418615199983114007373818325418468235692868696144137651648337398947\
2265153171310767664524084711282633786060*a^36 - 26053940668086041885049916753\
34807073277160508023606493091987384931002455714491731297386472213790772503486\
58596*a^38 + 2181635920862587399519142242887593156894756677255157036716491492\
30344006310836644989084908320698708119079228316*a^40 - 
      16813163778900598427859487544940789270488213743907872429904300114404455\
8814693835838797497294007847487771530984*a^42 + 11900200404864985176922440400\
55127255418822156224800409730401890439466672461867072851458038193836302220015\
15541*a^44 - 7724379558324198750405519891190195071993786170410455282341934342\
0708879352380935068664179238724917466670864997*a^46 + 
      46136139100204039953101481201551075773272897217623155103977481600430062\
943331593494053166798703541284297858339*a^48 - 256177279521602868512721790991\
64501947937119864119684410691041173691106277660657899143661356852672331045404\
905*a^50 + 134188142480567148910287626199949745636194695479828271853902145417\
47914950807155228314500478726343331183110052*a^52 - 6713780781093716275062002\
23780177817243302021876649383548733680500801523986212510377849413430704405562\
4597680*a^54 + 32230137340233523915721014655133887344290114079759287825644234\
13014143464447658613306073672061304074565791296*a^56 - 
      14806700592087649666637683517641976341002886622295431152088745312922062\
05606662880170371909390096174259271424*a^58 + 6490036778023227591576575296660\
21154357930253839668130197529659892200204993078008212426285493942598911022080*
       a^60 - 272224230434837286701920093712843373849550664988754300820669074\
767029581984501466765436195747792976070307840*a^62 + 
      11036107273639253002386687163882009559824826669219312414905684831345663\
5240311441686094871322401533905551360*a^64 - 43756279051904806693698986983624\
131836488101645620622616581546335249424384735073521500513830733629826334720*
       a^66 + 170694813917435440068558755546921072942236486060677624276250262\
30132768524926215011175910136363039256739840*a^68 - 6525626272141003679319029\
52211501282815638186051594114939310845994226309031750983817866030367705632604\
1600*a^70 + 24157149066790713100080540642364112929910414415716660115627190310\
59694623624248952077812165599932784312320*a^72 - 8532939279261181577217233185\
18486675013846895859486428668722841768266274781033787241826807430161157324800*
       a^74 + 283743461209808503483788685297350144057918832603263965565414572\
909214300497158918292366601407680720404480*a^76 - 878694822608376545741326800\
32413947737156929351516193306677157396699830219640918135902597510987398512640*
       a^78 + 251351636216608226645311782592298973524830618096867360817313672\
17135910444401357724660506105746261278720*a^80 - 6601063387567651441573936219\
567322412994656909344662896649599445861027336451898503451708294576765665280*
       a^82 + 158445493259266955208625968169497269609274743203041255360255242\
9379746719348674146911484446555578040320*a^84 - 34644125520937420551586788311\
2616819516970750894272706451389627845976833031248233396309791400305623040*
       a^86 + 688281767278012577218412724851902318524907674682764985920672087\
96369996722915987434169729845328609280*a^88 - 1239998122891548705587516528027\
7622371010624597708275251407202178370253424689601034407489009247846400*a^90 + 
      20223322516339103268619969793263489641380269071262090860159581470998071\
50475340566622714907894743040*a^92 - 2981061985106667182770306837346669107030\
56063946585330613354538024517514723322669700310389646950400*a^94 + 
      39653858978590318815796247649505979155513324583216466726324599199292457\
462459825761881610182983680*a^96 - 475192154690983866742509481587684865754013\
7864497909998633513369520849883692094768135036762849280*a^98 + 
      51208272908678114404930782199211661365490826582361520966773289307088395\
9005232477015290475970560*a^100 - 4952779961283537138273104069627361653426149\
6265797922102131244561706440233681335987171114352640*a^102 + 
      42901652670517626216317067321553513431826433817900874128314442855055092\
50956213093253943132160*a^104 - 332059191615148258804171073632210612465536478\
008357423359723112663791227975599997644512952320*a^106 + 
      22908175905925079319000322220286431469147178615719202242215661608198303\
264998598150392381440*a^108 - 14048297193254566095213522082375944224160448238\
26643318708758525584815373627402967685529600*a^110 + 
      76354116068732998033695305049828428340298556580771669828125837653548148\
159740636498493440*a^112 - 36660766485718669384881750250126791013449017599176\
60001630781696313174243783537862901760*a^114 + 154930597986341773222318624488\
183824637943162270776793741218360760088610862565557272576*a^116 - 
      57382565672125057103314923991363198953014139250149539486882540064438080\
20056653168640*a^118 + 185280538382157380220382684165416054241205782942853266\
648041281636637160014291664896*a^120 - 51782156361156942577129623743352200023\
22938188545497983234718116152451399621279744*a^122 + 
      12391248086652846503389589103978077861638806089267556901850273336898319\
7765861376*a^124 - 2491224218949497060569042714713169825538583361409805563183\
568685272862285627392*a^126 + 
      40473367793936605281289752933185745819391432811250537535055767676857073\
270784*a^128 - 
      47945358566115280818146479098501958945965290392217228355100993258487021\
5680*a^130 + 
      24755940046913310960141788315129131068434578755029642456548191902808145\
92*a^132 + 
      53389506014625882912183035936212052683169972182358882423771093123727360*
       a^134 - 
      1834790651410954257136722410557918973219600171420267345189743362048000*
       a^136 + 
      30298906314865794799997857986965566285377269059540012128538906853376*
       a^138 - 
      304234231264339718206565965428904475825816254954499726118104334336*
       a^140 + 
      1289931211671057669442171125264527788390320805411928067973054464*
       a^142 + 13231833754147126353193225660861315020610456464898590521688064*
       a^144 - 290316256362973252014738996832123543973960801597411072933888*
       a^146 + 2515414356505776394583582485952759872563716351523140141056*
       a^148 - 11236880534381266999152920275159804395322168053774417920*
       a^150 + 15941492037785039865273121238268026460531950048247808*a^152 + 
      61810509382284444439546319719859209988728768430080*a^154 - 
      174385966402437066807016306269795640995485843456*a^156 - 
      196337404100287002877831106073601853458743296*a^158 - 
      38707119237256750218958861595363634053120*a^160)*x^20)/
    (4595621959807846503273072652846104576000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*
     (-9 + a^2)^5*(-4 + a^2)^9*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)^3*(-25 + 4*a^2)^3*
     (-9 + 4*a^2)^9*(1 - 5*a^2 + 4*a^4)^17*y^3))*\[Eta]^57 + 
 (
   ((371753881918319501342374861421961390740100584144056827070313060253750000\
0000 - 
      62979075566295351187211671087866303972450022652476720937813520013249687\
50000*a^2 + 
      19067487085576610337653998739287118177504010512418562794952888674773268\
75000*a^4 - 
      81624262196772268962472836265549845324212800777205606692625853550834771\
875*a^6 - 
      24942041640398470729109046824675607195875184289514937233188348293360760\
875*a^8 + 
      28349446139012332178920988150631557083634462651168528751416961423491195\
55*a^10 - 
      73743664416590283364771996399434464056087079396293057850863833646595793*
       a^12 - 
      2773327875412929059217936497967269723510799986657891859672458618170380*
       a^14 + 
      179424689437880955494028404081087401283352037052172805708124604516128*
       a^16 - 
      2328244070287839762285796820852424926659389856362567371753325699200*
       a^18 - 
      40015589866959852676820763407590043177002900263904255076279773440*
       a^20 + 
      1270126800109172199542690176924652907431183875447167481445299200*a^22 - 
      5811372161968314509793477606924768583316409263176924786606080*a^24 - 
      124510399330048559027048607566467423421701478483583742771200*a^26 + 
      1321379776535788649939099972763966641775630973980882370560*a^28 + 
      2054118589995210648432737267994891509824095635429130240*a^30 - 
      67051809766521771456886317712853748825331615855017984*a^32 + 
      76301743358611852758918092249064901048641372815360*a^34 + 
      1431536159693342122843821129435328352742931431424*a^36 - 
      1821507829642529490442229743861672394411212800*a^38 - 
      16450339393124842408280228985411959374479360*a^40 + 
      956175110323667015921044906868264140800*a^42 + 
      88240154122662732597128649207007150080*a^44 + 
      146567573011209973292528045339443200*a^46 + 
      100673370835527276418132334346240*a^48 + 32660299539653062505351086080*
       a^50 + 4830141617387661009354752*a^52 + 277514557817639403520*a^54 + 
      4011018418126848*a^56)*x^29)/
    (27836026992498038894201062617291562542981709824000000*(-196 + a^2)*
     (-169 + a^2)*(-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-4 + a^2)*(-1 + a^2)*y^29) + 
   ((140463441894077375980188733127915363786662800788460985346707822529207170\
0082600145027031687500000000 - 5145565758137237771523969716971036234719896448\
190922529221622937651358965724369361350394369843750000*a^2 + 
      10967266385507683720998679121878464586751813185469013670616252766247303\
783299618585774960192703125000*a^4 - 1584581104732729981419269598769040719088\
5338236748805670358784362098339716562318380373000882222484375*a^6 + 
      14162775842025881848231498802931873740564308580779294448690945637744479\
970504566059898674152713152500*a^8 - 7331621393993136769478683945004928597419\
276909894931688337349800310832002482438911110980174593549950*a^10 + 
      21909592839017869330091934086110525081487432444395944794062550108932271\
50926133352257601029791490848*a^12 - 3787059970491752797254707535520183228056\
31139846455929731114044994088031742048777084553023065757571*a^14 + 
      35195868837615791663100017690254339359450078155459226410882252546279564\
023626999462811093627053228*a^16 - 812632204564752044862667261774098754227913\
321635447604674860636283219037816276777729216658729664*a^18 - 
      20704789723246679353958783067145992435003253093845047944668984468266334\
6472770728382528518246400*a^20 + 29070435315675799561236821048600765963990245\
965235816865031746269679157588698098706774263695360*a^22 - 
      19769438295724136619334403639200461186460499041038578782933839673925000\
47046489277995928952832*a^24 + 8002753334245884632057910065057242642820729556\
3636316225342123463232218026293850856846917632*a^26 - 
      17131703907741834481436415678916580827706973930852466062522200845598495\
71811551283474071552*a^28 - 5049430043994742742344648574191068072250820773431\
509423337185755026953687491874027470848*a^30 + 168286263210198582269563753126\
4247357981963855295897503532286956781246681310928441442304*a^32 - 
      59642996010311643575009058584099541914569655434897816142066018083560259\
842032491560960*a^34 + 112029029499078303875321494691751817224080529192652211\
9872031679020737033457582997504*a^36 - 99821220923783847792785402528840169392\
63086586545536416333278977885717987575463936*a^38 - 5423716006386959707253785\
9644364719861220036546056321973419417159194298581778432*a^40 + 
      29512545203270428852817401408604423410264363315992195847485771843611779\
84008192*a^42 - 
      41145883179027413423821009042436025619021501092568809257627235383221615\
067136*a^44 + 
      25767988309849137142392163705256269883168670232080776557104177930015709\
5936*a^46 + 
      34770335658061954759360900995061488208963872548031964444273686861997670\
4*a^48 - 
      19919726580772554392199271609758852935752421361558321106798640841621504*
       a^50 + 
      152068965327665654285119780212636345385695245771628727476555714920448*
       a^52 - 
      335291369558623791931022688661990306320047323268522558868990984192*
       a^54 - 
      2335181606989485458281988894060805055081136116720740183564091392*a^56 + 
      18088851104266733613321106855864805247767248256134763998347264*a^58 - 
      29646984584400592843654088740644495157438752812122962395136*a^60 - 
      131679468114899502155658138061841424831609461800188248064*a^62 + 
      528787944974430202354565992786180426511559726326611968*a^64 + 
      128761221333195352043681803189017677894885868306432*a^66 - 
      2481897670727981710705600774038126300876245041152*a^68 - 
      49747113704707575488700374019865658102120448*a^70 + 
      5194659442325587559603858371302241232486400*a^72 + 
      4376302651208165768957585476925257678848*a^74 + 
      1265271148512069617192842041659228160*a^76 + 
      133236463101028639511875300622336*a^78 + 4075770250367286177555283968*
       a^80 + 15347691069326346944512*a^82)*x^28)/
    (822739714063981445148799880314036331319656448000000*(-196 + a^2)*
     (-169 + a^2)*(-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-4 + a^2)*(-1 + a^2)^3*(-625 + 4*a^2)*(-529 + 4*a^2)*(-441 + 4*a^2)*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-9 + 4*a^2)*(-1 + 4*a^2)*
     y^26) + ((-9801767453583336208825627359697170221557350962920719867819853\
12965400122506384943456539062500000000 + 296461678995459898432465650507010036\
4155418363785108103135185594693936677265362866662882675781250000*a^2 + 
      10142473689490865154917815443962188002907517178712817719293467119688080\
57878779777539910462109375000*a^4 - 16465097005714692178088906359517752141963\
072920464851747328416680448047212398107158902627381505859375*a^6 + 
      36210494006087685493609973977344550210241401866850424336496238177315130\
303698104478403093257563750000*a^8 - 5161716298075537689478091098770808382391\
7801063950778851651976081855263394199428297520966592343959375*a^10 + 
      61385277673596130931944441553377391402861411384927432682811149815346804\
726908112142163495540144889000*a^12 - 618398719416477928736039063180244282020\
36841010146516741531252449898405263552189354204965315981807725*a^14 + 
      48838300012103591547459915800483235672567534511941498351444154180074265\
923066107210614982145409185768*a^16 - 285051384563442500258788875834268982834\
31388371835768070029040190862610429573384169553795104803159829*a^18 + 
      12032022841128009467036462953248437492839170420848687790233429132037361\
797222096031918480486633473576*a^20 - 366324756807959754762653872905166296527\
6508512108891965608760214344288535509463544567536155945653008*a^22 + 
      80568657703078109418959539616373364440000764914827772505085579080841620\
8560370707100193310738191104*a^24 - 12761581330700459440910418651196654560886\
6966191337576953725195872222054007485802064719819989911552*a^26 + 
      14315426795692586301983257859600787864324336942492837038145709942867556\
915642146703527281225613312*a^28 - 107742280049922410540427928376413267333299\
8209264772102874073707289447337877488182901309739401216*a^30 + 
      43962444937645318300594744106763000054574371892515073751592331404709053\
602680738209111531847680*a^32 + 604470120712215290987181798790597516031189727\
310467129097223565680715752610879066476082626560*a^34 - 
      22911349169171232167011204611177920407189722179439495358491569129046631\
7542876760902807322624*a^36 + 17609460437392879120688590870050965779249820278\
382480453410271651157033689150270295163011072*a^38 - 
      80430092907316993034046657115897479212920498724977779185171103956533056\
5073058908705128448*a^40 + 23827078864667736215386398071782748376529032439231\
526281207940165676696041500731594768384*a^42 - 412523391698593624136076293507\
805491807908882199024791045491534527503758760443780268032*a^44 + 
      90018926486312334002899286923771350332805355914242791851183004539688618\
9393330569216*a^46 + 17059822952510247006861881079207141598078468357162745232\
3606126461743365402598047744*a^48 - 52954759437077087060107942603811935970308\
62726405033352815307482044171350853025792*a^50 + 8513139997061970452621748767\
0332782642602316720324507920140914263034360905072640*a^52 - 
      72458988125932996032114935204047583322894111653945112831822987523348110\
5080320*a^54 + 
      10029285535202246820575302299448458248293243216648316828904674757825685\
0944*a^56 + 
      80176429174745209910159935918673556555317457005445979406141358585799507\
968*a^58 - 
      10235201434252493469788443047662334204111566230685555765976768314678968\
32*a^60 + 
      5749464182275910277798911772742523488359478504046555451906048714080256*
       a^62 - 
      1808736083596568489191343218409607041327054141737963112919359029248*
       a^64 - 
      192025988644367874039966429017838275650506785254402055926789963776*
       a^66 + 
      1175971008930317768545868243523453953495881676686867454886936576*a^68 - 
      1731645026662264144284217944377367751986897442028494434336768*a^70 - 
      10510552896432510550951944985161256905483420334482071224320*a^72 + 
      45238624851665266036531407970962014869479874354332303360*a^74 - 
      4455173300011061650710257844318570542136462659289088*a^76 - 
      219348009075442730108535654931387830029025160462336*a^78 + 
      85582861053997494798684145883662347675793096704*a^80 + 
      486796749709030258824351497665966179633594368*a^82 + 
      300757530490590271199352238588367445426176*a^84 + 
      59824858183177790874412798690681946112*a^86 + 
      3683408260381762966367656233402368*a^88 + 46590187699218386449413963776*
       a^90)*x^27)/(68561642838665120429066656692836360943304704000000*
     (-169 + a^2)*(-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-1 + a^2)^5*(-625 + 4*a^2)*(-529 + 4*a^2)*(-441 + 4*a^2)*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (4 - 17*a^2 + 4*a^4)^3*y^23) + 
   ((-16775004269984295618961676918101507222606890816405352884286980727065689\
5195399628154564642360000000 + 9456446114283091256585937472181518541845666371\
01271392096023057875460922541080151812128523076700000*a^2 - 
      21857721075720645497356550171818324772169433193303404436310288668348303\
92343116603000781250771504000*a^4 + 26147634197284143937132324501799163764505\
96242423251200217967019985948013118993725994505414925650230*a^6 - 
      11662833923972118477782412330661513108061194745447210581875611889992027\
84957165636240456010966192645*a^8 - 26599344699063941711154123264393956544362\
56517208866037890103034977830669376266745240683170883211576*a^10 + 
      90830394875756257214500414733684291828106304266875960268892942428562714\
03338418064599670574804646908*a^12 - 1638394908693007511550062795997361489380\
4150118527201650156654980652146699953969887219845979952707612*a^14 + 
      20793714112485545421514023236198636866984057170035751312175299708412286\
760857150704577076309865152810*a^16 - 197907603499953516110985806966020083185\
19861536172304556639093204602052315919230856961414856163337704*a^18 + 
      14244497824468594042065937412686156494729841845339631723307165225004498\
672835425194446829934212949612*a^20 - 734254508677230022047235723023610056180\
1651552614348457183106147790490152318276393863841685145825418*a^22 + 
      20932485659079386235764570255041298273966217134088179562114266173567341\
34892686558387534057817281875*a^24 + 4126273055022688609744532667916907980522\
14467372020222888779233534915979730548769162898919705366960*a^26 - 
      89516074918639617665526842011808616020720212226451579867325617750614666\
8608826253297982684325458400*a^28 + 58853436924724801141767478836993691807308\
9613994242765525616908871784795102480756246343039642326784*a^30 - 
      25202240673208373087720480830855630108674757565464890842745050731133877\
9395495882603107772805047552*a^32 + 78951722279009775654075565084448510238153\
907038191034620890809896031087402701181792038017792647168*a^34 - 
      18836005991195085920310547297210507485340007029672847144235883186401754\
759612270545851413765488640*a^36 + 348337934701408465624068206806930807066106\
7995261156518517356922511788815186620152081283086811136*a^38 - 
      50311590646858451578137550489002893100695318823475422867044659215475185\
4105294810197846659432448*a^40 + 56790337481868412576531986774776761152024538\
612294565489561630301059343215698240429687908073472*a^42 - 
      49764545084452981202854272106435137647928987485378775519377186935930835\
10303358322480670310400*a^44 + 3323170400051840617839382248026299633004000840\
82109134033332698048497119324127183856772055040*a^46 - 
      16151896451471636475560049973188205462006511166985471406914794981284353\
433724206813208903680*a^48 + 495328710100552419332686081873827182161036880716\
596220081298010592770866524148008803631104*a^50 - 252629970720752008587854713\
8437330748729280718047135757029410466392112377292222409736192*a^52 - 
      68910896536598097291604801639981039419503957839325599343763539303632265\
0060889293586432*a^54 + 44559886912271928824098992594764150175274702253320127\
457223228240009516812816309288960*a^56 - 162206435395133284157650901153559731\
0966594930244815866479890319558641968686179549184*a^58 + 
      39444897065956288075217361216778484586400182266448310972910424510574849\
293992067072*a^60 - 627019852478746110865472615408317128364845671696341278675\
142796329773530357956608*a^62 + 484796618568855439990958070566930237137836503\
1870563608308600150423583378636800*a^64 + 
      43363540037893120166868324554615557562782963899071168245008104707668962\
181120*a^66 - 
      19233210576880597582866373331749308814277170797423048833166388443410438\
55360*a^68 + 
      29197906927770832966424565969674568614872372033995208969642346713914015\
744*a^70 - 
      24270385779946033235885453346677995667364132763206073748896369941361459\
2*a^72 + 
      775765343644114574037957961493104540875230070231861775473211298807808*
       a^74 + 
      6253586854347069586370953939969284178380758149040806534349334773760*
       a^76 - 
      89945317508700983465584872016362947240215703848134293442709684224*
       a^78 + 445902885622924207881904350521716705010529556126189331259850752*
       a^80 - 459093781983542795989252717303904290788876523772595591446528*
       a^82 - 5335315023893415463823781376622480293143016471938885222400*
       a^84 + 22633205527528117335142677074434138057774951637083750400*a^86 - 
      8517758891652888627891875932142989440795976704983040*a^88 - 
      106365130902213554756212883029676659831652332077056*a^90 + 
      82573961230805047030555169508543886882324348928*a^92 + 
      229029250600621164504986171601644228148461568*a^94 + 
      100861065416331009619906518119169245839360*a^96 + 
      12949197231024873880717879228000894976*a^98 + 
      417426565323259241416697694912512*a^100 + 1489396609765223143238008832*
       a^102)*x^26)/(117199389467803624665071208021942497338982400000*
     (-169 + a^2)*(-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*
     (-4 + a^2)^3*(-1 + a^2)^7*(-529 + 4*a^2)*(-441 + 4*a^2)*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^5*
     y^20) + ((-3512754213339160673062404981856389518796613474469698636132833\
768881223563865373675731060760704000000 + 24413720025697779265882275836485873\
815781376416331730967610442990374111768173439174719482257332800000*a^2 - 
      77763215128082311559484094516702830544215030733448557725556306823656287\
727581114928852769368927017600*a^4 + 1611029991430202833705556156027139054245\
82111530449146135936251751563941131292495615836000931064517600*a^6 - 
      25714692467336073021498975559907500210015634980147300597601534342759575\
7851530879420427749416510016600*a^8 + 318262044520290562221884212013583607826\
836260348444372908908741973069623647984174189641309702061461640*a^10 - 
      26749910782500142666372074962768881979645568398823107623110086846893336\
1026603670968471715054774747238*a^12 + 13549735788531575691990790109747117415\
9449308718515242495785853228018630646890817645009430145163358445*a^14 - 
      13053068041823476966911066710486856567728796414538352451133735185078290\
6497365757363536111113497543443*a^16 + 40743817103125691993317473006240005521\
2446339366606795591840436761194470143035282861654345024694162100*a^18 - 
      83834638047636319401267680299953148523922397402698236267552232502034635\
6882589694200242884110750291568*a^20 + 11332118609819899683263917918659275112\
07750309445958401850345862035470860781905119527764481196894979590*a^22 - 
      11243259997807779530788756983877307263142722284725492789465564429157903\
61694734815372142031473866991338*a^24 + 8730889382338997394079486800475535369\
26138949006792970368016071874376946013831893601790342277032382540*a^26 - 
      55318031966080354491735933634375226513895847887485878273149916439961493\
5591993662986873310776726437218*a^28 + 29580658862041888940677018381715592069\
8302484785181326193400919992350028056083531052587113325335978325*a^30 - 
      13769583803953513371141579674166660289192966969861485210956953686106866\
8355317416506818480654854106323*a^32 + 57126263059529960939095255500697311102\
866299055552529230534917628728984220320245332032384417876522320*a^34 - 
      21249670928135117359522371264524250331062064912120144569911843658214789\
199386644101364059094064784928*a^36 + 697028043712780357621824395259861880831\
2875325929909888567376038733824579912222313556426123731686400*a^38 - 
      19495323449852990459715119089903787073387779060478722455638595468140154\
90977396911370592418469059328*a^40 + 4447527332145065996288397231184036849985\
93773951581069497399231577159974597349840565089315413360640*a^42 - 
      77525229875898132883634568420766145827626560734547288975031141294517082\
150792816039536661200437248*a^44 + 880001617473447936071953941194881815759168\
6362069186236642048566682343493560989713337079178199040*a^46 - 
      12838355429518364798030770632240861194786585900366803217880714175744800\
3873614232436085381398528*a^48 - 20864676497563822821400381130858119564109336\
9267819297300810207999340187568818863486245588172800*a^50 + 
      56308642227834193598222159900871405335846217880204648539852889643299368\
753475915007089780457472*a^52 - 924268597157718044566408231350491607732469542\
2958780297355188247350163380293169343600923770880*a^54 + 
      11180347874398483856752289539543121970314395308589869878436867228462846\
64032233524735814664192*a^56 - 1053128549259119598280325506433935863624002873\
54210079026439886300606631655894024599686348800*a^58 + 
      78865861265907849931956238103430969693823509021922574748557729376873408\
37492992571858747392*a^60 - 4723453987472767495040869260275620980734799483733\
10281157968348840917394038839235796008960*a^62 + 2252285754426477531550511435\
4218131482233564327024976076234669836492530720403158332342272*a^64 - 
      84022056070166879096923818851340492024903414697941301379829584315066266\
6935057367695360*a^66 + 23472301444000077363081778417166537514412449374327508\
236954163323422625098684686139392*a^68 - 431006190524471148895416190919123298\
953146473417570074865252779136025845333963571200*a^70 + 
      19918681834702312547793497208646848144503237708961048847651578569221853\
88263473152*a^72 + 1819451313187161735526568360975218799925549349918280209512\
31194363841656410603520*a^74 - 7543137705369326150894606640552574688946796004\
514576578362309279978052363747328*a^76 + 171593663772312276696874967827577038\
172085284163621186050635895941197987840000*a^78 - 
      26019292005621059435390726805374682836387038960044883334016600440443271\
90528*a^80 + 
      25701989452256614985683167926269261579430613180534349469231052703284592\
640*a^82 - 
      12122316565980475167889465445418531898338516465146129863094065991306444\
8*a^84 - 
      717049845345420818912817249727926041973357673085615919179363841474560*
       a^86 + 
      18409210913121516738968548881423281790265238729685139422536030748672*
       a^88 - 
      159089633545452078280793920945904796830098407635331798095049523200*
       a^90 + 672926289090801656421561178160369943307436884953378603518656512*
       a^92 - 302536598189076110235481514117489327994192169804611484385280*
       a^94 - 11186311171251863700894741446011231049708472184502766010368*
       a^96 + 48229692754764745101107945535380460371401193514912972800*a^98 - 
      36411783754165872460377382468864925506361182511955968*a^100 - 
      201875998769205166554305581411553060699251052380160*a^102 + 
      259067733492969239677890476243415248773276762112*a^104 + 
      419245036357007355903313918067528800917258240*a^106 + 
      126428223013392963553622755922551643308032*a^108 + 
      9852353384113620781977647912960655360*a^110 + 
      142726749404358812069150903500800*a^112)*x^25)/
    (9766615788983635388755934001828541444915200000*(-144 + a^2)*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-1 + a^2)^9*(-529 + 4*a^2)*
     (-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
     (-9 + 4*a^2)^3*(-1 + 4*a^2)^7*y^17) + 
   ((-43369607419741053566959942777389836537910000431550688504900039881911419\
36211640692539190201904000000000 + 363985255942587976399859589152426099267402\
78299971739872752422028439302817179057154379689801252120000000*a^2 - 
      14517125529187365217034492632039153398269398903402067398200459790942643\
7068216274439758856847589498000000*a^4 + 390002673613019108426053532574920062\
950437206855014666527118022501449823872955352963819872464241669188000*a^6 - 
      83545424291628469522009863229657460685028167036397338313963480601569908\
1061308825663866432691671009821160*a^8 + 149899683187339953468044912614362614\
3485060158787292297213295302817028065549200217268321668349744855307760*a^10 - 
      21994227335062316872767795761060757541397429642652437440142313781545041\
92564761123614452608770804573025153*a^12 + 2575545656004647319156478194153569\
374769660779950540444383208832062613462160632864261145708559239803897260*
       a^14 - 238168935183455936644706999080558718248639933751145043863363700\
3935604829597222577336621589549944259813410*a^16 + 16478164715107991953635881\
08967289890280493909092369648646409093056121708040748741451110655761523227923\
444*a^18 - 642321258947663565683419174903274044760332934718135229589400576263\
795300942684885191726954773692217130215*a^20 - 110099858712974088755551587653\
757797512769736181934702055065333399424056434142938091112809447526791308656*
       a^22 + 375122283536891090326958763694159079223944510670955691556274324\
47734202130214497209583031305609135759980*a^24 + 9373566809831906147514582775\
37777558556418587037415263271119925865657339019094638641931817313903708408696*
       a^26 - 221468122805919475728197650013481627593590940033718311155579625\
5015112410541852753070009844111615898139423*a^28 + 30264115580547690870639823\
61611377626163146100480391441085238644408724703734463910971822411415388489265\
260*a^30 - 303272735749436915475669713827663148823626874099531773208980842720\
8034516699839595621991854737111286705970*a^32 + 24224822368602244516728288119\
48709900196481313923081301898328322291845886210576978707122969320304743405860*
       a^34 - 160647936085640698034738060424435826344535500015920251593618132\
6743862046327865883825269243030442603591513*a^36 + 90432891438173429448591548\
64614122004652495366294341715791062194173281338343698790542086846437852840499\
76*a^38 - 4373446260590207285927210291378065221663685695877865446923560200584\
31672566723506566050586703890648354512*a^40 + 1826849775746690910423995690138\
20188327942792680365994769976602050348965056251824369604912970022176699648*
       a^42 - 659495636929129128926428559173367425319784765744184863323565402\
27705257500183865740972979726860832285952*a^44 + 2050555815731286448138653900\
6444210589817265357704540546429798110308156462897138548505463040864774117376*
       a^46 - 545107715567615726485083236968810872299981901445547863095174234\
8002733905559345469734558943269386334208*a^48 + 12236537739389433481990413662\
55280587151955569648670480799503180679853682463256981916224103582020403200*
       a^50 - 227165174048936184298638814052410986642296231404496378156186221\
932412626024296415612873236971236229120*a^52 + 335168377363063221394936127843\
90925809868296975157730428864336668989699540931184056011829632334561280*
       a^54 - 355937406810895167089126257189810516510424843846776373858996718\
6176028197131089124975630629111595008*a^56 + 16909917068420689455857404280943\
1632624366263661125218163975866450405507501240723020234708857389056*a^58 + 
      28283949363133444439761012478392596923384927891469515608751921420420637\
817778535606663476630519808*a^60 - 894879833779561004879017116852766979194692\
3177504156018304237053853260774218949538387966927306752*a^62 + 
      14092833186734162245911031807970430746135847777706681476872499152963601\
42582439618626793544613888*a^64 - 1575595497568389500418906135501345729851601\
97395407644602443452122070640472160125834228771323904*a^66 + 
      13360328166980924985042592207435038885492416423015703785296148712093905\
331232377757882868826112*a^68 - 858325915607997160852682503841280875233042849\
252198096165627831046351570989692949454242447360*a^70 + 
      39038088628566322712081759961504325298551268466820353357822803185048571\
826587358397527490560*a^72 - 885602814513178591710493701328744398247137957959\
414649054405636734581526724934286652211200*a^74 - 355197293185678095581381041\
95600811556011819794107434004701404726281439986693473931624448*a^76 + 
      52443592404684038213193480705783927008573429916356435963718716968199815\
71849188001447936*a^78 - 3337523983378820099642101682369154445487059378555068\
00487901760151093508205491207012352*a^80 + 1478118137773922622868248466421965\
5209823355545301516250286284521129232811563918819328*a^82 - 
      49759088134226944461853256517995278624505712682887274372900000321550885\
0323753009152*a^84 + 13025383566559426730625953572004918915965500470746377159\
124062081633384469832400896*a^86 - 263481080820213363761990096356862105267719\
851653553658645132500480856691843268608*a^88 + 396450867645448606269331659622\
7342814244588519902448910215115041308042099425280*a^90 - 
      39267710343507939969360242227354923094159053439432465373841958220410902\
282240*a^92 + 
      11391961012364499576591250725266247256088591558953455369575983861708357\
6320*a^94 + 
      40116923135959953073970186722865614632852663832004238843804144693380382\
72*a^96 - 
      86280846620942706231819012672209191878303497560550216926935865217777664*
       a^98 + 
      949413475032527011443185007307507880781749491747856187293816510742528*
       a^100 - 
      6376915392397031902419724774505888768865171142651125056104889843712*
       a^102 + 
      22179548648200476015805616967260840452704428320810282208668418048*
       a^104 + 18402200595311392636434948105390772020408989772816090646183936*
       a^106 - 576310146524134351781451424549106104433212239522213383897088*
       a^108 + 2382735196939714515483822555414519602932377276248343183360*
       a^110 - 2460043806465961917127542672479544422856598887126269952*
       a^112 - 8093643531056155844569335199092111316165953343979520*a^114 + 
      14316844229199126980638471998822738448691843039232*a^116 + 
      15278963409753317008608505272687221126046154752*a^118 + 
      3107763432787842932076546082740942686650368*a^120 + 
      138044991961926326033924960346800390144*a^122 + 
      634459125414228815449099954290688*a^124)*x^24)/
    (11719938946780362466507120802194249733898240000*(-144 + a^2)*
     (-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*
     (-1 + a^2)^11*(-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^5*(-1 + 4*a^2)^9*y^14) + 
   ((-29326667582814707660505122078435331929503864115249405206613121332953568\
06098368671228461122380880000000000000 + 292266652020445928975897331134716223\
78703336821323183761447613682716489118675388160283986787340454320000000000*
       a^2 - 1407238234789579366588271851564397941029916258078353734757826631\
65694663437275701529298877884517438433300000000*a^4 + 
      45809167353065640574326856476445564504069586802345508891828646142493820\
7265167166121770522636544291174916000000*a^6 - 118439095038828954943289363156\
35054637448417725827531858150428054212246411815569197524769266395131686864481\
40000*a^8 + 26102168046792592022997813795171942400282535971081565025825111041\
01337312810791302578150577869084846429628785200*a^10 - 
      49745871137348538607058477509486766977701249176194806117422776839378759\
81587456326395540548132215328284435994973*a^12 + 8225346706502546397851598421\
38380327131765435968806271271944087316218080554223018493835120326561601164318\
7557768*a^14 - 11904580111212552361258443519405152781437248651086847669084357\
103252304773168601084572063590508005267178765404788*a^16 + 
      15122881746899311350687711810825798438207787123073381087593958344342389\
848769377092275255337496451532531647299412*a^18 - 166600862447345175838801714\
37058045018114458946447185099490278050567848940539516833806295131238318639289\
347302968*a^20 + 155965897396348434403899501307557260073826829898773306755057\
54007738977333411070562515469628262721589489234121172*a^22 - 
      12127655814487486360930918799975482279493047601916123894614248688506214\
378457941857848574782463340140059813681060*a^24 + 748249103606557103308084848\
03965933260270587762393648482103585653512195602467598278353476705389868159867\
61200516*a^26 - 3005761921862289766973603968990347790074258814202259720096642\
683387689487963846957164156370091495896457009500010*a^28 - 
      46557341818619648870140616833850083969276730831035487878310128970392837\
8146771608538835221389421499191206350348*a^30 + 25914856511428199669045437728\
69976796888509193700640069579956527498251911068237976821216892642914059426930\
564756*a^32 - 340364596146443666889272882746309066354101844140713675274130046\
5298646862406169363362608661993962267285780803268*a^34 + 
      32495989630993674069138618375274376884136179472154763457195684164729640\
24192323825858677608595413600420967984176*a^36 - 2622755770637608990076715078\
60265297946043617671634963926272111068051065106186473892089774407969389915803\
8206788*a^38 + 19179018746031336881886826141433603852896237064439680281765005\
22987624452762145434613818782216148089208035324276*a^40 - 
      13200729732652673139922777075553393982738459360616313485364440932570507\
01128661716031478795076465994421687322628*a^42 + 8628592769293986667354859459\
60104727121568750732416464696909965442591227695779613173124297331885039749581\
111375*a^44 - 528470027317426769736117594004530517890794702471964153538847740\
504467106857654275450200863954320182919043768844*a^46 + 
      29710093932775562127941331638062949163006466261583094251661483073101623\
6596269555200842965186295397810333237360*a^48 - 15078368955391354975477061256\
39053425431585478574669308311745166700150268845157998884848682456932026825106\
75264*a^50 + 6840009589233287754445349640666461178083525185854547078888268526\
2208745530120243187445927733828550857934315520*a^52 - 
      27604861600223227771514475070112270130640478337945262903462640228179950\
156904239331104452734251380012067518464*a^54 + 989658427318167176090452672775\
12164252551802987995048394217965491211209588691474456789987756036057080397414\
40*a^56 - 3152132562432528898632097484297976715941935039614142087705532981202\
580450846520825615041379535022530312044544*a^58 + 892699538030473834687937693\
90179858044247653103488400501624013877539849875754116293609752847481028069261\
3120*a^60 - 22503496942980989776681280847729985917344620736843007877266691497\
7960378345684707466262872009275090028724224*a^62 + 50544899500394388655094812\
74413264113224300381959927056748993136934689069913958003666958632530526315479\
0400*a^64 - 10123186727381243921636275299963877894124129468078396330451106730\
038202019366540705355772415152685668368384*a^66 + 180848423119864351264990243\
60281831031264567683731866438619976271161277511909654107955376497854349154713\
60*a^68 - 2881024048873493351356832281269474700133452518159775531068192674332\
91131463350635747817930547009331134464*a^70 + 4088095157836883117109292801918\
3433215423407749636244075022813948027829478402708840172702055648272056320*
       a^72 - 515508977432367124815671847198069055029375617901076582434299628\
7718637393119932876496936074857806823424*a^74 + 57540608851346094331992466546\
4705030345882607152832758638285243468714423246661267185493560253260759040*
       a^76 - 564861334394672573508904821926511451466592336653858962797068179\
67536454080045179332400011284980957184*a^78 + 4825796436414238779357160105819\
124937924789416670701335818434593194772934918466063023007382970040320*a^80 - 
      35231629417952163590158796209692510591149591515095247666870499646876829\
6492591816225069651474776064*a^82 + 21206779747508504598379440611407596099106\
367492235976246537805482057596197712240996041856804454400*a^84 - 
      96248682876361335046560657569639664937863006112129079755341475336527765\
2768239783929553505746944*a^86 + 22156686160837478085241349631451908994504025\
186207287413213594305190601387865663260230795919360*a^88 + 
      12074832574975413408205860753592538136516257806656994486464841255752260\
84225796077129046163456*a^90 - 1972873322476195095596222731193865722443154772\
90468928788899429930314448910704698407696465920*a^92 + 
      15393139785228936087881842208290545333326914737515084703397038288266854\
217498846212145545216*a^94 - 880700373895047685193485923488122987709431542804\
354441288560605558486360446459542975283200*a^96 + 401845157058208226601987507\
56164433901751410980011073781971932232329958112338473979478016*a^98 - 
      14991239538405616984784463707995312574901852326944319241368029287335554\
98269280221265920*a^100 + 458337904081116678286621702033261508453035722902869\
87694604478939275808866028786548736*a^102 - 113188247300050650612775134198184\
8353586502769720052073018541500400769034758599475200*a^104 + 
      21674121056089900796625082090250882454873500591538780434112325846996397\
444967694336*a^106 - 28573871264068760369725839871056637537832125057937913194\
8974273871603654134333440*a^108 + 1236770669142020807304748316070971244413789\
204731034378183045692193517208600576*a^110 + 
      54232905235021359289255144781818820975243495517045487560307750943197241\
540608*a^112 - 
      18089895036561975741410120907341016792460266894957435165170938670131938\
59072*a^114 + 
      32792096271210681056551102004309948789653591937731782494243575709845946\
368*a^116 - 
      41109884304299299633787259241852161356018330212882165689997803927476633\
6*a^118 + 
      3663808205469912160606416800119374088155906581353852641470746174947328*
       a^120 - 
      21856504620301437708545158101907211318165940884205442455195694923776*
       a^122 + 
      65441303578351964391902575978162166057558912902858331248352296960*
       a^124 + 
      154532758461985269546596478071917983644702778656975822855864320*a^126 - 
      2561535461687684297573353350974657533756792789029685695610880*a^128 + 
      10898837608167658106385041770921582666674506663354479673344*a^130 - 
      15229808325644836690891025294408473450623724505777831936*a^132 - 
      26227037044043081014867822795554161962075806557536256*a^134 + 
      69491655031988026115429429456128341454372904894464*a^136 + 
      50620020441443731949497377620664921554025447424*a^138 + 
      6877341393694781163159179362633417012281344*a^140 + 
      156000612003356945538838063275294326784*a^142)*x^23)/
    (55809233079906487935748194296163093970944000*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*
     (-16 + a^2)^3*(-9 + a^2)^5*(-4 + a^2)^7*(-1 + a^2)^13*(-441 + 4*a^2)*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)^3*(-25 + 4*a^2)^3*
     (-9 + 4*a^2)^5*(-1 + 4*a^2)^11*y^11) + 
   ((631101698431486726882311505351539393069374859175514578207675592804375728\
73322107818323751760734290000000000000 - 706506645808868735971948896348819077\
369945223098997675893185886501809444001307845006848127941109409225000000000*
       a^2 + 3834689312809298228419019095509005229851455403153093208473528672\
043945565857123988163936274080455254895500000000*a^4 - 
      14008040913991998644578369158216024514789639728681402153345427685260933\
047740384157332155314897136897349715000000*a^6 + 4029134784845238129535890272\
54170820501519848014448134087321181816685401646458354920429053809479512492607\
68100000*a^8 - 98806115116129330804068404703669712309479639184067132949464339\
531266552090739200689668828602735158255542307326250*a^10 + 
      21288565097380909337816314369354274554591848190236042821064668907932569\
0434105482422314304902112156016888196809445*a^12 - 40833899314263229190465607\
86657194437632695662631540670636696530977010423612784020706567461665856820168\
26968870456*a^14 + 7063000357207807491055184162556173824674223144700041266537\
83503797523777644847814254129284494198136845614672043424*a^16 - 
      11107243952356838920522582168645321993595937029153095485307799777180168\
69617489245149664267282317024431145037288552*a^18 + 1586840020218687135962544\
48130360545439313980108433265370815622108854973254863100853365987817143026056\
9580997260172*a^20 - 20503629153457270007118422971550340557256000949623644987\
65156086992354178309437585915168177508117318476245688785824*a^22 + 
      23889667382070543099181990144273840160887070822032812472989557555991701\
86744637845445417449364125618529477228309064*a^24 - 2501772924153918691371892\
86707693308257613157277329739641058598345627899189458363213552215095830226617\
0601442035660*a^26 + 23374368647412906314078955584761061113547192722403485605\
18456745085022758906823775246261636119746553040392942092574*a^28 - 
      19277175329360051804967669038716819622203595295396659244844142199372719\
95754551137497396954535467282306073345217392*a^30 + 1390734125101302492377600\
24485276053775844439137694734502816652165610959226082963384332798413479351688\
1410140098520*a^32 - 87518272628249201907528110330611805757371488934171657692\
1994574243726688021485802966600937633174580763992571031048*a^34 + 
      48217839704348480609218015140079531058125927195108928769293296838130580\
2356466377638712730649525575903297155614732*a^36 - 23398623314381576062923497\
28922807427176341173933173666293814916054035824167798617325402690426931643211\
67185092640*a^38 + 1008690662545305011064038645628072281678345951053652162702\
08874549079336820775798930782347929280688749348005826456*a^40 - 
      41019067112845740715961992211626207735832373349463544017144083072388726\
643567658027807928821957006411314383506714*a^42 + 206544210018013354995704925\
97310092005789610845812116723937752007748667339096981132391154418412457766532\
372936549*a^44 - 170450742702352065856147557005657616555254604581065126563051\
13201202267461928497080944536976997073240525019875032*a^46 + 
      17060070398948388985677520390705239175816677784729524259168310126988763\
066062005339853292235839137003117406098312*a^48 - 153812328280071947479453404\
37355665954681356491161251730029471501617268110475678102447062898212525683495\
819615872*a^50 + 117125159993028650790180836706324177236478226828439872986155\
89616908144590022269731181329061907580558327395585152*a^52 - 
      75825036586515905513266595494561402437459204228254168417625515868920536\
28584236763777865353009950498564060579840*a^54 + 4242337213777639392832532397\
53905915697055508885504170868786773555847038797152184795993894023460502960626\
3040000*a^56 - 20806665755945740298150700210505769651331844966442173994975374\
11721548633992952146980309308697385415972616765440*a^58 + 
      90397988784074594832276917748224535895208735466765495169328297907080497\
2585577467827463636989291764757389148160*a^60 - 35042851252638220591683817376\
47916130571071358895200142548007813492009551827187527297987886837587508056843\
87840*a^62 + 1217721958520348716863742286312283732528900848979885763292596162\
85849354974291888683668291787465086489096355840*a^64 - 
      38039505845195223882682336468554426426557917205363282033262556632007901\
268725545933154098724072959776034652160*a^66 + 106990298201332634474062714367\
46124100444162181393178865426875460711628298785459704948096235710342139111014\
400*a^68 - 271142327153259417705056689691660901973212335245539459394992268420\
0631665476988921365890425024316433110138880*a^70 + 61925960629568110516118413\
61930933617157762913618903882719335395987328247584795096084983975816232934414\
74560*a^72 - 1274353103957470265211493109713275904002000575814692233736986816\
37829842389131054426663148715634471248855040*a^74 + 2361919345741874710347317\
36304156060603956963084004274597337136137791490000479217111786338111645670178\
81600*a^76 - 3940582200693019704561257205607689481582959840063800897432237006\
851928186232695365239288219205245704601600*a^78 + 591465576406707319208486725\
81826133084732406497934709674097915924225032645400617510443029990335164973056\
0*a^80 - 79830705279513609064788002345277659433545560237725376696272408567958\
389845734980625681525127777479557120*a^82 + 968690605154729368505900854299125\
9275417780013410001014806758511800127886844601371560571417725627269120*a^84 - 
      10569585110020508920437788836074235463525517747556659042008308351625335\
88536977702154816496710440714240*a^86 + 1037859886798555901521120489554327259\
05979350204036720747004549983792875519105089799353344571578777600*a^88 - 
      91862243024024538862161128793102630862141285829687325407127086525876753\
91802442066599252799384453120*a^90 + 7348425104618336072363875856567613113707\
47353455412259215054906162305169741958277050831600867082240*a^92 - 
      53319126665359241287281105795489965206417970881379931131680339285312495\
174744456003949268849131520*a^94 + 352412256313456981975765195852725732020417\
1416122623531211512709978701276144298115327218700779520*a^96 - 
      21302307448121350328929910967370912206685490968998651924846343960358199\
2528392730206456910970880*a^98 + 11802701676775404246543816773253005751986763\
288913974914980863660701787574736281149131949342720*a^100 - 
      59868861053293534165190471955814501165221819257658802446393244348894745\
8580387598872189337600*a^102 + 2763989048663690514604136290188959518715143704\
7131391711351547343423621944137699662653030400*a^104 - 
      11486935408670132631449846086910741413706946967670306920249907832186009\
19826495847373209600*a^106 + 422827777093366878248327143010189103574318361526\
62934915259568981913382149977113173688320*a^108 - 134793564872344069829268499\
8233989866771020924185176885400119427124339759897225472245760*a^110 + 
      35987090431273949118332687076625039984111110251466327443821432878370393\
834757428346880*a^112 - 75576786598096709349807735341114686801056900908387151\
0758659679984478297682297749504*a^114 + 1043996364481118609221310640178378324\
3662144796004308619020881478594018886817939456*a^116 + 
      26350751223937229624101847023223585523731513809090314551106303515079141\
752832*a^118 - 51866248213388847359091798148969504087173073986000236175628949\
00089659768963072*a^120 + 182758304002468176811350145833328685557269049827728\
113944533485899756217565184*a^122 - 
      40611933493672294345485718820387735954348702428735535561646069591123941\
13024*a^124 + 
      66291021311328348004158797013998408675881161739086450764569733343404359\
680*a^126 - 
      81753675123723228161388059119286212398966744193194926901604732029527654\
4*a^128 + 
      7486241267554792141345898045479600524013799199200459095620263306330112*
       a^130 - 
      47448803612466810505873639750781582846083392802722059483738894499840*
       a^132 + 
      161667973820865796327466301750023423190247384052173646849699217408*
       a^134 + 
      249828119159181555040000935246791719297880326349599018233888768*a^136 - 
      6066982905223692174512466681124811210575195531912554448158720*a^138 + 
      30018370857646366246236398318109235725431839641851085717504*a^140 - 
      55296560558888176099140985904463422662153913410661646336*a^142 - 
      43734102269825170516098478537630828028097849221709824*a^144 + 
      207731289074521756497914244425167609513717648064512*a^146 + 
      112583423700682469830950205468602383696645849088*a^148 + 
      10376462954034563531502303155384369033510912*a^150 + 
      90387503713374279357458880099063431168*a^152)*x^22)/
    (8492709381724900338048638262459601256448000*(81 - 4*a^2)^2*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)^3*(-16 + a^2)^3*(-9 + a^2)^5*(-4 + a^2)^7*(-1 + a^2)^15*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-49 + 4*a^2)^3*(-25 + 4*a^2)^3*(-9 + 4*a^2)^7*
     (-1 + 4*a^2)^13*y^8) + 
   ((-55923333187482614198207245933440707076456121141869632355058841048191114\
931565864605314737327660000000000000 + 66171255135891298408598910310635659230\
8084038138674912583426960469828810637861062524387890720631550000000000*a^2 - 
      37947657575685386103580076665069772579980950451810859770763121192407998\
82794545759832280601799637647500000000*a^4 + 14592224652559260738002634101700\
14788096875041209847270359706139902387315663751363405505998849602741007000000\
0*a^6 - 439212870231795181954506124400324464962221229762536311128483583597686\
45001273353734453377624454374791066900000*a^8 + 11232148578903231523991872630\
98142829535547509870897013115515313994408513176043610424945627163061912061831\
77500*a^10 - 2530945327782741473379124207413007793494376013750371875836800002\
96831589357519915686836119275262241988257389175*a^12 + 
      51255278607272144250171727641681048255396832032589799418292550549457674\
2024112601441832120115088974407065174450*a^14 - 95071085140357302237600923155\
87565074207532303193264576233115565961233736840839802619630624293265414259194\
86655*a^16 + 1638224224746993540578501771212697337235633742067526616477534789\
872043903370725267602582786488358356340412673258*a^18 - 
      26347815864249978251076647501518193229107745525883232032999264156179671\
10498318626575501384835361160937803110396*a^20 + 3952486241585820758728267984\
94718542326187170177634298508811026767013146493911681258415398888747263127308\
4536568*a^22 - 55208992202956851939395346896104521597564563798283230603196728\
85797893326657402948521103013970025739614278012076*a^24 + 
      71553816617443387788187865992742333226907694033613324567987284433392093\
78617979290491073500558510086577800797728*a^26 - 8553952726499047423938290823\
83099555430908333844519981832612435047788774885786673448842788610571920366664\
1491506*a^28 + 93769087326155447177914608286225661721589229900966373384893617\
35989182036040609261790223275488230729849543614828*a^30 - 
      93881600865216881942278286322218406492270294925520003830335167659561518\
69671497458179339947248956682191545127346*a^32 + 8555625564118682615293138202\
86810475017196882179257892137564924700041763353593491106707317273272983630392\
4695468*a^34 - 70601326631903165350668181678101590180044266566872694949079812\
62694384287815828358257409724989504720679799161676*a^36 + 
      52370041671825977194933130196567769095450483274005231215260136792569330\
17484382771279545036583872903071779416152*a^38 - 3466187277039504386031395541\
32856550821851963252601715555250828340619791508823510140629212393240631660603\
8955324*a^40 + 20354449517977570861089236156954852382543900573040368439660107\
61700349318289380980946079059406681250982195468692*a^42 - 
      10538408180853120788059522747761610083259557416256523166041714916102174\
42424342860336484816439093305807407555919*a^44 + 4716969338013759482875411378\
77047200722685345266849026385764561472644590249627294551473115922957032304261\
061682*a^46 - 168927142319891550208995474877472116043100217353967061188102181\
045012180168233274052944896387091800630207074439*a^48 + 
      31779426749097624581327648688533961763766162480507445452872389811504242\
832739697667118393862429016175278281882*a^50 + 182219731480294940856084448227\
38673221362823847137691829874786604870882753246782064501754217423216636979802\
176*a^52 - 276621779366815013450550447475547528259959418328899974533222584459\
22964864588810252982544042428476849771531808*a^54 + 2203418448595269082864519\
06039313130017142654283167520783380108354929046902313386805873908266659416182\
69921536*a^56 - 1372775606518935780016385724757057198216860578413210233365770\
8120863850466626748759701882076699531240316474880*a^58 + 
      73258795269380250382218766854414850221151387613018886302795185379284692\
86455873458750770205033541496388034560*a^60 - 3489122018988923414101111955418\
37197057996579645367667811492227762264538693861713624154466662588608828264448\
0*a^62 + 15193827605092910045416420099840989126451300249403013532391394608079\
21957789266991322234681070288925188751360*a^64 - 6132551971973335850207152549\
65706589334091493361123900561211035138663017501149344713324177392171653367726\
080*a^66 + 230543068227501442930220313648325714906882112733030618627155686916\
602839063108380241991404451406966591324160*a^68 - 805846495127572576245451011\
34500026462915134407481032037651002671075415603322009054843928798562907670446\
080*a^70 + 260528838275262026506909303657530916560557981197237461118143469073\
28956596041521515931897054917078611394560*a^72 - 7742985547373074420936240391\
67821247052865397415023741636027200147843313478728544823260236507287648206848\
0*a^74 + 21040694714833646060064778672337147996980091949526916942610614336141\
63823357306233826093047900779849973760*a^76 - 5205630091439183838703027199140\
72702825732955602875716868893675774042759086721333477950700230742806364160*
       a^78 + 116889523853362399127021590442571899775046222482670209296677898\
501049720705026642737734221384589949009920*a^80 - 237645158926051904314164253\
92831942845653986604890284302186073039164334834917901578140109582038844047360*
       a^82 + 436623012647081023056333916274672380094186211166482486068181965\
4852627165756824839423611469980783083520*a^84 - 72377418195325751896293017709\
6250172182433760846539989389401175116409898729713805653493925999605186560*
       a^86 + 108087673612603234356876118191812618347052469718887960663115769\
399767852107841868118645210105375621120*a^88 - 145214525707481362642782855360\
40278152616050876581885936808481740636375187954218392821384272737730560*
       a^90 + 175262860397523972394738374689259085647867088960463796913602332\
7724872464154748098576824252938321920*a^92 - 18974953516888987521754642137217\
1579917447621188412600380614898842788408707204205437836590432911360*a^94 + 
      18399512047370388357756877995522057697609660967863611123926401282746140\
740771833756773615843409920*a^96 - 159523450394285126251977242238561290167272\
7023233949169855435212784683552649343326181579953274880*a^98 + 
      12342309025232745702983964157999401514953361673304573375216441542952515\
8604167522172778640834560*a^100 - 8502473934956252553666175546435220874662288\
350057123352659706223365313462946245438299680276480*a^102 + 
      52011834465224332335661545985466366572120899507483266716707425993953016\
1635847094259794575360*a^104 - 2815996056314612243026654883480721981582024927\
0188093478662092009764897936184222173710254080*a^106 + 
      13438100897061958662367918389595582766690860069447037215545540406221677\
38392685077237596160*a^108 - 562269207454849527896594308476089814650724715116\
20230897892196991324847304061172664238080*a^110 + 204921289153550724166645656\
0032214066424213196458343449029215639293179947714268742287360*a^112 - 
      64538252611222246029630781219075544033786365181363844156383094329407862\
987772584263680*a^114 + 17422304933105416444262048021377374800211596315679101\
81569574393532420232912400547840*a^116 - 401945149224078763390775711917813774\
52982043705639701975732163650959183660395266048*a^118 + 
      80922515278271682256030222032545815778334840190553131838123245379499326\
4578789376*a^120 - 1556417114378625562926357819422514599006608233065963749715\
9331116954947480977408*a^122 + 3404414531699101300041208923516322406852791024\
12192264521896242814898149523456*a^124 - 
      89598759214427556524987937477108764487330032862248438438647083336055054\
66368*a^126 + 
      23948933226794640872363532231227711830708638484354615577948658360735340\
9536*a^128 - 
      55493360879589035090373859874876259069227155737594224830884201044304199\
68*a^130 + 
      10407357556933942150888237305071536383707858503230457282551605244828057\
6*a^132 - 
      1531837071919905113939045031607277032759906604166736061643465380855808*
       a^134 + 
      17180420698097479412948141440351559576957679026597662427334737657856*
       a^136 - 
      139286222535975802343651041318480468107978056942928857537489928192*
       a^138 + 
      714822147676683078013844734879680816820525227310842029543522304*a^140 - 
      1113624401720097838210259492446132131666072954266344627372032*a^142 - 
      13589435446632657911807584084032877115888400537404965912576*a^144 + 
      107738893013069156205158177222440089951114026651303804928*a^146 - 
      289420833348283542930277215408142565864682003319750656*a^148 - 
      32422758149592967795673208671342022538272043958272*a^150 + 
      1064596200277464600355890854682416632726818914304*a^152 + 
      522360382324334083746916242418056093360979968*a^154 + 
      35548873519271790104939416020137535340544*a^156)*x^21)/
    (643387074373098510458230171398454640640000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*
     (-9 + a^2)^5*(-4 + a^2)^9*(-1 + a^2)^17*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-49 + 4*a^2)^3*(-25 + 4*a^2)^3*(-9 + 4*a^2)^7*(-1 + 4*a^2)^15*y^5) + 
   ((-73315763059837351587929896595746718078899410126607967284970113227402695\
82612779212428528345180000000000000 + 898980701238223412517136556344519331196\
47126059488775311070606609956921858367641796806934090188150000000000*a^2 - 
      52932657164661878683770484858254217873639996860158837405917632668700876\
0512206624266087676813821817500000000*a^4 + 205319340245481072624144938720007\
4710492810272624635490040392447375164307707901595506372182859209633110000000*
       a^6 - 6071310272012467739890046050299940952363437185157693076481387394\
974264113503328630937976177241117108393700000*a^8 + 1476792527228679676434741\
15174870522014641295616537048367960679291900492274681432593682704863071478874\
38807500*a^10 - 3046150470510420491233924623293600542802743678330190750422291\
5434295960854440759860347593793450965414119547275*a^12 + 
      53791333261345714288698643892555125298605702795920966552027541796749599\
124748930636167095104750252239551983100*a^14 - 819668284881432871627896655893\
78524902877898265040602994752766818937045105436196967993999563939447704360849\
840*a^16 + 108898523615288923461354451456854783112139234676226555416552823295\
550793506802756338206664195146712941256830004*a^18 - 
      12800889710391867857354578421152011870785432490392777726857425539444087\
8780884611095692034325609330342095827897*a^20 + 13923224890672360142806385977\
52845322373656308230134494089495920896028220277672369113490368469249924856433\
48972*a^22 - 1590752991984487365433711123919561482175029517934877398830201643\
57325257927535935903798889290190542056301493344*a^24 + 
      22386357118344260145318268551250380837535843833965838509236404557064847\
9045886149635959262420294963644047857720*a^26 - 37737418287293012332177307241\
92805755502543305502069958668639383769662584225888573620763278256734159796722\
69390*a^28 + 6478825428746367879881022166419500878284323038795400874713410555\
45677275039596619421672855504294853586562065400*a^30 - 
      10254746559699071608029544681599884703969841304219961624382372245003397\
19490735669402441098798391968826637743600*a^32 + 1449099568911820645292236002\
99190589468065933120273303481706299681843317301255189621608980905206776321241\
7117160*a^34 - 18170184771346512334834485314103118171157576412822721561598030\
61180139302742482968877398120072316120888954992850*a^36 + 
      20265055955583849085158737090770440135718302257558769656603457468733990\
97681046960202144423405387272416059236152*a^38 - 2020608774052510046368951902\
84497447785449643285741316263856443085850504884712669211260581488094196123678\
3196656*a^40 + 18089158279555329529191118054427321055978346504635326870268931\
35465360171049801438809534730433634170645374330236*a^42 - 
      14549770110066368998423886688171571046935598926555451340838123187564615\
11583794815285993595123803342820706553687*a^44 + 1047663179200418411352494327\
29526264194093451707669722732246712725290849313726456083272640672384797216441\
8816780*a^46 - 67106370816804363842190633384407936234045487822422945245098912\
9180935160573113614712473275667049559583481897760*a^48 + 
      37982225933534750179194973977016590477764278988690235061414187438886354\
8691178174122089559662146438711944526500*a^50 - 18871854104826059460647204317\
83420301740582728258951620906790149192660827325909082582634415350077425336798\
40325*a^52 + 8133078860524280420642378127332226767469256730056701385842228885\
0227197007415064503546254145651804099210178140*a^54 - 
      29217284081746434914712764593075473659138700628194893505938200346400890\
298199644455546871437514634396824545360*a^56 + 741336060547950193147353811735\
94378164768409585561493011702050947101356272961198415265352720243495129157831\
04*a^58 + 7898563917388462803207480479637627190266758937576214939027027424642\
2918912386189443951926521795692777365248*a^60 - 16955384349926739438350882999\
32121854974708448217690392290029581977145117676315539040572682831238443478832\
128*a^62 + 136937708083860461636165032534894751911161245934367404296680885819\
3693663557908578484042178714327425243344896*a^64 - 72650346979445484972802723\
89829705643532177564994953952245572917212863380766996930394614199544477983363\
07200*a^66 + 2797846559817703187813865156867511962466957133497183048648299430\
44666491846604081587706993572105378891366400*a^68 - 6870578731818098795320742\
10157691854461312817207982780730874208907469370167093872675580471365914788823\
04000*a^70 - 7560310222633674165000460773041419775321639872372713659299589711\
41835230679043474244709829010477940736000*a^72 + 1215949786260320556803669157\
44887111966492858966274238495198161123731839143933504802562431239324244639744\
00*a^74 - 8326510452681409230735129780344229145181973345687753696093529429537\
397767791914679682987558983921618124800*a^76 + 389356106252922028193191419859\
1480383866973620585445670714863883438050981985873245909145056245516400066560*
       a^78 - 147415131560353832155147361876194678400866057144513721934954404\
2667917382594805847626941189229634262138880*a^80 + 47849654124174041359848462\
65941799565651464368665912048347739608312197780549754906249168521963315711180\
80*a^82 - 1368058633972753487498949610806298746873365876876091306526944814064\
23639848189742197404668050309654773760*a^84 + 3496296370369348535688814459619\
8159434335390180490371133233371917091491576573146881313320932833073561600*
       a^86 - 805290996946577072775528634480613259993619198817059400085396846\
1014231756737174769475477252231869235200*a^88 + 16787254026218303167774762300\
63756974796359962013356719399433766572940736283048473758323544642551808000*
       a^90 - 317262405676269398185389023055476392727249062013108991331754604\
649574402527092618850316429786349568000*a^92 + 543610538868135021343424708403\
25117344156149176329980030858918828247715516324822848239906163838156800*
       a^94 - 843663903816327459700157853165460450534010672265192489856752941\
8292915249957174083288108777655500800*a^96 + 11841134334586373682225428811228\
32209177005368265953692970657995366750884021588997798372739949527040*a^98 - 
      15002017757458834016664389231541755943472505778671271429225153482630738\
3964357924045800845156024320*a^100 + 1712178955473158736098506514978758045597\
0773550489926569605914591635454998847702525957466981662720*a^102 - 
      17564958190550046587146584437902621743255916389022760682590191651579926\
64892902354193809554800640*a^104 + 161601942199585994587551905005123145260238\
430908249469039164957303198368149930471481687198924800*a^106 - 
      13301140674638597004760949433917196005641307625446146072530886800622277\
541714669601382046105600*a^108 + 97687302770041227346192391938524354157217910\
7129207422769120580981343665982019899630813184000*a^110 - 
      63835438581328554930889739507625323789601127156518320417065545106337557\
512733511516789145600*a^112 + 37000652776874202115140228704872348155120148746\
03003357998353156005309731821147837484236800*a^114 - 
      18957769921434276763343337371364134975935053580556272594194124637128517\
1263863754651074560*a^116 + 8553245264102391767124017886546487323514986956072\
370217663037082544965031979433502703616*a^118 - 33835423990985435523597926011\
9153437759024238665298098499940169115174687129824487538688*a^120 + 
      11678737809315692514283286518812044230170046874549647189993207968823608\
282073622642688*a^122 - 34977981687994443895789522494836311280852500324112731\
9103257136565855168144737304576*a^124 + 9032205302793002709278798350689400579\
209411982620928721603757614629689749070151680*a^126 - 
      19959163224808033048548304668537658685413752104416919513233069291570073\
0859356160*a^128 + 3740161984929552245834059638798861506440795930297908230757\
309237142383860121600*a^130 - 
      58725243495487096842588916716686501382319698353959405131544724156690359\
910400*a^132 + 
      75817079465517736518580390789964920268469763295042136883514018167787618\
3040*a^134 - 
      77375953915624822716135233245520825096400996313455031132721754710999040\
00*a^136 + 
      55214934474328503271361016587017171998383212008280836627423558472040448*
       a^138 - 
      101459610217104551068751306111250367161660615015805292874500401004544*
       a^140 - 
      4597505302725476546244217832781801692896202324007043182961084071936*
       a^142 + 
      91631242916057394223518999206996398019571098156144731756179750912*
       a^144 - 
      1035304417619669403352447881574543100041690326702695904056442880*
       a^146 + 7484808332166146891549657233037881727043091217248049650728960*
       a^148 - 27872230509880679684897036657114857457539869588622147584000*
       a^150 - 40057387724871522784561532529423276504467442812898508800*
       a^152 + 967891617303538366662278853526904699188781114783170560*a^154 - 
      3688632669644546313549629733404443127380727342039040*a^156 + 
      842009031579034379651171128919179142010111000576*a^158 + 
      15872959778111960691234565768356578029429850112*a^160 + 
      9826674191942860947895331913414602410426368*a^162 + 
      1361129467683753853853498429727072845824*a^164)*x^20)/
    (183824878392313860130922906113844183040000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*
     (-9 + a^2)^5*(-4 + a^2)^9*(-1 + a^2)^19*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)^3*
     (-25 + 4*a^2)^3*(-9 + 4*a^2)^9*(-1 + 4*a^2)^17*y^2))*\[Eta]^58 + 
 (-1/10438510122186764585325398481484335953618141184000000*
    ((44584319360237918755589958616140730296920564879010869317896679931970000\
000000 - 13224784414874783532318419276921200553110602922673495913256608766865\
1825000000*a^2 + 229772000368069376290304793503837477894196885698242183595877\
078609528908250000*a^4 - 1380493955843435695211333972342488165523912991216281\
80210284744810233478727500*a^6 + 
       2998009717720018771599773602369025562486293458975961333236274208370466\
4077475*a^8 - 
       1324412454719501038732777971341233702231713835700861065424305975316543\
562549*a^10 - 
       2868765836337329693800609936625475131025494638551545874153188299759799\
84811*a^12 + 
       3528051525740273929149484028272451224007705839678026937799896308487254\
0693*a^14 - 
       1188520651401755064036851520474756736232241632413507870577820787552880\
172*a^16 - 
       1448880067073040314643449463514791637840837556278725927649200998087294\
4*a^18 + 
       1793639441230856363021503913985327868355381061262495551516594157418048*
        a^20 - 
       34488297559191974332606568516850916366211850853075290694642255576320*
        a^22 - 
       115864113461178927620616830468098744072688964496844911943587558400*
        a^24 + 
       11183864927243285250848462394756317373175753274521385316878315520*
        a^26 - 
       101338575848807487893609911014647026351710292240480098172354560*a^28 - 
       544654295352177186739130393932907360015299567000856705236992*a^30 + 
       12052555510576594785039416569029012431789520039236866670592*a^32 - 
       23155107388696826327924448042768221198207071664404955136*a^34 - 
       421864747105155470772271998019331947551638936371593216*a^36 + 
       1556912400327435599925223585133731321502474203824128*a^38 + 
       6671590645367398888551882164169168906698939695104*a^40 - 
       24451987776207501447356433436031731795000033280*a^42 - 
       71323479418071746953938701649358434494054400*a^44 + 
       101609853207568340158234562551561983098880*a^46 + 
       449552204094702855678664701733565890560*a^48 + 
       493235665114696212005370294033186816*a^50 + 
       235351516390854855481597932601344*a^52 + 51056583517779140823868243968*
        a^54 + 4585891513669671125516288*a^56 + 130570102023143817216*a^58 + 
       492581209243648*a^60)*x^29)/((-196 + a^2)*(-169 + a^2)*(-144 + a^2)*
      (-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
      (-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)*(-1 + a^2)*
      (-9 + 4*a^2)*(-1 + 4*a^2)*y^28) - 
   ((517745559481879956413125592296975183574409950267989911553190317470070139\
90222449345566722062500000000 + 200785865078690858713137280979301854966430076\
229432615780982736354347955839086154694285098142968750000*a^2 - 
      14029308377132401168239642197653438682915678480241579065393051831383057\
41247039771197340028917190625000*a^4 + 29919402336138178015740407049065655777\
69871600343276377813058864466758823241211665995379620422886796875*a^6 - 
      46341383516043136266836866761515249352509962204939944055933490976493844\
59955982078849095468160148237500*a^8 + 56754615294518794964646556700267463894\
44871498385041380998708100189345659002184481474502352752060147750*a^10 - 
      49500383963787277289085142678074216276331768774327811027768028013190261\
85876099694302922436956510274400*a^12 + 2776759971349963394125021911993277757\
268006813275156949188040474849605967133485261080407842917208560823*a^14 - 
      98219905783248821174446604158356455553493646871955281534982962094975216\
4256096436010567124636374302692*a^16 + 22163676345631846123108013112423298939\
5431111339541202575224122027520785140528270468031045372367414736*a^18 - 
      31935079437500401255817667383651717046243268665471202908202549225604544\
320916516210492946121833456320*a^20 + 278097279404061344434261738920421645604\
2107663322126528430137257504292123256952960685542932067575808*a^22 - 
      10291466466090604206691512156781172657240992974411118470865709044159551\
0683596001849368258881855488*a^24 - 66882419264999831999759135080424527711412\
54694036919072620216325420858728101408172626097057267712*a^26 + 
      12462054706207163311646389923289657004092866298428986873218253887503696\
01620942190243993231687680*a^28 - 9120841069318755269033203117402272394153403\
6449982577417805958640762836753187155523491288842240*a^30 + 
      40414196695404416081695033814019401790160334484564796063711688698239548\
05165764506935314350080*a^32 - 1096417390558643783011799858368866722691523217\
98735541991422126203387606195559565433717653504*a^34 + 
      12698984591827009496023725948492705132943586963641985120351532471431097\
65656437107736969216*a^36 + 3035462409658339656314432315457836051680289967009\
2330373643375770547577684475867668938752*a^38 - 18269930893041512121990115800\
78228904754171804221074797975482756202430287092989485383680*a^40 + 
      43845625822833974832182569691674162636533467969816418847411983484976827\
299671410999296*a^42 - 585726613232782929539159129656190402320480134394277713\
705391544716300214153926148096*a^44 + 291121207471624912905434169258923340553\
2928768805325946468541170766261286239993856*a^46 + 47298134541949455711464643\
215914447477035642430464844773523935801614542087127040*a^48 - 
      11571095583835449445843613240632004260966116490713466562902420402260696\
83896320*a^50 + 
      11231395387397123538793424451531726705019006772303021574249916306805112\
176640*a^52 - 
      42747417648592911176490246607720786270893587635626526519115790867901710\
336*a^54 - 
      23442899605770636788243524473262723623467859649861654611135508654954905\
6*a^56 + 
      3844376947456632230721811250710994679055935183421689774764031725273088*
       a^58 - 
      18521362271795971178574271623144762667118688083431273666338021703680*
       a^60 + 
      6336713335408156200329103328416952275629971785357212569602883584*a^62 + 
      325614329257588951837174742485767881022732301390806898081529856*a^64 - 
      1247092097609254735545395298454354362943269802474000588210176*a^66 - 
      72473504282517676206777229099943016385168225057080606720*a^68 + 
      9643288371380096943682440415326027875934562392012226560*a^70 - 
      11233884889891524719116630571603185454463016312504320*a^72 - 
      30035191593528305689042704827688933882978115780608*a^74 + 
      29283214612478174570545288107424718985501868032*a^76 + 
      64287556504677387864154955866820097735655424*a^78 + 
      31107329989386326408890397291609514311680*a^80 + 
      5317438416731849815105440792352653312*a^82 + 
      296516344271075671761993469001728*a^84 + 3535125770144353449811116032*
       a^86)*x^28)/(822739714063981445148799880314036331319656448000000*
     (-196 + a^2)*(-169 + a^2)*(-144 + a^2)*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-4 + a^2)*(-625 + 4*a^2)*(-529 + 4*a^2)*(-441 + 4*a^2)*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (1 - 5*a^2 + 4*a^4)^3*y^25) - 
   ((461153013799149776565383710574310863728779993816056623616634440519667942\
03678354984209615625000000000 - 105603806911641735184878184083243721463380208\
340544648391168496312205255592310815371779227507812500000*a^2 - 
      16396189268553427134126295884875231651452253004087789657740905536012162\
3675660568035693830508243750000*a^4 + 716250379920423333387016825881577604478\
641047693978950595907988975315791802015661969050919811527968750*a^6 - 
      60625941989447258615890045535905831603527971899406548499851401146176223\
8549041538565298516433893266250*a^8 - 597350347558177416109367883319545872396\
365103373491053563445524775827716512530897642446046013302577875*a^10 + 
      21568477035168997859448824606472409756301194586786335824946995272242458\
88181978619866169839434731711975*a^12 - 3216061802405806804301072950943609606\
625655251114209930503553828719845375293190107944506266375806434876*a^14 + 
      39019742833879255322729065027222259874554660241513562163473014213725979\
44841721047917396363940227610516*a^16 - 4530643649690139454017746359772717881\
567078897547764715305197220392723181497137183154668556790113138291*a^18 + 
      46336826829116043021347489755533099011516881173337764357162569166047882\
81162829050225229291378190565295*a^20 - 3739939283231340485838284441516176835\
943994164375586413308203303504495918089446542319744326582660522140*a^22 + 
      22753102820150038798259003995045422680204499999372863598678309927703895\
75815793690603172935789620284000*a^24 - 1034389272488986660362424417329905848\
138426838278110832387943792542354533212248096738398803237554857600*a^26 + 
      35243608004144006290116798337707857714497686988119587194018095505828715\
7703907157350151597736227869440*a^28 - 90384935166954567297417287154002092942\
004254385503958930314736801337806254078779932385453254406056960*a^30 + 
      17480204537515505628812737209556356050540251673653583264570539342301268\
096624301220516558259535544320*a^32 - 254247781204791709114654622288845953519\
0833701782149163678233036178847630445013527036526169549438976*a^34 + 
      27517262136165070466201130741224507024838263839566268276892656648518723\
7122888488222959071002361856*a^36 - 21558409121005810641703439822058290321457\
105557094715941923750969457534306350595434145783093395456*a^38 + 
      11321749521503247286057266066921169677727611345731727270845802747817209\
31665633315677456186736640*a^40 - 2844842102191360697427360818503974685876432\
8369999940690541731612649617357961503461069427834880*a^42 - 
      10340722177413982381678633327718613885321018540835236187881538074249174\
26230228937974218752000*a^44 + 1497182537636374540067400607422191752443278460\
80922431474407348013603301940122980735936102400*a^46 - 
      83331820903867262724511495537359718265705509940856473759659472354421078\
13376411589484216320*a^48 + 2916495818588958674202020662299458512514528890827\
68124662236876884172796515923785762734080*a^50 - 6698857103073696571975614463\
902681515217747685755732996134002436948879192883615403868160*a^52 + 
      86875926079512196987848486073459676551490934759646457806029197231857049\
703964615901184*a^54 + 101454385404133743787178005377954214970902424706454810\
394863805727548092258279489536*a^56 - 318225751257937582618317158365987912335\
29630483514054969396458832042490983283163136*a^58 + 7432031647311974928917757\
45307541011489715042566774033174437054792542819671080960*a^60 - 
      93419269686990181523808460152735484107827100449620643909949977783942442\
59512320*a^62 + 
      59330460966541372639125979979480769117639414249748612737049274172535996\
416000*a^64 + 
      98070095025234480600532270325217931432883524855368174983998696511766528\
000*a^66 - 
      58139165644771199782744921591036613426575484324653600039581333991509196\
80*a^68 + 
      54247278040343532409693160653697734199188572672235063861711574107422720*
       a^70 - 
      211986470726941445189782335156564287432337991809033383197090554839040*
       a^72 - 
      257044828175069840388591985609829934156775563011077559584278183936*
       a^74 + 
      6455960718371969402493893152179988514452361947862559715592503296*a^76 - 
      24210271131500949164994729097059595729908383474386291126173696*a^78 + 
      1676816224779813595576348019164347494197800190838550036480*a^80 + 
      207723243853468476953942104247222581456735545310671011840*a^82 - 
      337596116730682138036273093341490270460430713356288000*a^84 - 
      566627011671051567046968084506414568706075839692800*a^86 + 
      969519915752142779905342930528021966051931586560*a^88 + 
      1360473494741192458306393469390454274559836160*a^90 + 
      469142833940381632495680517461895314145280*a^92 + 
      51392749256883985692614532039761199104*a^94 + 
      1478434065597254407423256529207296*a^96 + 4840538981736975215523528704*
       a^98)*x^27)/(8570205354833140053633332086604545117913088000000*
     (-169 + a^2)*(-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*
     (-4 + a^2)^3*(-625 + 4*a^2)*(-529 + 4*a^2)*(-441 + 4*a^2)*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (1 - 5*a^2 + 4*a^4)^5*y^22) - 
   ((162080499957234591744554277643842080120373751631769863156666529733318477\
6782952053225884578500000000 - 5773981107331540747853230959467582171347007660\
914431330795068422190284325746118762621810158811250000*a^2 + 
      29653039800987648550366349829848823849122715989358568187191840771830114\
77063530207494948038120025000*a^4 + 15891821860760813474397944368352748780907\
781398123059078423394003210723494992844958262281636000062375*a^6 - 
      42944679082138255759723451075291909281541012870781439713572257442328130\
835369673018370329922497042000*a^8 + 6642229924758397206155290216278474539605\
6114795068451479418928435589253322314398235303645033066328700*a^10 - 
      46244376097819767359182599134827029657871376673543141374833139040168037\
591750265318211731788924264704*a^12 - 921291460427149758228196593524891114763\
22735495710381170471764065003901654824704808983416786502109678*a^14 + 
      34258488031583407796621762714066640152794466902137002145469749499891370\
3138046438769959639723751606080*a^16 - 57623313962511705973930436611510256012\
8968387245364197624781452914328302675147737546869715251950670772*a^18 + 
      65578277660028081942921411317017416510965897549456296690310899729936713\
5299734789650164613853358728504*a^20 - 56138480007017153027720580908675435543\
0891954588751814307369204602034225533542527475199410034388236065*a^22 + 
      38043831884053918375752704002886121623324776202223676553219146331035063\
0873263783522996294316986913200*a^24 - 20960365320040456349150907513917433132\
6578011639432025060858983584728436974853933296924541169287490960*a^26 + 
      94225912995550170228848524169737379860378915287309536049372392718909168\
639853594798829351445372186880*a^28 - 335782282398284580164575279715749679379\
98564156021644441224567502888961912211119439365243563045210880*a^30 + 
      86547966667707862997189877659643937657818191777021039784129441301869964\
05252462204641809402374393856*a^32 - 1113648525408154585649514083058186106216\
154790831381323803403563543677555086280681858350971246358528*a^34 - 
      24560635737997226277879566194782308088325507666853037344026558435499033\
2512482873030954917952552960*a^36 + 19632777083862171738593641311711201188742\
0030370348734481772215616413267433125509661161381145346048*a^38 - 
      65192751229293526563272220733611653732460550813706577022406733445395005\
529600289945983459604299776*a^40 + 145685346829443267520360541714145481361681\
80281920870959389305045574677040663132257766631203143680*a^42 - 
      24058700624076083238678006238725720657651510281607477139196652564553689\
61056193182370238268702720*a^44 + 3034484414824135141372610053042632981001915\
54914168467544367579981851906607671342155927786618880*a^46 - 
      29596442775405239017512137199361438526372705655488874900409873462607587\
264833141326834030346240*a^48 + 223375883269054668054706922392882786503602798\
6625571623423514804836014591343533886212921098240*a^50 - 
      12899492243273098133158129551765642383240659282202251757435964696053497\
9264559219266126086144*a^52 + 55161320798254579198277734565475684478401165728\
43710024413694103739469910509528941961674752*a^54 - 1588613703010206946765640\
35349042417715118086439260721403424033617869663372929131977113600*a^56 + 
      19017169638323300778465170495852521253569560212602435113610700287799460\
69696958471077888*a^58 + 7930322702394530045174313513637072305997279854584834\
1846573268162431597951020490031104*a^60 - 56015696244667271858692897064936450\
21495763754874975111995178311949984295348810547200*a^62 + 
      18467093947994199741408681987619489218468065622867970121571432491417437\
1572544962560*a^64 - 39447300411213291255668052539486553358100433585418877278\
09614371968219503006842880*a^66 + 5519122797413049746043176265798551063093806\
5549504176774956001126888438067363840*a^68 - 40528415599087428345829040263953\
5859958630888005103163523653423584716143984640*a^70 - 
      15992516822188448228248359700264232475644830745013245567287482408476753\
26464*a^72 + 
      84640339566527171413829651816463049579190826274125331424085149983589793\
792*a^74 - 
      11186584836014733514958592854988156897929747872946728651260872320509542\
40*a^76 + 
      7793900711858010805306029371642742140877284594561460148000089773703168*
       a^78 - 
      20144997731371704156457708851398367362763291510284480761351054032896*
       a^80 - 
      138060715294187270401002003947051328949897729506019649608619130880*
       a^82 + 
      1523926354153343143316680686505060326145861043296202576353034240*a^84 - 
      5412176490513672803363566476050142820337801174739053487063040*a^86 + 
      517219405681765137670657535969321812806631865873617387520*a^88 + 
      51247973104166569029682458810445091232026283863001006080*a^90 - 
      103615181655307177806920730219549336780170594084716544*a^92 - 
      104216350265249864993216574092357535928040279769088*a^94 + 
      294107625095654282397784132644790780654486814720*a^96 + 
      281493858026825843831739348520612832810631168*a^98 + 
      66533506729183793384797397485668809048064*a^100 + 
      4358380851931397506270746432598179840*a^102 + 
      54941713224796560006702662942720*a^104)*x^26)/
    (195332315779672707775118680036570828898304000000*(-169 + a^2)*
     (-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*
     (-4 + a^2)^3*(-529 + 4*a^2)*(-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^7*y^19) - 
   ((149544830829609701936400240251593502363843672520439445249985329698486619\
2922675482402237260513024000000 - 8723747016910792637669674861475855528149730\
649975275357738253631322971236209177166371365285521340800000*a^2 + 
      20229720724671914242542231106180867523605114168205995564524117028102204\
105795593327766236460517445465600*a^4 - 2230648798415862777244751929426639945\
6122689188542952046845378307266861377733262626397541632889359121600*a^6 - 
      16601329971472356563678658509311626352664991364869939619442528160073730\
97508504099827552791671557463920*a^8 + 81015732494815388201338629361183375057\
284027131139458906383329581042211748331321729954253081476442719880*a^10 - 
      25062198005209952774955787353504610922405746521305746542649246418538418\
2174373978674589991742900303764187*a^12 + 46115066002585505860470825513978951\
9202374589638518889753358650543182190830515675229302370348984146338570*a^14 - 
      57070156532804740562940796749231157706729771090947142202489241393604828\
2366724047351248967529332580076051*a^16 + 49993296504443631843740729664866316\
0211783650776766277820056504088137517577096636832451633812418837642280*a^18 - 
      30338194973761898466537824693725329279919475157609894388451751825193511\
2517295618956757373965614482208982*a^20 + 80781476992522894355112768793274971\
372328212297874926369954952653628119641245708854938515784993474945180*a^22 + 
      10513627660851751557556353207354063745621648028617209756035449839098545\
8977645194795640970284258708418930*a^24 - 23118058143015089926960356516052070\
4061304747213987327650478697842876663491922359985811408125994322484160*a^26 + 
      29017073278721861022857308048002579242896009457653463118725047329160926\
8101274382277872413527025947163025*a^28 - 28466749717697292524308605227237426\
8184393726161290245801285608142436330713735192981784159357307790620950*a^30 + 
      23111682553658955749943719111679836847836420104904044950938165620296842\
6563319284793322180357972357646705*a^32 - 15691486819592871171221029873793686\
5095673337037153720715301657308727580680555269563664240100063242383040*a^34 + 
      88616192092020607281834708415992787436606889928333520182517120411158981\
239911214372556934872770317501120*a^36 - 409992977166423201582438231810179566\
76444005042882623980364921619361571868520205210954593853176879175680*a^38 + 
      15095342474842783924261572940212990084643781581989804627931361984311021\
907501974237816283161269766110720*a^40 - 414897660255024262191706502812335324\
5776565410760387677136193700587706839449207974346680018049879326720*a^42 + 
      68838234431146606786877748064390478401666185754887429653410954252457933\
6857333138327515582736426516480*a^44 + 32273252887193435055608496515954467317\
146109789084825455372510684461775883556543374577883374707671040*a^46 - 
      69055969738752940092870348873698609636595067393032818234884259993724677\
826623211013789072266983833600*a^48 + 275427776218462092213536821950397057945\
16288069860308208561257900449478407763018433263522691206348800*a^50 - 
      71120827604537999650494601581155580228918782645017513755152909570155173\
59520282841071683445247180800*a^52 + 1351372138178114521677541089182361616398\
030359717130055057886170959429820674657790940692063883100160*a^54 - 
      19356839937860316763915438093740816691612345806032822819150593668420619\
0289435823974328216290590720*a^56 + 20307053742010134969813553976048547993589\
021767221298329335555213910111192401406137508768010731520*a^58 - 
      13520302450283299460575011677961995075348908106267431727184564549413484\
48763331338737407712296960*a^60 + 9074290303946720018425719024117332626790300\
921412303222521708154740477817779435830071347118080*a^62 + 
      11444961210104637422665806168834913747597977608544933553792738578160079\
966730186186773999124480*a^64 - 178426943868673859466826325345096804387416960\
6379052882907787575861449282609102584383967068160*a^66 + 
      17035088899463076138525647314738780753998786960147717029135664604724501\
8395585148628867481600*a^68 - 11981179196185370445437158769087072932289792798\
591520552814999344426432082947345657888768000*a^70 + 
      65334891881055906044951301576056800905257980938075316992913395021328828\
1357979449598935040*a^72 - 28055280343694717327868153975882377712168358151514\
700462095391130148743711685034314301440*a^74 + 945918382190188180084122801580\
853553883188244444672645549101159939610880713176593203200*a^76 - 
      24491088185831897605811367492711195837738557175571102156659987919601134\
420836514529280*a^78 + 457297816846440657209465946923948382019427133987900291\
944761751349800012369237114880*a^80 - 489934498361841854553041140035818384173\
2881477817679641921453501125649249305886720*a^82 - 21369016063121473660159631\
999729957106262366886004304897976267852402050329477120*a^84 + 
      21806731037339298189539303332321816836910259787845166254485997520338444\
24867840*a^86 - 
      50464770427790470292900095609095831539296074568782948599643430709627348\
582400*a^88 + 
      71001086115551038786958481367650024716572086370259888145617403985159782\
4000*a^90 - 
      64661887266991129324603660265919494253155777411638246907906532493911654\
40*a^92 + 
      32223762860270105188117330887326403336579072151063216496456227576872960*
       a^94 + 
      28631944066533107805075415590998666547229368792431053018874679132160*
       a^96 - 
      1832692750406133459230456772817001504483603030266697786603528519680*
       a^98 + 
      14086592877153329362517270295961674396499665743081670038677094400*
       a^100 - 47791731793225084166307643456418059029394323836553363005112320*
       a^102 + 8116417814236853342175726175118076505622273603704591482880*
       a^104 + 483966540650422875498220889162990383445928635968562135040*
       a^106 - 1200674849379294401391540500648911980038688748947374080*
       a^108 - 493185806229761315161620013824552628928859581972480*a^110 + 
      3170557812808726387028118597256920983633167122432*a^112 + 
      2073452676880349915876608849346911808824279040*a^114 + 
      323824730607921427159901714674185630908416*a^116 + 
      11737869114065542841692487572877475840*a^118 + 
      45318508958159201103507139592192*a^120)*x^25)/
    (7324961841737726541566950501371406083686400000*(-144 + a^2)*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
     (-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*(-529 + 4*a^2)*(-441 + 4*a^2)*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*
     (1 - 5*a^2 + 4*a^4)^9*y^16) + 
   ((369449447155445679747280792905554794859778274502959120182478483234365553\
216675639433059605357030000000000000 - 25569291018057967569444925379645469525\
15057762239095014420685512900488145384408687490141035111289875000000000*a^2 + 
      78671420763545212712639902288738668425328917072516059062298615712381586\
52157331243107666433483499697250000000*a^4 - 15565738980156674320655790189163\
93678048312765926312936057875183586339820108728316382909417930837608871250000\
0*a^6 + 241552897698389220069537658129728498966885142285549752730142077161219\
82502038794222378159420038220820776525000*a^8 - 26176745795840619529815086894\
41688665721357360887964032722205887965494531386542159167324972335528284859993\
0000*a^10 + 29719686186778798205216791594389001763757190775476016340626256257\
7411183305308764356183048958613408806153345*a^12 + 70161965196544824573119894\
65677926424634729603057223733893102487042113179693382326531951571725742614296\
7123320*a^14 - 17588722727941181296829197006298544472832702784321697297699687\
7322497710682432836514205535526594566168741940670*a^16 + 
      29211047487746057870531895083335143716512014849506225525640128586455594\
4110707821209989413877172764990566188484*a^18 - 37692547470758655823530408349\
84927788859496226462184395539963203957902355244700999081339604439111585342272\
54809*a^20 + 3699284656052861612861885645851640603452222675858534696755075123\
47468188615884043859552690833236515721206593596*a^22 - 
      25440834148305024499978002765230983433141827564315651492306627806130833\
4513974156771872673762848736715953278124*a^24 + 10524436499941539384038630249\
72012339296748170467421283508187708544444223322717119772321669681045581247317\
05976*a^26 - 2996421319326849570358809161836098833103045914015898438512643343\
2865669043802380443526360401748508629737770081*a^28 + 
      70185167670229808175724317533214654451900000232905442141537263376845796\
277048762506009257192209998048006647696*a^30 - 176460914826593503648598167920\
08058178100409788442491368689225571521121165346742665412804614649384760248498\
1038*a^32 + 26574618272571895806522945107484283704518274986518764426164789248\
3768115477220108920793718666760372693251997460*a^34 - 
      28812540586559205073528467167394720841286450586339945631281455722443467\
6518058671710067603508859610268031687975*a^36 + 24671481748703356041541616498\
28472551398623878068705521259756011157844182744666812416242188609773458698960\
21980*a^38 - 1748781869873410717516055478338308060476417413944917622821815456\
89962676520117463310411085496314884651601611920*a^40 + 
      10533238817352482097316961308344737366066000682818744425035486873262784\
9181647442024182250266580738889402829120*a^42 - 54735002146421910871824875124\
99391693683243048016426029665011962481486500089096838254248699127855791559724\
2880*a^44 + 24753844197391929304147498841036951727304980569617864424132807854\
814186191363708005625619281901368257882593280*a^46 - 
      97895044328410798741353114905104260375903137110937099720976747065031844\
95574478482867923991862978341092761600*a^48 + 3392995720786376441072741685788\
39837539279039882710683087390072228537528324138198178166690814887155096698880\
0*a^50 - 10311724369475475098488368698511113289579572792625631782534681601078\
93079432028569478811737651675884658032640*a^52 + 2745641868116350095546953965\
57964573652103614768825093297457876519553143297527207794017066348716114369576\
960*a^54 - 639133543532619048476326184229912540168425073790563748658824874927\
60856840859775025842327580066272693452800*a^56 + 1295884551716970580530743683\
57378447744446571568391443379699291241075570877789054072103786352382387316326\
40*a^58 - 2275230667911961298376023634008812071506354413821115072957834268476\
725735935058838748933933670374393774080*a^60 + 342741310299487096483746376321\
513499063787269668104672004536955454262235756060293816337520994159018639360*
       a^62 - 436272299177242442289293092957290989688694160117765807358469609\
16047491821271961619525002186506413015040*a^64 + 4561727804912421649913470737\
055253460306404877075263919034500701683100232721852909610003603728441016320*
       a^66 - 367589763480183097363657966553505260252634928343008555749425480\
437267937920354173530070632392336343040*a^68 + 183613067238552769999048300926\
31092853837900568014301458616306323977412079468336025033296963897917440*
       a^70 + 316022508419701751148665865556292156997707242771251292157976409\
498712837650518495314560499413155840*a^72 - 197568182495012583634348801063622\
634912591913188925424042385394649831753232041165795579832135843840*a^74 + 
      26549050136001975973248961928035594155366855413338683834523846820436278\
871238784942021819970355200*a^76 - 241163130545328912271683843590296589312734\
2150558270911673295576375607111173984876140027329904640*a^78 + 
      16832702648721370275098545341382466052170157514886105254643651310015252\
2252937198235530402201600*a^80 - 93267954940340130959264372172299260655829696\
34063229865857205220484837396682347775358937333760*a^82 + 
      40925887029395992062363780352269033927340139011882007832631800463096974\
6298747003209399664640*a^84 - 13698358777956401273803907032541218681598843090\
916726227678016626341114777710200764130918400*a^86 + 
      30614883111675136430011512352768541983687231368114368789054806596548480\
1842356665219809280*a^88 - 14569110257870622703423789164663172406907347317728\
69015511267732535173573317908055982080*a^90 - 2398482272967991118158620507827\
04865386273912710006185529208408031620727825103427993600*a^92 + 
      13349641474398417134886028261024427964868496990880175340088316688859462\
221706936975360*a^94 - 440434202805058238905323964732758995489953802146344569\
417341780665037956765974528000*a^96 + 105673544148783041892635564117277362950\
03280202052465956622922005797972643172843520*a^98 - 1926346989664008102307523\
74721984350544845797578994212338885784957766048531087360*a^100 + 
      26554131100219947646524314759335687315063227127787348375219573527786411\
57652480*a^102 - 
      26312463346706735952932370198716247837923685728770669620238256162551124\
459520*a^104 + 
      15570516725492738557515235134983353632058519557353353188673980688691625\
9840*a^106 + 
      69707125128842037146984498076382391189361656070869311343641227417354240*
       a^108 - 12469227112533183097360079836337676160868454593190792620726680\
383651840*a^110 + 
      139389783377691001086920832507318968304044153340922555636355809935360*
       a^112 - 
      830218107918722535226663993465956618897547296438619464059857141760*
       a^114 + 
      2526202009640404305207145591984044430312217536990510524263301120*
       a^116 + 22162760222452532969121193886091406100685325021301509718016*
       a^118 - 27838724498544132056605679579531061423946895638065426989056*
       a^120 + 74400285501772213916597195644434033237488952378554056704*
       a^122 + 1964384085654390206831412863463611721669340167143424*a^124 - 
      168752421207688979466874136699143428734813277782016*a^126 - 
      77736246198278550933878307035170473423535079424*a^128 - 
      7853626040740675226778208319487295163990016*a^130 - 
      139040217703868174910288284382912315392*a^132)*x^24)/
    (3906646315593454155502373600731416577966080000*(49 - 4*a^2)^2*
     (-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*(-9 + a^2)^3*
     (-4 + a^2)^5*(-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-25 + 4*a^2)^3*
     (-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^11*y^13) + 
   ((484688439343050680395740165628763130837604605776417358552765781528783843\
15564887173301133269022605700320000000000 - 445347818066814236180665317881546\
89088024045258382702244616354521618270459541027258337152231751129994603320000\
0000*a^2 + 193049117396515521933553782212949746660604012765186668385581636814\
3346238677702960309624858540219875693859908000000*a^4 - 
      55827180349024146723136234649828160071999293840663609740721136674646264\
16434125722477994279789393458906249470640000*a^6 + 12884414204637946771837136\
74610584078120859363789140316309881528970614325704914178000691110562860208875\
1887463676000*a^8 - 254444924222554452256782206464524556985167176975355873491\
84969534649900881277014693389114707991843163806576337140604*a^10 + 
      42567488637711997666932879293266651597688923795318078021809576595923339\
534299693965068790558296612285930951367442613*a^12 - 
      59236384056542181736115895414327561195045908692286845365982772980087225\
901413446225461085572717993868882171924786378*a^14 + 
      67493074223988014638303830900921860159728674231517665789929472486923406\
193250064118979095558423450913588822451545052*a^16 - 
      56527307954345788507077027198699144477385220548645348274984372057769897\
901978007296746793508840744493800493144485796*a^18 + 
      13963177352417761254267776929766059679889619320548801676810489001255127\
570881962618120200862820188550386630351808680*a^20 + 
      61842673627171324674667725228288916144122670866975278840455422676730976\
184414714492127276651407819290795895919040228*a^22 - 
      15115607796513878487633540708465011021100593940875746014518259832586765\
8089759081137883680188170431363057175737849772*a^24 + 
      22203673460219387039628432175102657368733938482125094389663349773274388\
8423213881880676158229711662056716799821997044*a^26 - 
      24670182956042095915808108082930250168046954379292049289870579841120644\
6482581767182307541384762382463005005965853302*a^28 + 
      21025741203610773163041975488667083540698240519938826480007423390953356\
7702903376537645980656355334174307285598228464*a^30 - 
      11836249244172663693508506013306999092719494089265810569606891545322901\
9484964374620761286474714470705175864626789396*a^32 + 
      18922905041801527913933720891812547931134735122112673275293014258961019\
82920420138700880274728151789040502202375124*a^34 + 9584968204280828912904225\
35461642223718877885900852389565624826063093022203305472001761501271820351804\
68668913546336*a^36 - 1448001992822773807435094748134284351329312739305300329\
37159071159057353307784861571403308075682889142485146626878244*a^38 + 
      14335175785168244445254742790968003107230440095669797645650547951981532\
0058531002302628835472154721975167869403064668*a^40 - 
      11151097427806020754350760214207245946056646102542803707811080010911631\
2107284459019977686082089274124459197867077448*a^42 + 
      72878135970007199621474144120626973051029417131061837199339585544419623\
923747786281879554563115259367534197093360825*a^44 - 
      41892180024438132041656502789752226164244931150733381743784653669009223\
205786176804958188039258178577051159959443302*a^46 + 
      22169753715504035273931230733782274399446946895303071270340131522520716\
886805164086266781707001720279550425045871272*a^48 - 
      11303588791927235586219130641925197248303703392575456320580230523450696\
305386920178225684425266983777959346300904288*a^50 + 
      57135727580131612643689244889136713712574973062711082648196428520425025\
58428788842463411584945552944537377119781504*a^52 - 2851878828538982055781692\
91963155651470473204964619986733294183616502071825071694556276101896455173088\
3520493432320*a^54 + 13661694188257364351254197696205781055818348786836445695\
83940794424776311896647109767837230698064380800471073720320*a^56 - 
      60865979144291279563379144097368543383707370346558168351479796377351704\
2576759051361373390703372637604730211655680*a^58 + 24673467099586927115925008\
63136395418562929149879005944371479928564634590463495868058745731958631749871\
66739496960*a^60 - 8994415075736839992292123873228732551143739077532612794988\
8179736509730637516664742784653818773238005330273239040*a^62 + 
      29336065778301296570480476469764758838585139194215047308241634113778413\
610482410737765308361939456014944449331200*a^64 - 854794075300556889035881040\
52700450474567967319545917949784577793256208081025988460115084915738422009516\
05166080*a^66 + 2225491142329851752867635730565348605175312751851544502107723\
454765273631327166694382684791141145209557336719360*a^68 - 
      51818076247642078917343544332911495797472829187654637739661280593553199\
5456632260696997078182464720538467041280*a^70 + 10802743772078871922703435899\
68816738524128722698059129166092167510204826867299720466604054046630688831045\
63200*a^72 - 2018964898660439443578030425550733866524321015751908878984936226\
7883614075797975621631184209366054101581824000*a^74 + 
      33869765984051446182861132529921325567566914630525220878350003386817669\
71533549158200168326468513617066065920*a^76 - 5106324068223796337747115701083\
34823031443730154240083227602464607644592355507776535252556500576169906667520*
       a^78 + 692602941386799877581218245587118406709817436724652863348060384\
40810002953152459485717882259557392559636480*a^80 - 8458527417659240298748733\
81854591427435284096820274587689869195181576697870298677761409611285611782602\
7520*a^82 + 93046003674074347618709213238707838236985920967039980631625206075\
5514319369784612533931321638307223306240*a^84 - 92158761146221523176110792401\
414189284789737008568039826994870787918774734943707484273936479290015088640*
       a^86 + 820699824073296015802358867302888224607380139807992883072741853\
1960408148098354551727628190742982164480*a^88 - 65514779494241316974532689614\
7947034017034792974354441438690736142695813366324808928830171358942986240*
       a^90 + 466380193106658389967053423852781929740507792592038511005360520\
21946716598296760297672250956028313600*a^92 - 2935629478545971895223326678479\
924160432187449105221916246061857087312563938562017041629816710758400*a^94 + 
      16113757276747000112872569403708988740555625857082437745322413382501045\
1707022268697732120764743680*a^96 - 75277934685705730987784443322999564888366\
70341495811336832812058832222332878283952073107549716480*a^98 + 
      28474492413432607956609137716879995610769203227426753017419168767468452\
3159500752625061509201920*a^100 - 7573200773045174826507609625676045619321147\
806480099810876692096974416502551238304644873584640*a^102 + 
      44495515120520187429398191286298108769924913053837482152224680513112111\
483706166575533916160*a^104 + 97131403462735279193765659322959167245383770250\
26346759649902820663585078654535349315829760*a^106 - 
      73625913280017675293659180776125870510437022236944684340120398344937268\
1946738675721175040*a^108 + 3461739544584699038525090875795123729250454562321\
5584472125144519208761257575276299157504*a^110 - 1242432295358753465269286528\
666056149046415736339518778861222581937675417655904040910848*a^112 + 
      35859737661857239474225017810172162400163525072962000889078318894828106\
929267674185728*a^114 - 84381888048995322122040418620859256052680764331232887\
1950213533719231078761226043392*a^116 + 1611191235751385770767166484045677379\
3231279187089741333236962938587920062780276736*a^118 - 
      24411550889930980363805243838961909956934294789143196069415861163845135\
4772439040*a^120 + 2775695053713059295505597060489062921033793753603162172413\
727868885927431503872*a^122 - 
      19910200021874062184697200398930337422106562800115370430683486021426461\
278208*a^124 + 
      28448535223895377120665421464818199529429617459170771341986804940312412\
16*a^126 + 
      22151918672656303325290553619095032926230112509516973162053295352074731\
52*a^128 - 
      34278942533224763629752720059730684882153890713460569930565467225718784*
       a^130 + 
      304162896233765515916653037065468724028938841933571105766070640705536*
       a^132 - 
      1715169254461173735202664818930201969534973219363925772422824853504*
       a^134 + 
      5423476743947009355732448347894333339352889038097571199617859584*
       a^136 - 2054114967872903198322351478242889634820818874613220838998016*
       a^138 - 53771642398614216402952704660317899881176144036801091207168*
       a^140 + 172859291158346198860016463651007681256916816295832322048*
       a^142 - 63563703314684191106017823951965839820026926145208320*a^144 - 
      343300647858720996277192877770837315566813470261248*a^146 - 
      113106989528571823494795782401233045665634844672*a^148 - 
      7192344851571021736982310681829179257782272*a^150 - 
      45193751856687139678729440049531715584*a^152)*x^23)/
    (13952308269976621983937048574040773492736000*(81 - 4*a^2)^2*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)^3*(-16 + a^2)^3*(-9 + a^2)^5*(-4 + a^2)^7*(-441 + 4*a^2)*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-49 + 4*a^2)^3*(-25 + 4*a^2)^3*(-9 + 4*a^2)^7*
     (1 - 5*a^2 + 4*a^4)^13*y^10) - 
   ((-40433664544085130301828087057039276718151122586025379518969776474884955\
94227627252089583065463902400000000000000 + 390475171108918651809550411984129\
04026630467205297910986887207306354983461099276188303699404295505764600000000\
000*a^2 - 1801381267276813976549454982475118129220263767402742981152561756504\
88421661831264077261156835397629013541500000000*a^4 + 
      56445947560549424468461617741591688529224953294608410171118526893922287\
3382516507302208248942442223004131980000000*a^6 - 143751238538141447840575859\
28273095036150170852045338894184253826198749274175918831516307472809786429562\
45905700000*a^8 + 31943831842046571821420144146791846988633754347228561331586\
51365451113579920541169643007454602312105881076572956000*a^10 - 
      62460206917570270228150673653755696157307564263082892803452147500009875\
10746855793261020082223360817212537482486615*a^12 + 1091385662608584067364926\
17798370816341784910605677298701441056910802520379830499875936184711468363256\
34561185402770*a^14 - 1751374474766439732171440841248911711756949963197881265\
6580910815720264231355705729074765031525713534188008899159160*a^16 + 
      25952528461665477069467660123091495894074442068438824965523112225336661\
237241948671439878584019458241759613360113792*a^18 - 
      35061735921451780981706192737561554188205461750163571214099282567761486\
445375235526905865909014641507271492120275940*a^20 + 
      42965108936115238419106644906129831976945132185410441520829352307246805\
562650672500079923487253933814715965083716392*a^22 - 
      47663966212266438163784025377942216527143665042029828544156652167822398\
835993666907657852528775870892981834604255960*a^24 + 
      47007175401926009555861845515017252648842130607515700767918468598050263\
695189635908145341319041100841457827537257952*a^26 - 
      39982225021473495833280638144389371105485722945355115620506455731962305\
160478975950076839027661844603601689482210730*a^28 + 
      28594414278623566525355870128189276681247650931412830955163272107054532\
799275639009705052597163699848799039208550812*a^30 - 
      16782673361324659509981527756061060583413595938888439413827569036798938\
770974236982742941877667771515081772534549240*a^32 + 
      75742175380129875508153421363581584336774754537275682831005779829973861\
58970253703477529220585039809065049544504512*a^34 - 2177127951185145597456365\
48604666176110892960479402912866506447153412662902819835851784511931183497824\
5357484066980*a^36 + 57158114924428549198453032106479307878114205272502796333\
5951950519381767279030327025058745570571548326867245876488*a^38 - 
      16839657978128734162500910483740990573724836396731627491320113470890305\
38827695574198915742940736342770986147324360*a^40 + 3621933306575815863106191\
82257829189282336463943046182086493745110919782469697056860692622699271029336\
8242226754688*a^42 - 46900261990792070514274193271676136072587271091500078080\
25684877471863437917689756439985487959906987310898225711095*a^44 + 
      43152780286179715962088401350802710768174381746924497750493702131615474\
54588577664784929040541313602605749704662178*a^46 - 2990381122152700514251810\
56886727237594872711491505168481328993846870356067968264229934523336281804991\
2612015592400*a^48 + 15391508587693592875429673346472750852035215949126959010\
31991207765716422612266778227686759019044708516403697658368*a^50 - 
      49888156659972708689356190990349227786912387936802374984725988054376230\
6949452373879220030385901479100321418417920*a^52 - 24032094121877712301518815\
36994693930537849023857219679777354136448531565379177517120321376886848380178\
8684541952*a^54 + 17983637885076970148026936593912244428121520758109422592641\
6676196366432797438091351694598805863260516314584985600*a^56 - 
      16255299419486424100716421549610056128291814821160815635293369087902179\
4524491748948503863613486240905026030469120*a^58 + 10144557463657949051239841\
04095577810242595136274806187522653722855459710301566367195737055226541532238\
71238963200*a^60 - 5116637168348229995805589772652021306218448379079754602637\
2061572973504708907764911517772164965170780420598661120*a^62 + 
      22003625870134599053140568736838205195182904013432389884517862886908879\
690043525067201078999131544804847963340800*a^64 - 827396513401914023070833486\
66958202761362661657942658966034135801412380508932760811126651600895455296379\
63038720*a^66 + 2757972781856264613639179077617286990744847227236911514167963\
817440368577429040208731504846192197828106780672000*a^68 - 
      82132042372530847705217384225770031874433589816562827294039321069111333\
3131609477875446616342166231306280632320*a^70 + 21947483060172437012042901973\
34821679711146048384544623744124256397364782096764979755063021090069942311583\
74400*a^72 - 5274681740520775840841024388244663786160107741685416863030522496\
0029128972275243174320919691492304374118481920*a^74 + 
      11412255540552297019481903774300416684890553240480791642159358916695248\
539053805846448916429917294840879513600*a^76 - 222324670353649834091277024358\
59829801878216786676797445982439595654505974030077531144901102337308064376422\
40*a^78 + 3898603887377700246192114230629779047115748178533938597397589006481\
37992346134752093198942609580676979097600*a^80 - 6149845070965153691271055812\
75481413444843544408995727356672414783317771618802853613307312272992373204582\
40*a^82 + 8719381462178757971332683164011461396520111053068640787104411827061\
829083570155157132576918516637315891200*a^84 - 111002154431042932243653426430\
2623971453803909100555615104028326950177767995086773022326528399715535421440*
       a^86 + 126735159799653800839947148593652882804796259340378009710422604\
507120595748197034619150572923811109273600*a^88 - 129608225843426553683282964\
03723802865595147624021339150553730578746879572674571221895525724177710448640*
       a^90 + 118569068485543412089868592129800307838494578362431876350416801\
9417378666272313905933072478432447692800*a^92 - 96914649506720770682844918412\
888009575628161357141965562490875265792158543977051885366262561494794240*
       a^94 + 707153830411880658820382124779398843936346258430149071435394656\
0285619098755383281534281389493452800*a^96 - 46059569356541200886411864098204\
7240999505213938835675768536981162877440215290740918547577642680320*a^98 + 
      26820283047613471460675024332581007145060209943904176571050577385756891\
096877406574293898441523200*a^100 - 14021539730621258057433609159931634621546\
46290218789118870961429319956782219838990534188539576320*a^102 + 
      66376655443629841584777361855471646679300132979933330321894765563472539\
506563141742177235763200*a^104 - 28848174107596404985962721138763204353562500\
09095901309601765073486013085475374331506636881920*a^106 + 
      11715975295920457665409701840416062199645191213186423621546834262271803\
1030406515689678438400*a^108 - 4515023470508363368722902380228747819210991483\
406497816070727450659518402713704291914219520*a^110 + 
      16570060064306244952277819372949657741164292283608450478810648103990359\
1135389886227415040*a^112 - 5714836444972088518867558793968451942320033158218\
919808088559569181769186807851610275840*a^114 + 18049833543174769766087260452\
4122845690114133522585551804812154208104948807433254338560*a^116 - 
      50669654418367026747972219160923132464725247700921143445877805367056882\
95710866276352*a^118 + 122789972316799417659194235377169320729190750504045167\
048167743103305623470017085440*a^120 - 24931454887296847316885114971833859369\
75397845182269539054041220690086473553149952*a^122 + 
      40807030658873096969656406081786180847214601583183318979614408172842028\
011356160*a^124 - 50161803796943675609269762041574004120596267433129283728460\
2130880128784269312*a^126 + 
      37352948415139214550084615250665660505539427507508192930989190195993955\
53280*a^128 + 
      66674458190873179508394185122940807630683220978921293733915893934881505\
28*a^130 - 
      68265213871062267126678256353728631532596222924970678337008413532225536\
0*a^132 + 
      11262260710394272476400390781361667372977075175346357433945394016944128*
       a^134 - 
      111894221118955699206394546430463352697422701474758612290673490001920*
       a^136 + 
      728487554571390823132548825301923974288295029708207120244384202752*
       a^138 - 
      2858509838058393107514171734716162720574165330803230841126256640*
       a^140 + 3878279146743391701013370101728941325676324764171413646999552*
       a^142 + 19021162885504660195688379219883183476450692268621635256320*
       a^144 - 90350166786299799876619028818706625935024651887326527488*
       a^146 + 68429215350179026025062002185927884172691599104409600*a^148 + 
      177660711168723966293992813531540510844009706422272*a^150 + 
      45437512857739214811123674504285015384805867520*a^152 + 
      1761748151789361218619722647239086458273792*a^154)*x^22)/
    (42463546908624501690243191312298006282240000*(81 - 4*a^2)^2*(-121 + a^2)*
     (-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
     (-25 + a^2)^3*(-16 + a^2)^3*(-9 + a^2)^5*(-4 + a^2)^7*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-49 + 4*a^2)^3*(-25 + 4*a^2)^3*(-9 + 4*a^2)^7*(1 - 5*a^2 + 4*a^4)^15*
     y^7) - ((106806532724185761557933849826159277834116608395554058038866109\
51053053531475110451034088714455840000000000000 - 121641708026800939416098155\
27662977355008067753210593354458277508514676874704380623742297090547505240000\
0000000*a^2 + 667969178900769165470910258360864172908343601839393909547138892\
481848678756607531264664322032123484534000000000*a^4 - 
      24613202591287936618938072429058309282967740927595939924299417331648534\
14877262104696586963858946013364420000000*a^6 + 71403324891161530712664239503\
30053485792115075937302917341812938136969004109681920318656974463097845204294\
000000*a^8 - 1765827437164576287954207071400893904044653950278572127587694798\
6090615856173828714414340885015535025761069584000*a^10 + 
      38354283234619497920214733199202022376697224041237115350775404818347624\
575431397071085598258602645939468242849420*a^12 - 746176394338357624850045735\
20859227124098566883578857118907209089100735434531018982542157414290083170475\
162667145*a^14 + 133461106416394722900075406015109686824831647966870342886189\
051215602517487869701541488551948450881389572921908370*a^16 - 
      22422733349151021189548921870054386864379424214205089182233226946253087\
4526872567834675760780888151809400327972658*a^18 + 35742956418427206654452503\
41090499515532128509422303767024939798350839619199474724822069612621041407772\
95294528133*a^20 - 5435891582319455638320080607569797899580303333770506456787\
76745997374922182359538198660225417208865515234111792852*a^22 + 
      79073099429569431862153562212925737457433771415440836665158947034321478\
1043783344990810389600478531948959538755392*a^24 - 10940152989992752680091349\
41804581693797692018398803862808871031920367773818913226429738559384760063344\
091324342160*a^26 + 142440295469600289457419210870741324374863143895474664353\
3303860595414999189019263390807937601137713084844567488980*a^28 - 
      17309384349087678904399469611676447478053136009614765297116664587923611\
15048123610140752104390012056711459210264310*a^30 + 1952981282407037089160215\
01697449569776904866962945941881260459526486242173924000452197320596366450245\
8412363188740*a^32 - 20350273481591160704135532368776296844144003105422382913\
77232822991558720691758484688537056731406819842871232235540*a^34 + 
      19488262629764573884704299182340172523590956481023561387314378082770726\
31126566048311075191640981951951755447400750*a^36 - 1712358346297950048783146\
47722167882822512680265270531692640608757544961879221855833573011266726016315\
5823200674444*a^38 + 13826557153833276979948981180336362033985401183612003665\
60989732631613898881645349538797438244235726275487994168624*a^40 - 
      10274488303353649867618934603232935860157324691293803166707941848869002\
42574242906892583572925539203522810567055776*a^42 + 7020951798758968228159383\
27752920039857832022608554432168373211119448906985105671283891164282830198296\
869842803416*a^44 - 441105053703872324290300768928994694933069721833947535802\
587743725923650114507151879359511355844565511626026861065*a^46 + 
      25664568582799421439240087361291789276479312270245445776801712283356366\
7979533120240674143154595341882948736699770*a^48 - 14117888143301629024134906\
96061926303641672239223864137733724914241857100698268265455167008382605786145\
55408823690*a^50 + 7584834046809981045243589120321948846738937763513983917485\
7838903299895390931403635318132550799226685001790550165*a^52 - 
      40953435578832459556710884581510385109239095659992247146345345164539522\
350266715877160450491348346829424788332440*a^54 + 223285850752676888317855925\
82579981214730322477042749585113727649119680074262865279640777376074287787255\
354890880*a^56 - 120467099534939817050922546395580575140430314856047592766636\
57022499929400302359957959046693341745587961983674368*a^58 + 
      62601416362744129654973400742864097543228158859919861018395147205053315\
91691587727578139284494830955294185817088*a^60 - 3074689124368809792939465472\
06547448459122154276442614679634273642328391535039738551912592386211754943781\
7495552*a^62 + 14160534127216593523574620081543950108801232266704474761232512\
37163775712118313205158366885551508013583059484672*a^64 - 
      61156863949951470038361951254492602954993616580160441469817350189871648\
7986012534969381127165830399490385510400*a^66 + 24877013473931682118803736417\
38514821008763658251578284136563100451293306185657742347956171076624928513359\
87200*a^68 - 9583506758835615262671308108991169695221838859015808803484710651\
2259500178038604677841590378724310290032230400*a^70 + 
      35095051261165526367903239540514953274440287118076866255064393152815754\
100731188078641313136118996956872704000*a^72 - 122150328671120383617384182013\
81029289960887125014901810846432394914297489799025518493481693623997018669056\
000*a^74 + 402242469187827317436468766614710966108139996249460428204588352489\
1604431834175303401440336212239682266726400*a^76 - 12436004604436308127573183\
40464563497342547118020291762064948231857558220762894543786397685644471695017\
246720*a^78 + 357837904785435181813160435621027586182277371868641406736298573\
064703073171078855117758592455629489485905920*a^80 - 
      95069207973303441199339424491839205864848694240872841173778476268183485\
484964635778327053454201163381473280*a^82 + 231724058627801458422379223082885\
68616479314769258009294218653779279612382691381661528323060351398240583680*
       a^84 - 515748937125094684983854926635621653791213112600283945388486279\
7593585287360143175872005340145470196940800*a^86 + 10446895981813782449478040\
95523034578830243375830858124921805693316112589415247546409349214666035193446\
400*a^88 - 192116459658706377035810629055345441665252908803467167303719590935\
362001199507494990845357055816813772800*a^90 + 320149647010112978203629187100\
83356552401583150265101185232129270072152361206686457348654349063657881600*
       a^92 - 482669884955935528087124072303291769131377351567196789604081489\
2960962547453199696093127760148011417600*a^94 + 65733896875819724745546932150\
5139365502124788960427537015998089952237824081158971271800387426215526400*
       a^96 - 807407938210365714302586283210162276738547433200366249321717927\
62196371824366095752130244080073441280*a^98 + 8929929238089130041564251097646\
676874477355768776334841907480280540350640992011301744819434086727680*a^100 - 
      88775611464571501719708917934090577540626978711534027130553185868258715\
4816193428170173054472683520*a^102 + 7917998891054010645065425421659964784308\
7619329939209677877899010992893224898855835314062643691520*a^104 - 
      63232417679591040944656400931569425423315864220202084777315179867010946\
38748505746433269720678400*a^106 + 451155751810193007470050432678122754220669\
381925435824317827147103785399832616413845536322355200*a^108 - 
      28691601710746393281661927788001696266862312154908782801529592478162638\
850273709386862323302400*a^110 + 16221774976137183586743517032969275116545162\
30226559463317443959967803919275572072725484666880*a^112 - 
      81298138230131787914340703322195284351908495578865907691553674808313359\
125008809284893409280*a^114 + 35990965034123610066474615884691436723327745823\
98366913577812038263468025635546247284654080*a^116 - 
      14013579880074033392878985184158057363241264317077247030729317765183946\
5389335221666578432*a^118 + 4770907525451392953717906458935827170886102930799\
673258410788718885719541186907741356032*a^120 - 14080058733522388859009311281\
4580179227515587421524684098246204645329285983026920030208*a^122 + 
      35522444476089666560066919504744890293256877289348286480549246370008370\
82876810887168*a^124 - 747050682205145647544719619198849359755299962674695318\
71945899402057941758550999040*a^126 + 124151021517433955146843265246156798845\
2993481304290105140779567623697146702725120*a^128 - 1397870540774709950310246\
0375428026345479780633953223301831462643661818969456640*a^130 + 
      25695298187023299186338667009440465915426522099090156484378541019436008\
079360*a^132 + 
      31891863561066185877247671088977707741265574240572252726435715222952371\
81440*a^134 - 
      84090607517831053439813255595968748455575543498994694326004931194204979\
200*a^136 + 
      11456715724157173855881333364358574587496362506449294420695794645928509\
44*a^138 - 
      5826349537908258761701135788982559235869347557081265982822164960641024*
       a^140 - 
      115708104337819577948607448517570818250583279002419547965688616321024*
       a^142 + 
      3358172672829589099562015917029868975160283500447602249471868534784*
       a^144 - 
      45401073304949121153732289333213914281914354412624298316146933760*
       a^146 + 
      385029183729222873786527522928256213185269838797856183502766080*a^148 - 
      2022265135101808507268982355697750176244847833458591672565760*a^150 + 
      5096380745069852035999191236557053701180232926915157032960*a^152 + 
      5759975960252771862727586932688914413359874950236733440*a^154 - 
      67866771091540968481983553276040812291591264461127680*a^156 + 
      83860533122560285047707983695668412090610727518208*a^158 + 
      167907221443201312970594192973184175993805340672*a^160 + 
      45037317672319204499479136804221442391539712*a^162 + 
      1020847100762815390390123822295304634368*a^164)*x^21)/
    (80423384296637313807278771424806830080000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*
     (-9 + a^2)^5*(-4 + a^2)^9*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)^3*
     (-25 + 4*a^2)^3*(-9 + 4*a^2)^9*(1 - 5*a^2 + 4*a^4)^17*y^4) - 
   ((445552990730924268724284179243072206066180185631437984918260800730977061\
29304227883040000000000 - 498659808556345609745925910691220918130019121647821\
981936896882760378493679898123961173200000000*a^2 + 2653537054795358868771697\
697142796604817852932296546512798030901747642353094086619501365540000000*
       a^4 - 9299470414545623940176413636032673706016964989352113478015462430\
673659236568706508414617968880000*a^6 + 2497439916517006696511181140715949686\
7317752064823172624689852517697133856038351328202343414005600*a^8 - 
      54535277073423399253708767061421652245564632906611531792555049847561700\
575672688079080148281493380*a^10 + 952413009866356146119096801648536226036759\
99211210446715463758467286893265370324224383134425198981*a^12 - 
      12132937346624825526669464517101977694407884275370365599084162553812340\
1769398868220363052555371829*a^14 + 68851638344378937272144790964536867503628\
052352211721372644129533604908470791714318647108522346243*a^16 + 
      17614803139541586563476873909431049562366455822889204206153675036556375\
9289450031138769636501467917*a^18 - 77509768241255837266669265882052474076505\
5506082568860787840651998088732257278576870185287703706840*a^20 + 
      18843722041355373914088404430111319338308111728170581429692048464769712\
33472420266810839088794641996*a^22 - 3560613421836088172671177277192872650733\
797017837142992124812034205395193493241812608411608546592356*a^24 + 
      56882435153831467710449006925523535235619626227088187115904723886609773\
81506685266646425713072798188*a^26 - 7943210346095647429799662508598415722236\
912197494741487453210270558859239333314453007480984127159034*a^28 + 
      98110468516143924341006188775654165186092304349780919070972222847314365\
31646733846794733644282129322*a^30 - 1074870123487564694690540357059308525870\
0174481580490020566949009273322524715218338006887606693865558*a^32 + 
      10429456145748196810174671013885519107332286858701098787320286413742715\
471662801621096905294620601350*a^34 - 886526668206301734425850292892579002140\
3282110259243234071725953410285732585908672251172537579938628*a^36 + 
      63882256895552211392842959320707490016744805534060395810746979996580931\
41990513275121787923006258332*a^38 - 3572877514642115887805573775835088339925\
218917925819303265980718807273887685243778666108772391200852*a^40 + 
      10467506422879783479137466585147015590399426829979722574418525151504612\
81987472517240267947334744784*a^42 + 7666390776449599421480402036821593766106\
93714758884034218653077094402521945492223436713012518829309*a^44 - 
      17558484070183063868483657541298313192423065860755205206650697849322336\
60188690244089506560304795421*a^46 + 2036361495099197178662597281471954644526\
456078716390498842703599188469215196804711916284748738620587*a^48 - 
      18309392543593800915767676195287006223149491331966438542505016473071552\
49544899298342428147156524363*a^50 + 1390921312146157823423369015011258773882\
273822112221917918458672035289982990951386366749105719175828*a^52 - 
      92665663825421267130965077401000475066734744114662557626105333954805983\
6079480915050931837418949568*a^54 + 55588454868705492397908269236880237469334\
6216289648920298324782966980698077912793590143138319963392*a^56 - 
      30596513576334261846390737357202446408369230787074804897875519129264425\
6884964451787043194071228416*a^58 + 15550062117780242233416615352848020606734\
3054536576676598661948703284489872825787275344164200546304*a^60 - 
      72450187447728481123676553704177775975071446250632052794247997149399236\
554502019013945464129437696*a^62 + 304931528540121873700775504005422453195013\
15558379691318488859110994079254159098809779664971563008*a^64 - 
      11424828095361357002590335325470477450194209091415081904166010285781088\
147080969986375231591809024*a^66 + 376807365150192811555748891832636742634729\
8428559730558218713155259543950917829590275812195041280*a^68 - 
      10823242187798917645096190562478942428675440176221243666315634511786543\
89942466819162674896568320*a^70 + 2641257537796545726492620814016784132857917\
46809130789616117882356774640380267458350424453545984*a^72 - 
      49756057471599642671387248641619483581735292123220122726210015789686006\
571264955559183057420288*a^74 + 360904309867795687662823181343475015605582612\
6673307312723348864189789554677692723893261828096*a^76 + 
      27869749002099226153027661613480208231045453413271433284582481961038108\
77495498196967726514176*a^78 - 2023595602360399481785531252540577630930786650\
778666615257506766871688707011544022841928187904*a^80 + 
      91821053904971355331689388009748076321260472805117190583102270378976064\
8134383525921290190848*a^82 - 33752070442291536275300141586492330490930856354\
9659827752988828829063011986883016808225308672*a^84 + 
      10696652755976637601297671250907370725983784193355891438543460053706900\
6680848856851480051712*a^86 - 29935902948964802806551255633184359875617139018\
082480454065003449824462345191153883668283392*a^88 + 
      74852231012229414942072076833741115419780904876980239888415778396101908\
43193496052000882688*a^90 - 1682707662478891896869878378438289288341953044475\
980493209485215834657060613989290999808000*a^92 + 341196992379962657138429069\
654969401943659851493173112616343428451924402245202987242749952*a^94 - 
      62479449634580042974889509348039542338340203282692530640426030551251414\
914340601672499200*a^96 + 103315822227125860666262282543818427866238063255710\
89535651052584952344779412620168921088*a^98 - 1541231194501332719814961959704\
962604177269015598301474955704438379099536531255105421312*a^100 + 
      20709043243684882380593531039129777016045156189481397234599950176139362\
6971008948764672*a^102 - 2501488840990641140779255459907224108317929993533784\
7517907237687953890104914479153152*a^104 + 2710352297069374896294021370247104\
564121424249437377218290989170492047268323386195968*a^106 - 
      26278272109337578479500736362653449168120374296361119770246851868976857\
2209577590784*a^108 + 2273981794486044435659225217731145044418882286515130359\
2255331401743662370265235456*a^110 - 1751403834886675267845406662479144635214\
164187861967847518474225969054824645263360*a^112 + 11969773584065693423764347\
4498487511137576314201099885329524871366594472974483456*a^114 - 
      72353277314869823895006087657951458173023016294959939404210819633411074\
02113024*a^116 + 385416668433911503674117586935003182805203476191020079053690\
003783604972290048*a^118 - 
      18019905098786836320102161224349626951164628125324426685270628427949492\
142080*a^120 + 
      73613083141625366225947166469546797294195845013676001336306482433490944\
0000*a^122 - 
      26139487708457566107342867342713882928587950505301631156577980323773546\
496*a^124 + 
      80204172424672424027465849492274228756520535508612425637269114734614937\
6*a^126 - 
      21117356807151992234360970018515824391728580442976263555501160170258432*
       a^128 + 
      473204287006587338639016081745778147197888643756876624161588455145472*
       a^130 - 
      8935223640720196886232050457918811786918539430435516541621501952000*
       a^132 + 
      140436652869276243037447625275624583279095792728957020263313047552*
       a^134 - 
      1808929915261001277333546692879207594516059507031069237658517504*
       a^136 + 18710501221200281167602713774136519275704230183361667640852480*
       a^138 - 151137935060946169504310469468176293555459657968792492834816*
       a^140 + 915630480718915082615755738209838065331082831331009232896*
       a^142 - 3901999013545320433280039338691191068210222374653526016*
       a^144 + 10402515686359969266712892754829305105180523889688576*a^146 - 
      13018963914100923247685104469768992894961791795200*a^148)*x^20)/
    (19807040628566084398385987584*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*(-9 + a^2)^5*
     (-4 + a^2)^9*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)^3*(-25 + 4*a^2)^3*(-9 + 4*a^2)^9*
     (1 - 5*a^2 + 4*a^4)^19*y))*\[Eta]^59 + 
 (((-620633459142448630959884716774280615267029243349160479840159625862877437\
500000000 + 10544113387346286631077571942192470773210245539904528788182697498\
11152249218750000*a^2 - 32249730651486877727028990265250714651330284058451512\
2946141016908003698940625000*a^4 + 148284616829862365347202190268589476156182\
92049393804254156276343023611557421875*a^6 + 41148201301363097774127273010752\
87013622313271642927236474565387215029191230000*a^8 - 
      48868076069326707669408040092339381136610264472831142280731053338873319\
5676750*a^10 + 
      14013014496259378831876671044251265471877367636356089017312079879084265\
113604*a^12 + 
      42226680317024260667270303982425974823725604372892836114380558479926312\
1075*a^14 - 
      31813804286477201080959255202581862497624477735689231417422611239332752\
708*a^16 + 
      49760172063695619052421881387351364453608707875145242944480538959969560\
0*a^18 + 
      5458252368294581645073470813829873371265201038682009656964919917241024*
       a^20 - 
      240974061128875959197564157685914017619551757714004343830402970336000*
       a^22 + 
      1748973369914140335323199382650537471016482777147666279505722680320*
       a^24 + 
      18365402576428039677767164037416771278303795994819005957917184000*
       a^26 - 309242861147591851149237892444712288013510701202498255627141120*
       a^28 + 433164667624036358621725381722242215073699066473444196352000*
       a^30 + 13654984382408255674289754832947624031714847990158846328832*
       a^32 - 57218490432217777181487405185634816473879601304200806400*a^34 - 
      229276148524245185953371617451009437896721740421136384*a^36 + 
      1347550783520104930551163642031677330142404594892800*a^38 + 
      2179677729421368422565634824927986762413256998912*a^40 - 
      12657592730274755532096334932982910192451584000*a^42 - 
      20271902176096019959071581896131811706142720*a^44 + 
      39688119371234993383048159778681389056000*a^46 + 
      114056528106547502878186266711262494720*a^48 + 
      101197965342065167911434663755776000*a^50 + 
      41185746390491919724699308785664*a^52 + 7919270953197996539589427200*
       a^54 + 655613354019154340872192*a^56 + 18044745030408601600*a^58 + 
      70368744177664*a^60)*x^30)/
    (20041939434598588003824765084449925030946831073280000000*(-225 + a^2)*
     (-196 + a^2)*(-169 + a^2)*(-144 + a^2)*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-4 + a^2)*(-1 + a^2)*y^30) + 
   ((-88008003020378064717584388600258048847217527148611839614318146730727613\
0461296519370684404455687500000000 + 3249194553904094603108484304737098154989\
545351647179624482644850521010456864448986315925969241129843750000*a^2 - 
      69648342319141900305247058208149191902272343678844848510336749149668334\
16413798538846323111201012078125000*a^4 + 10082412867776127608801272938901907\
235858737456819433765569357352231923858279938936627548757404276561984375*
       a^6 - 9019374072513261780004833196789629133613653978100368589207852115\
968548174046451778280931784762108729770000*a^8 + 4679988870611831022126144572\
70482411138200762670725731871007542288446294886965820008848257837186897242435\
0*a^10 - 14054964045304670278296706757174164294943475733122378818345393246466\
69325075055700914413875191632444407624*a^12 + 2451105954752337042769937470886\
73385415978842617103286995532616676510096357090474980999609508783943602419*
       a^14 - 231816740502627801636300555110932054675882906466670550972358429\
37701686206424720985199722353583382128904*a^16 + 5915586693072091935334677342\
81387882839866526871863001198820435097926442184157608668551366343185991856*
       a^18 + 130705785490916185036213081965384463286639583881149148743263379\
434716871189090587075626375578549527808*a^20 - 190876682117798939897503286207\
29131982045958718326041691627908151669116432314218173708265746013718528*
       a^22 + 133489329065653225673638283351333949571345859451763658540915853\
0417909065318571277574131083103911936*a^24 - 55989121854790564896785032726319\
429330229749942153605309734738295688319442680089657640602360774656*a^26 + 
      12857797057594698574903183481844131011665492542120841505104836773753781\
18816252894797797147017216*a^28 - 4003765253581100339541508602063133359369940\
54815878372010245187998610914469937067222147792896*a^30 - 
      11188554777387848366746253024699604967012426015750906171821189503675369\
73117269584077643579392*a^32 + 4324192896589047873082306256507125444163327569\
6117214959929040681818519525410951176642363392*a^34 - 
      88058390034648280028699708031281515341479932850449068873835861090776948\
8769177111087808512*a^36 + 92135285782768583574220573051565975368888342223339\
83809726035546168018097549734351732736*a^38 + 1519569267501082397190687170357\
0339011565168909445495916722454153296054958402874376192*a^40 - 
      21722798652347831101424407987074207845016062986730316989550956298645715\
48245354872832*a^42 + 3567439065120684061181301754446362861093649025696537719\
8634401870044524091998732288*a^44 - 27845011275805278173175430752127379412391\
3834415012821283635398019269948591833088*a^46 + 33435820611195355602181776985\
9633021256764604070138445928204211111816717139968*a^48 + 
      15800735691869877691096098136263974305678522384539757141675306970334093\
115392*a^50 - 
      16477454179743249455925038392309499280675403382763410682580936460928968\
2944*a^52 + 
      63559552773136005431460633912223183095269671724553962566615050022708838\
4*a^54 + 
      1096062990254835481586076105869520971540270397442429790270141692379136*
       a^56 - 
      21546441016542002982171874102141761367971945356266244904788101693440*
       a^58 + 
      74818641060167153246516545796912392714637262437463874157823393792*
       a^60 + 42711710086436199060657869963126199140706128513227247843278848*
       a^62 - 919217075631215933044104462492534726309721196940667266269184*
       a^64 + 1505317069039772334458295572770525480413458123715451551744*
       a^66 + 3356741470002867437756886366158427271016511335684898816*a^68 - 
      9018173553833238839099772680263734264649160218116096*a^70 - 
      7812562176242045786417074597462550444480963543040*a^72 + 
      16852145904182087348107221935600004805353799680*a^74 + 
      21718214584592608549170623629041874533089280*a^76 + 
      8480151934022716932018002440477734862848*a^78 + 
      1266411843043709743576061152180830208*a^80 + 
      64983980593879486603922098880512*a^82 + 745590832147873934564392960*
       a^84)*x^29)/(668064647819952933460825502814997501031561035776000000*
     (-196 + a^2)*(-169 + a^2)*(-144 + a^2)*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-4 + a^2)*(-1 + a^2)^3*(-729 + 4*a^2)*(-625 + 4*a^2)*
     (-529 + 4*a^2)*(-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*
     (-9 + 4*a^2)*(-1 + 4*a^2)*y^27) + 
   ((973969380307766477737088893502292535528967771140113432030063889031544781\
8402732767440208045625000000000 - 2899738982850616141773676866057738556112720\
7579433007854987167011419892570839214392630719359320312500000*a^2 - 
      13645112597694693651331664269405391696738695525468614946770176681209473\
502030140066132390114874875000000*a^4 + 1755988988834481772343092652961755466\
22279600037336051220166906132588072384935036413866177103257277343750*a^6 - 
      38494193585392442644647088379127371088267498390309954718400810928309107\
6644384644460361283216915424171875*a^8 + 552303556631440740542419362934854560\
155679316955754855227290497526274211801095514020325157196827004440000*a^10 - 
      65955771471881510713832380008008561563215884685123521663797343837103087\
9827605206943860215641083031915725*a^12 + 66395857228881056162684676007719874\
3523559672471068585920417031200631752254434707277455367277069041658594*a^14 - 
      52293347546766308914068724838094269540608973251764859166356972316160585\
3137840819739038279231141051393085*a^16 + 30452986594491958379808395680707228\
3365933074620029152708664996533764468661685525901399180653222859616020*a^18 - 
      12842047720345108486176824832390932791880116322824868872920174256869616\
0963600445545410882920930700379011*a^20 + 39117183407086211603216060722220182\
664901731082543945471210923958249509378198177827499506800282446880356*a^22 - 
      86195088424532548864575969077432615867578423784932574443073815955771299\
22488614674539273442771559214352*a^24 + 1369835533745477359029190482803955209\
611153970749479271308919191138633087927154295024454829682783892672*a^26 - 
      15443315982701111504835989830561634595755606076735891772340939989638062\
6813278777877557579694790688768*a^28 + 11708003881089780055367277037853320887\
036742187226245164937044385922470163702053069228574861888053248*a^30 - 
      48372069289086015389542673758593483522532657464763319573009843816095213\
4060007669414161677846216704*a^32 - 63494063450372153521276815205212058036908\
98551811270462764347070899929919499892816167303963082752*a^34 + 
      25363179183213562250956153531939045567399491906300071605098486383974382\
73086761959993886600069120*a^36 - 1985352750174426228633719123210401809275066\
75289223160829572009333016169390075862105582390476800*a^38 + 
      92597449902958499377869303613137107556150774321202585637926595459968051\
15236707935571618562048*a^40 - 2821958467076959486684318954547323151567474751\
64811868080992746709780416894717780958598135808*a^42 + 
      51354746693940598061258689370795856187026317022276355995817802007402977\
78832100858471120896*a^44 - 1869016544877515266193615918340495691583619968871\
0140854775140544616942831706038343827456*a^46 - 19601216681610145420925720206\
98991524659512860498212135057978244748266096386801670291456*a^48 + 
      66109859504168270723228338402569798810077490186272581205908312805598215\
123202018902016*a^50 - 114111991502378065570890187821029641944302105294294857\
5389713009745652618336506216448*a^52 + 10895650567302345345861578367446947401\
456022000958321456640093845282471686598295552*a^54 - 
      19878170094130281417548458244124574602290890476083586847688918216548342\
416015360*a^56 - 101119317051005734656203938912032975318993098087971910982542\
3790843001527336960*a^58 + 
      15507169991511079917509186181066114267646494630356593807381690562661750\
669312*a^60 - 
      10651299563325652166212841321182985051741024334796035464115911164643455\
7952*a^62 + 
      20057446120639184863812920364584844312311485230252173322613003278247526\
4*a^64 + 
      2682420879298434913408465941102412769113528718545214315090667053776896*
       a^66 - 
      24001889397260713433439375280616933013883064458468446691158638198784*
       a^68 + 
      69326343133347783615949440906822419055454577727032821730953396224*
       a^70 + 106611938876845820379116618562752046136683413611013329448337408*
       a^72 - 1230662495135646405364763642742300124918994794183503825076224*
       a^74 + 2131083372358794065259083545511695237620644158113002291200*
       a^76 + 4309921001464564589539752908319349315184399181141770240*a^78 - 
      14322084682505812745501904574444980536848000927924224*a^80 - 
      7149480920386740860590856506669194660293793284096*a^82 + 
      28470756155725083279096990636478696607493128192*a^84 + 
      26834544536768290677239010667404825238437888*a^86 + 
      7594004300475938945091199033299863339008*a^88 + 
      728904406199446646028854464989888512*a^90 + 
      19148609872350693835259032633344*a^92 + 58935133706213172266926080*
       a^94)*x^28)/(3290958856255925780595199521256145325278625792000000*
     (-196 + a^2)*(-169 + a^2)*(-144 + a^2)*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
     (-9 + a^2)*(-1 + a^2)^5*(-625 + 4*a^2)*(-529 + 4*a^2)*(-441 + 4*a^2)*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
     (4 - 17*a^2 + 4*a^4)^3*y^24) + 
   ((786942553597469594018139745062077123450569858741945143919504789981056685\
200483321486830228449687500000000 - 44221340394276796209254926254805261173118\
80416127615681686253675242225994662055028663073857306186593750000*a^2 + 
      10113612990219119081757165384721283784165069965421729117473487019946848\
530254387803960201809719423019375000*a^4 - 1171960243756458535364660783935721\
9319256347287775210251839048573150358127243179446246334362626169618246875*
       a^6 + 4382614689148854509910596355982325293929045436608251500099246185\
958154318665349810896530271259846516390250*a^8 + 1359006252408160582222722588\
98922341191883179294364262246111878914896063528549415001377981438082863054215\
00*a^10 - 4288511764970629095703836670246904811810099984020983966682159542905\
6164206816946457027207575061202942855800*a^12 + 76116917133462116611629217789\
82620863648493887398889133418423364068695944301984389933216357532432584477730\
2*a^14 - 96421595559814436796452038291787576213817269479374434405532868416949\
269019324549985707987525943638886922420*a^16 + 917408006363613895255030931312\
07843699324136190626800928670319873411531070015806731680721085533096933243028*
       a^18 - 654043514408533736929025629026350233716587922106036446927511382\
20605261981258478582831189987104868114752528*a^20 + 3236662600028466024141186\
23962599156345635723018979116867193125532656932980128171734228465502725679709\
73005*a^22 - 7427874638745123358109648749128829350505734276261834796117324560\
522915088663984204117801665035164329464262*a^24 - 394531281751154870265456612\
59905171511435329915075828718400385510460199688388347595085290905398281275539\
60*a^26 + 5453395174300244141816933891803776618770158518795717740179009820646\
076228288454978117847804955991357800320*a^28 - 335618352715985596761269422325\
8785644193459317979924589889672159692656994813845280503904375307518343521280*
       a^30 + 140116895683920681932900595383675638219715400537309265207005212\
1193862809645891035374252121597501713431040*a^32 - 43351940948468148155949384\
36050392136797177335286245222431500312027015210589770202424403822548525832212\
48*a^34 + 1027713369737160010355075365923108777167839870181958250856310818200\
91121049271415421216453785483375820800*a^36 - 1895403694827044267437980922033\
5741577408474587624845693928320502140748882044656894782676875487925501952*
       a^38 + 273724720532692698650283608197458269479876808883114981432261650\
3533344416774899963362925157838576156672*a^40 - 30958216601923284389244954756\
0661109401668711232671620347105729330635132223240926366557619569609932800*
       a^42 + 272314029521937406599393620681602067574711350665558749481804388\
99492628174215483398528704166502596608*a^44 - 1828262584749354461376505955122\
804995471447801022007682503447986669504249114534939871670766267269120*a^46 + 
      89428283245127163041424875886642207987524546037326128179415359654171999\
405456758499372519642890240*a^48 - 275424355912060361447297251215110400578769\
1367012068348206522103485674459149625063366945260175360*a^50 + 
      12486936300561169656848920742227057812651167734654981151722760604846454\
469970290248326504775680*a^52 + 409034368111377789444841143280404863722916188\
1304715629066319822727536878892461549562764460032*a^54 - 
      26756632466436806249792924682603527375475863768640614877317699211231842\
5505828014120847278080*a^56 + 99739835101119538934991450901596838777901207104\
67420061675316604963400564272375325511385088*a^58 - 2507206974342054098493515\
39359648272431446815438907726164596461961428082548806145170997248*a^60 + 
      41850724962105982243833235063571758885206313165383765998972149233976018\
50487654915768320*a^62 - 3611982891469450477395856458821073022537674577879946\
4554730632022654091539530070884352*a^64 - 23201712797735910417422744656080780\
9929959973881068655694623878909994535186470010880*a^66 + 
      13206877932335649207719761588045245338401274957744607380216092995857480\
988292546560*a^68 - 222037436939958946175000526994151090131721219401841354503\
165587876029293595197440*a^70 + 209209137472174445924410946478926498598157026\
9901071633048914147470819951902720*a^72 - 
      91611073661090102384616258470963391578373754376411199157464530680062180\
06528*a^74 - 
      34988384057166188011492538918876987951836321220782208086511520664057282\
560*a^76 + 
      81710941578926533036656804385160933533292320441617999445748635346455756\
8*a^78 - 
      5371478031372129656074264936026256354447808278731998508757756472721408*
       a^80 + 
      13014325939921471498361409016808797382544184706867368852589893386240*
       a^82 + 
      40403607650958435980711548124545829283805728368863520025296764928*
       a^84 - 361819741469492003835799066572714327002511555221557737464791040*
       a^86 + 711353704778584484565997461304656410826412446574112019578880*
       a^88 + 1074405967667547189860477313995481498005533154370209710080*
       a^90 - 4999900966381097601566133700749116462931724458409328640*a^92 - 
      320080581660392305167425346864222903399310644215808*a^94 + 
      10123274078541632805895388614365102036964092149760*a^96 + 
      6734353509069655503799985195345756965482528768*a^98 + 
      1299881571302680127691732648010736323264512*a^100 + 
      73631472345412948401476614353175183360*a^102 + 
      828855170920785740104524867043328*a^104)*x^27)/
    (822739714063981445148799880314036331319656448000000*(-169 + a^2)*
     (-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*
     (-4 + a^2)^3*(-1 + a^2)^7*(-625 + 4*a^2)*(-529 + 4*a^2)*(-441 + 4*a^2)*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
     (-1 + 4*a^2)^5*y^21) + ((41191369932937460299693292176660228297162479605\
098661219151678208969745923686943251048943485765120000000 - 
      28565009640768629974695388795181570573987641867798426161056535978655561\
3998078216302185559876697120000000*a^2 + 904065674744344837734535509884842732\
383697114067689080548126011361193761804843299511925440707345003488000*a^4 - 
      18491771909472761432560497647003731705531737162601700576036365921008495\
97889552872358911812516535594608000*a^6 + 28969617145141923206789209216484470\
51660646621955157481065990797237808348333359906682077737661027445276800*a^8 - 
      34976886293621311368790917018151265016337248894804930866639508946572981\
57040237920561940143504440044497120*a^10 + 2813835618005578675406418700215842\
878802401314416724226250572088301685876132184709646862387510965353068661*
       a^12 - 132909662616204553014938479038899030680369421083580323065701868\
8872717646081044786725775938914503331571210*a^14 + 16274569961493097575034215\
24542958186689680519734450367633984407443096360845053446651835178411349441570\
061*a^16 - 554900597812127942129693628112808275580879991203367028722756090518\
3276544627468139852055217551531986682268*a^18 + 11381274958612016615266729533\
47908075534314696256721369389963124878925980241260833480194497577843280159412\
2*a^20 - 15369358024395607619165957508756692476880983057149035631828790633890\
536259002592934678081840556904356225868*a^22 + 153208204440422159238355682987\
23344186997129519576149041230070533506517076199352719721507493713713401471042*
       a^24 - 120100802449870420372705704938924915032360590356316605694654346\
73826383489001915829631044933014628518631248*a^26 + 7710321750431088893063511\
62588700568687778899075959869845358501454372629023421611879252861487018834381\
3697*a^28 - 41848943598565323908210058951691619551635912119359817369465103032\
83784012243598766752620679243439360587418*a^30 + 1972740158897530715772819821\
79300947524269646829352400660875959790244223186636239066142982917388881526273\
7*a^32 - 82241884852507462358962527822783049391054860280197168150116612997817\
8690307775408804517050861212152186948*a^34 + 30381973932603486693295805566419\
6422160060562125901031187559490718111307576305791441180614384051217322592*
       a^36 - 977686051261354760869322636400423197563730279443785824785836771\
02391362573072425223514854308785898252928*a^38 + 2652352543356217050618427169\
4350598918723572588540464888479075592400867184672137132458755484913827091712*
       a^40 - 578476320155887133038457411643566023604097310287992554447391155\
4079594124586551977199012540508957692928*a^42 + 93219987343248179066066856334\
1022349591190875400817126415081041957445874805666831323933329600966213632*
       a^44 - 840627497587590057080243171031685782690480474287034431307883005\
00956916509624723329099855933749854208*a^46 - 6065111994602457690789154516803\
456220215547473481359356921616292827041671925291182368455707283161088*a^48 + 
      42022824815691789208934601931427200138743619839852411532530960448242236\
12943466901974032900577820672*a^50 - 9608712928804719441375295566555409137497\
45334874619280187683994742294857822926279026815899646558208*a^52 + 
      14883894944716232900798431773611142928608490792358494426632879040323589\
0690576393711943700753416192*a^54 - 17498892747606942208002365554030808376659\
656106817549497299135022202307548094182441930625833238528*a^56 + 
      16226272323530134063443835503721428293838210955455120582300887793247242\
50067166103970809634619392*a^58 - 1204489393353943760411703702048665695859774\
99173490741635994851619927800776104626446737885626368*a^60 + 
      71802201654332243370191587127529081552057173310733356687804262251556896\
13706075496287664340992*a^62 - 3415450513134283568795969236245857698367324029\
14602049526520758404384103667866197490189467648*a^64 + 
      12711824942761888083042395423199795217848757516958025692865998716352748\
091671664643499098112*a^66 - 352604632879112475959289055340712706192585875435\
812388456386349885834805048711015110279168*a^68 + 626483412488846330325485931\
7775200384335404765877362190757301232708690128297996889096192*a^70 - 
      14229387682692098895401827263257085225096961015887210525591392472652593\
680873221521408*a^72 - 344968074482684760414509430474551774787152623644231304\
9305344691882485715173048844288*a^74 + 13661287113849357242064625799828622782\
2092728079842527278507705683822309313632796672*a^76 - 
      31362520353380975103545882919259160976641923247414602005329993689440627\
54537340928*a^78 + 4886481210825383201256103016223563179953412894280166440449\
3457001357357311066112*a^80 - 50334627087828392991148418258311873884166706950\
0112352145120427337205288009728*a^82 + 
      25532107933939568719895710825135399470463255973280174264159683028722196\
15232*a^84 + 
      14300760357389141582132283099640937215900116410892099408872082469019451\
392*a^86 - 
      41839083525021031494285473290259586367702436573245381814319892145163468\
8*a^88 + 
      4060462858917861221038927808894259856121947921144497758870126955855872*
       a^90 - 
      20631597141773779165977147566253951814241403304931303205129775218688*
       a^92 + 
      30200897964221829839711115674276893994645693200397243951288942592*
       a^94 + 296940226825546776029477220112821295270419077584959345306632192*
       a^96 - 1991747879250058456787705927354888027715430922209402728480768*
       a^98 + 4049482940008778644644290231262895392055562810706647580672*
       a^100 + 4788249904081886437724855195751027485416744944278700032*
       a^102 - 28720463589630740221614590524059385884209363453739008*a^104 + 
      8230489731965730177801877743365320859090212093952*a^106 + 
      53905664763016748554156116388460360769388675072*a^108 + 
      25271668446866438294504307716554801442455552*a^110 + 
      3189558254281160563236194956959239110656*a^112 + 
      97730739919653963237198559457574912*a^114 + 
      326816170371340392573368795136*a^116)*x^26)/
    (625063410494952664880379776117026652474572800000*(-169 + a^2)*
     (-144 + a^2)*(-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*
     (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*
     (-4 + a^2)^5*(-1 + a^2)^9*(-529 + 4*a^2)*(-441 + 4*a^2)*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(-1 + 4*a^2)^7*
     y^18) + ((50747688955741366403939182877761161781922687469168367729893254\
900701195315977443916893369184708240000000000 - 42535247644632437374275912228\
37943754309677539773290426947129971989075259068993839340530564697089122000000\
00*a^2 + 16896612190985614987457564137865838650783102849616749462290633807207\
02888629165023891082868506304348030000000*a^4 - 45048809037875714065240696268\
91718066886446471337783514848827931406901440985999822730188201251380172408780\
000*a^6 + 9550949857974015972120702988395649044795539712561127796730628604447\
985418465501648946126024683425664685484600*a^8 - 1692997798703410322701535068\
57073911099432109852175827148691559086571088638587903659369629650232572371785\
98800*a^10 + 2443860336270813400228625765993140594788668933102921693363729811\
7088428013904595183081739333609098338476797815*a^12 - 
      27881738128861741314105539985403617647216790239328385937427185499957503\
694211720602098482345771364630753462316*a^14 + 246690298612763137151219278605\
04746177777111957727916267575076397103447099912302404852355761262886801134342\
702*a^16 - 156460800237002456727144340206845475546664866459024028793615866262\
08461220708016579568394433786808995718249708*a^18 + 4287677565118024492319525\
39920528265047541110783103769610098526368210442812665548542471331302462859529\
5567089*a^20 + 34084525451721551718062150894351114323167543536524122786977656\
06452194325408780545565427952369391566073874776*a^22 - 
      12208077582511320915668411374025197202417877265130316652954120421047528\
12496331937418744338474124910228070116*a^24 - 1133774641426275766680592672027\
50542647361472555940275827671197878118625525609637655572584013974040942290954\
32*a^26 + 2705708445369368004195512910323652566587162283774544997364818051272\
2487235523488160255264247164069772810431625*a^28 - 36917445440607990975616683\
24500175120673659644088125273219467514810931636681622171154101513147403970648\
5045340*a^30 + 36989556437587995930365664070052887440226604413869549797350348\
807284985808415331425844897331576566995481755070*a^32 - 
      29591266694201965682359429710245963050118848825115311317370529854556259\
854015174870367381060696258703689695100*a^34 + 196746287930429255810311091586\
20653210354086279846792453910053252917052267196761104281265995134748276277960\
495*a^36 - 111096200302333897400536551277580298079394857120992899059259612138\
88622437873129127980022978579779780898443120*a^38 + 5388580826543537979247684\
13991769848470962252660638354285245135516852529260940247840984178652866401261\
6784160*a^40 - 22554947007723278108162586844493075752174564024044266817330372\
44395374471274873693667190664780423846303992960*a^42 + 
      81440936242144351217039884202667415962766828082937295245570168767576389\
1904033932381993988356166557370470400*a^44 - 25249873715169581710144893639368\
6124150272959192053002428547631806039043175920796584763357607113176964270080*
       a^46 + 666041168445439643265187033639730076370473979829316328167972620\
44422102121261874850929930263895687430758400*a^48 - 1471684222085023033310839\
99912856286470812410532642688614738924462715496066798621235634213374848372885\
09440*a^50 + 2649854801046541510303945606341912699612880506733494970576743031\
569580916373735776491486945086781629726720*a^52 - 366706530196518657046855325\
02819894683199891725936972660580289784827611240742949246098113414254947467264\
0*a^54 + 32523646051920373933843604977208482767731240822016004861109328898459\
221233145915875811108461049230131200*a^56 + 158526542009147081185880937109107\
535978333025616113627277345324050737263934648789604168346544279388160*a^58 - 
      71009960888881794319485400680033606661969317666967155308821121567349130\
8178871404930103235444190740480*a^60 + 15779879687395691006050154009766563591\
3219406001825195598257190038755435557231205979955621279752519680*a^62 - 
      22403437169555841350771032139991326232593143861947407991238885347879430\
838384138102770519140194058240*a^64 + 235905951063691985320744039507177312702\
7045715914145478490810884444141519225422424578520058890813440*a^66 - 
      18941078240875122389448007050164810302886417525237219838551076121332083\
9528495789294763069616947200*a^68 + 11262718659342981812735872988396771613612\
387318664235050875158471147789137798581658942877057679360*a^70 - 
      42737507473350813836635632044518941398673993142174484270014074952464162\
5047883113799581412884480*a^72 + 10870876708125635442370499387774647981306214\
04797804781678867639214205515281938019855819079680*a^74 + 
      13084387782823352195576863890963350704337525277088305831382189781114960\
46574566826022440796160*a^76 - 1200824363781954391285836618468232269776145032\
02847935344244713023364863337673299316105543680*a^78 + 
      68718380148234496692895823338804543792865050368138515195982020593988269\
51419034397929635840*a^80 - 2923737373234428851419295764973264592463595518023\
08456510711046520258616225108128211927040*a^82 + 9692178130974714731344464320\
947297410147902533179835536607557273524364086269396364820480*a^84 - 
      25285785217594511331693441242067757803457554610054725550168902901366201\
6257327124971520*a^86 + 51250065545805940750732142182538677690026722582241496\
53617668524472841520626742067200*a^88 - 7703455644338788685615929179211840918\
2862355099021840458613245262389707220755415040*a^90 + 
      73725704306273169079400388076372588460148766681315985060391220264605874\
1079736320*a^92 - 86145142427929925121049798954299371292908746962702168771386\
0561708268870696960*a^94 - 11605454050710443661738094493348831046259761543267\
8020546441510504343179100160*a^96 + 
      23833283097485468769919405039709090698195901617821815782827471239028670\
46400*a^98 - 
      27509410702761312452594099033680343695591337735174105464269024598897459\
200*a^100 + 
      20248625934550721800585098290836406061383826767897587864558140968140800\
0*a^102 - 
      831944852979713801181091769922166037104063905069847963323080648949760*
       a^104 - 
      46264041135803970885858310447877992574025196511314450668375244800*
       a^106 + 
      22986698907049896776961259727971924834227003587322681644548096000*
       a^108 - 
      133632091325248003248267650123978229500023069853908614764298240*a^110 + 
      296219442329645120929967705524956515993143079184279200071680*a^112 + 
      187807863158800975398965043141161437056155589165591822336*a^114 - 
      1924318180099136410406969923207393005495198962021302272*a^116 + 
      1291861075221265835891833496632310388206099861864448*a^118 + 
      3279446909514016487431468533290083684582441353216*a^120 + 
      1061534637207056251862340935584994115184492544*a^122 + 
      83954691719117164274192061459819172724736*a^124 + 
      1211182470415762808692331812740923392*a^126)*x^25)/
    (234398778935607249330142416043884994677964800000*(-144 + a^2)*
     (-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^5*
     (-1 + a^2)^11*(-529 + 4*a^2)*(-441 + 4*a^2)*(-361 + 4*a^2)*
     (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*
     (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*(-1 + 4*a^2)^9*
     y^15) + ((52479324590450228035250457681144476864892988572262796722193121\
1751652792683963981240322770106968774553120000000000000 - 
      52551979936202863894289803302417096210746118004987461321414347082826464\
74782852342994088969989765827579237200000000000*a^2 + 
      25386026370973730537254607241088336463979762047784153109718927482262939\
261119431108801512148387697080915315552000000000*a^4 - 
      82676244447791659134321962433002833120302648672153746109774504037819806\
108766411974494202425946893012971720355160000000*a^6 + 
      21322862006613195727628911067988767052214467155766677290277943916717013\
1791780850392951916880621920442641642407700000000*a^8 - 
      46797894866237543271282341487979817913901035584959225735376754246920816\
0102225826088015665708507082658005116712315212000*a^10 + 
      88735601029412499693484239306378016103003983504641979291369090460711529\
5045708615473525002292131167427842270980660851360*a^12 - 
      14574323258309808305999867368609969952690498293598042968854219016822609\
19384655154479069651927046349490212145070830834090*a^14 + 
      20904164790541273687214259733842107867243407053329808570380946550588104\
32716655523326173986919575558866109992480865585051*a^16 - 
      26251637271629840979736522541327301563736804343140678066466746926413382\
90608573444992439291337018869237266051236676333675*a^18 + 
      28491378619848514882463341246377795021398414840837588885998364631950877\
21537132629246889109908085624790601111105944191056*a^20 - 
      26102947606721322887219621399041603785643366576068302623836237807270681\
62280123285902984736919171176633890525091029135352*a^22 + 
      19603526703044387719627362841628895379832717192865090006495462503194696\
12383408899365680257202696424750169120213826235404*a^24 - 
      11340659096350222864269149529501046003313027640190987405388651939791396\
26680416301818725579208324241690959698497879411772*a^26 + 
      37119518578180511772323663946443781670292752576790390302308182126853361\
7231679789840622432470667598772492005595875173008*a^28 + 
      20134709199000403625746952494322969104923723197712655656831281582112749\
2549275938536170428918275864365128847276395018772*a^30 - 
      55153921361375784040982017903657284301308612223865605396615077994446864\
3886993399890833669839761125779722988072751983014*a^32 + 
      69599212838848332557169175654062623317485352562613104748725088335746360\
8988296061106989181051119463124591702382796673654*a^34 - 
      68452034123293747156656352710084889334792242451515408918569217348876108\
5142068159426036631916996351117281928766681929664*a^36 + 
      58485859314638445695420510579956431319117922413552326615701584757440078\
2638846732773394485549577069481633369334435251048*a^38 - 
      45549034323775858934908545297695277883424780627086477698580418779358527\
4199409784238908055547491361874915940143424821828*a^40 + 
      33019227888100490711947372775842594361638166032671569752154853260368540\
0739078559685958347885404610769949212638839378644*a^42 - 
      22291883521699227467392076025292645959970852021224714850099168076904175\
9021030901501097515464894332127639046418836698320*a^44 + 
      13860963705776082908017658051993398085097081424829505517315019375390129\
4545182980666711382695483525008097517434328360038*a^46 - 
      78336901628042641640325490085535763234236028831780041933545844594375307\
839805291933466129892025831728322766932524908733*a^48 + 
      39839052342691813022711350251278535228800841772734676093418882250080084\
052674883194232051479812786002169342565202929853*a^50 - 
      18124654911977471981422806363321051943460780358084463675696013346515517\
521321042831160674001497872922749725852329658480*a^52 + 
      73566527512278881442312288006439613953575098814134744447693591602243344\
60844216251483412995838281781321374537011081280*a^54 - 
      26620782447903290154045934565497647901081636086349936011257700686434497\
84995580548651981479404803950611584196043605120*a^56 + 
      85905863724951469369869607407311438247618987110451081302881159253719156\
4194024882927239025595412905925136011726869760*a^58 - 
      24741176685795374202612855079377895877615482819209960898584138676759973\
8598503271851299095105800798183664125475788800*a^60 + 
      63650425771600550844062452598810776225422881588682210652006060366726261\
373689770771835191547666489624298401412136960*a^62 - 
      14638992432941296576551351879085453892881063564918890759760869626362532\
060478025758270372644173371558647695200092160*a^64 + 
      30114758653623836914746023624299949645095333262980436248461801510893621\
73360413950481823259798900238047471200829440*a^66 - 5541792718170021502156799\
82475349529649357794414079132636452080944166942941172258290111506025846174368\
286459822080*a^68 + 911816479474523567378662016243660296843675667244158065778\
81164168419801875029860946747765943916260697652466810880*a^70 - 
      13396139505061760595098550661492184548769082969934508895059581031279217\
053353935059287941694733351297488665968640*a^72 + 175311291022041398725253530\
04863442384808739418381069787402600468816966475528723114508652652466624192489\
87504640*a^74 - 2035396068495425050378921975419762996397255483067989664241699\
79414493370372053449007974171171281902816880230400*a^76 + 
      20830009596961928549968283461451760988948641228906724175613797373683431\
963241026607236936830092599722749460480*a^78 - 185923309415456109248243325259\
22818712370874463792757374841959345455735608583627258009251734613060554745446\
40*a^80 + 1420745707827441932755189892713450765823431481302100632416090116671\
44402091683636767299048172033622681845760*a^82 - 8955228098378255825903410995\
35596995129042701980283870280050086216863288721317666710406646593714414157824\
0*a^84 + 42307752103074668643431064065603917645185537972259635951112813823680\
7130442692590160337505070642678988800*a^86 - 94472618290153118996241656738561\
02752836799829410571879953517020592301886344938149920563258025847029760*
       a^88 - 726882593500958030606914581675367088850352703311951210126445595\
544878791728598980348023744428758794240*a^90 + 117458153055096059532211998919\
558931174145147337242822743507420928416574743805652078838696285086679040*
       a^92 - 981116884452243196267963984257735515567030392753336574908175502\
4474448687001159431193326922015703040*a^94 + 61325120678313731510957009902733\
7422035298332056476747935006082151936340790703252585772610402385920*a^96 - 
      31040177757339215276856447611450114437525704367893278524748432085220035\
276664243115150857973268480*a^98 + 130519255656321150538398479528563588562636\
5284140099649854446027315190341859096451861658636124160*a^100 - 
      45841580158438311334163142564186208591853050325737343347291184021667039\
879348591524498846515200*a^102 + 13341397999260933016093690231781945179331540\
53997538520589868866586877297550973294113791672320*a^104 - 
      31363461044342273577474661975230316520257510952669462281483358780525508\
186746593585492131840*a^106 + 55727761316517660593109059338563842286054833861\
6157166181054127291141544310147560211742720*a^108 - 5861797685735571914584594\
611232922532652007034444567115170972013964465462350979184721920*a^110 - 
      35085108226445470465572908834303874581874632147186471335007857636335615\
717821990830080*a^112 + 34222324988516068744175914086022460063531900090930653\
61110423811782931231783056834560*a^114 - 943515936260522607088065158333092009\
05132059888844219896444815148332802960466640896*a^116 + 
      17450431378953103266914953600293043219773740633382865258524805884208729\
80702167040*a^118 - 240989828949000007741208254172986768678089761291985570859\
00602937982662157008896*a^120 + 252269422870246898098713536136674349580050389\
682475902730739236381250574876672*a^122 - 
      19369264622149662992354871135850153700062262736048163292012135378010022\
87104*a^124 + 
      96479804797644680590065134792265983701579574975161632402885727887682437\
12*a^126 - 
      14121764220569845093005183647074091419621492786713093683055869294542848*
       a^128 - 
      223065655017502888421951091891316458670916471922387301937357606879232*
       a^130 + 
      2147018813278475598030032982161547701922038377332881235605993816064*
       a^132 - 
      9378479019794388823723374263628153709320908611427467812094869504*
       a^134 + 18405421894061922083001845857953313713938624255415412781481984*
       a^136 + 10826215830895167410373936710017045631616285811035133181952*
       a^138 - 111301786168900759322625956487522049640588099930189463552*
       a^140 + 91758055329791183351760127085101402263004971339350016*a^142 + 
      152402172236013452115426423905459787067467340185600*a^144 + 
      34824557822467743667676457092112369032072527872*a^146 + 
      1655747892845647064859321747490014723309568*a^148 + 
      8032483240153378341336677821303488512*a^150)*x^24)/
    (46879755787121449866028483208776998935592960000*(-144 + a^2)*
     (-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)^3*(-25 + a^2)^3*(-16 + a^2)^3*(-9 + a^2)^5*(-4 + a^2)^7*
     (-1 + a^2)^13*(-441 + 4*a^2)*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-49 + 4*a^2)^3*(-25 + 4*a^2)^3*(-9 + 4*a^2)^5*(-1 + 4*a^2)^11*y^12) + 
   ((125446319719159922926693439255825011418070998982763588687524525715959759\
5444739949616584584071300979768708000000000000 - 1411018093438936205467957333\
34588044408395069350199071742726546879809124106525645400513366805043699157628\
16410000000000*a^2 + 76852537644855002997545253495063003456844810326358618205\
408947389654003780033092678153305586104950545004156374100000000*a^4 - 
      28110780505259260119684642560863719521007139551283375231731275050327785\
9495645584134643472411949130133065942240706000000*a^6 + 
      80770176791535326064395793067013957263144419270239936252164252217661584\
5858060217161807810234323354043009765850934060000*a^8 - 
      19756411962707111325037672320644343087100154162682895331212968787669189\
90117134128117224119872399540183104330648318665300*a^10 + 
      42423659100559886535341861897618806185380150401357135101524571444449229\
03330981044170199923213406207234706105246462524145*a^12 - 
      81024427098422052443441038895909622025251883032320641218371472277496156\
98751080870078475995469138234995144500759311042010*a^14 + 
      13938092569988243076893156062309383679731211019800583945774168392679547\
796924617438029167857266004570724227523455577585296*a^16 - 
      21776258587492633812173535998871112932971857444342715353578111683002383\
653085989630727147022731487626372338914532770155216*a^18 + 
      30876960226505798463452460484303006423567146522829013423535398972502096\
366137652322142425688549606002629437272188001149564*a^20 - 
      39540196908290727710262560044231176315464947665676342520383319248175626\
713574574186887400655532790023895660853672052061064*a^22 + 
      45571279117858610160335395726053465918103665276363706720267744036652207\
796924475384998713578402528547129725584012550166280*a^24 - 
      47101729266717448898761266633856563789917108334833137865266188925456881\
770135671307229695618110971379534001448295955619960*a^26 + 
      43315507941282407124481208816021909172159991040586156098712962904588775\
580700161737140323759628910537468742536569252017670*a^28 - 
      35022197602233429178462215034727655928603734250762554240040043442780675\
195704132853661792416920757491864277686375952960780*a^30 + 
      24646297971180168404370689131574411413453271504433543979034743010792460\
257290890371889689189608090946753454924689513263800*a^32 - 
      15093052892215548299794764997213471484685447886742772921700909613751092\
896475257555707442650348643752390335047538800980240*a^34 + 
      81966595511613032691155323097405661796310507739266634642289010179747812\
95853874772141982689441713500474314919645117343164*a^36 - 
      41459732201949713793242181682002399785149581631083327634967509590602076\
20248994605800095187331039745097768563068258699624*a^38 + 
      21295847820907884919994073328674085410370368646704135320540420656933617\
64099418799582122784560326293773807442962233913496*a^40 - 
      12355430249839977110020597160018862799210121977100616353434143363080811\
52647492887850484656636235324891188551257133546516*a^42 + 
      86007493057994834014523893860355273045199365227511500584918778896417187\
7131486189798244391260950997759241140612799771985*a^44 - 
      68526053585281841077510560832836750512408595429732580689378233714710163\
4920391734985565633295684183781758175376917486250*a^46 + 
      56058309563266080789732272349419702837910592449984328569130072758866418\
8922332480818283927483904626661662213943181887160*a^48 - 
      43214458699884761466445172893471507904368779817315252381771593553817290\
7761579924874638324726873496561186563712389869120*a^50 + 
      30101035870166749220249335578333783331572640918952184084060853388745453\
2733331891868703459501323641662442491363763226880*a^52 - 
      18681911227430450163939777723277285632042325164414004638229634442964236\
3667148817609884570209785326471285124391934161920*a^54 + 
      10316875402196756507286646900370559165099678002030161662340304165973653\
6219515728398379650851847847674008016690087424000*a^56 - 
      50844628630766504200586058591217442976789172495019822389155223697669468\
819393158124032598756462241194786031655518781440*a^58 + 
      22444174975254389067404733728632240143865320571298992611737346762071027\
237755497963118754977648139766585214822032015360*a^60 - 
      89012061290309544817409794912856897651792812462930216954371967266394949\
36118429214277045827806077253813848283949301760*a^62 + 
      31784213127111466427242065405231942636248176583248396639635957417751420\
82558917688005531797253360625452396626365644800*a^64 - 
      10232326111508162611399508004249029413837578053438617878607720850053123\
54746591483962989807996352027500570083223142400*a^66 + 
      29720969300622852114829298897987178563860972676411590612361813630273975\
2843770177538845951840484224428271100703539200*a^68 - 
      77915992613915267765371773616875454614266357526882163428909583083119789\
657148313474171513059526841688231499530240000*a^70 + 
      18437361097467971582074022017292192669673841325160759388683594423970759\
796550109983124309592219086107730949387059200*a^72 - 
      39376800822730458693022544914809374601260481499401780725339192924486088\
82768175535838030404959367821401176145920000*a^74 + 7588839816157915895891532\
37679905718001818732868693124696124883997459053658473439004040071490391472254\
375931412480*a^76 - 131954474441270685409761113766523406532203943803616458101\
496602137721239996896745764537792443356182202954735943680*a^78 + 
      20698571316495385945545963731405887157953001280098173414093494294679764\
658636533577688069084477650108256951992320*a^80 - 292921910896239371902054286\
70820830058101460144433184043389514369922639484317417963249017953796237813901\
11211520*a^82 + 3741150331410950971125812136243490858674983440293856775424287\
68981613662795005254011975772604178704149092761600*a^84 - 
      43153138743274933656000701570428752475450214307891527283779883031399506\
335672727654520356251608169558782771200*a^86 + 450083856579812414622699839592\
28586410294419100479581980901403262126459764814842634759028243172936627781632\
00*a^88 - 4252069104307817321152319698438331681954025389340202444414366490766\
64076204791244949883433356244156625715200*a^90 + 3646701706592856308488156375\
26461232896927046661893924096399190442964755803443212245683599106975834570752\
00*a^92 - 2846326891911240352649798834190296564929692640942074421180042480869\
749698083101510076064023578352707174400*a^94 + 202662281847959546308894866530\
647637396783310374229549651808186584878524589873807965908724056801610301440*
       a^96 - 131825240257767313489744867184947061074987956783777139255654920\
12189314151336335878526911793204129955840*a^98 + 7831040989983754550755276017\
21961330853502396318770284454349998866037466833160834149428427051981864960*
       a^100 - 42357613446029823745759950987227943556003088360391247401952459\
032879212567759005489607682169776373760*a^102 + 20728294309761389636304136712\
88573814155211903576293705594584625386301245378040979528754390473113600*
       a^104 - 90829760188442498775319107528413971354692686639810809765551583\
648164069140960818498407799298457600*a^106 + 35098967114419071194886779468977\
91331091922910145213953660428068876849001150665915459410119884800*a^108 - 
      11688741293364988580401797726981943011750463793115541246215993783641379\
2041614855183086596915200*a^110 + 3224611003826356050345824983364044812848505\
318251774398226291858319756882897442241771974164480*a^112 - 
      67417117997690882087601608702314275728360446290901832171930696471889565\
688752170771456983040*a^114 + 74560914402517032892606105598776317515344177604\
4955358659219445280246575108480621686554624*a^116 + 1469247683816524381744311\
5430233766912823433611499056913237440945947655055364786430672896*a^118 - 
      11471286654733307779927987369469335322112628547735339823536947180651848\
94011656512733184*a^120 + 393711908935642387658494221756964369108145112933091\
02316096502775817557914044631875584*a^122 - 961608077773189571540040039706911\
137709781632687050119541341312503565420372615495680*a^124 + 
      18186239192185691867179272031021266720876655510867869146181317311731699\
229560668160*a^126 - 27143236032917074594178098660900504483769838143289843868\
9549741677743907872440320*a^128 + 3168211684840546949744883561137096444320460\
859063090587275955404868781216890880*a^130 - 
      27851216429327480810425629431418675765557416629770343604588589571116315\
443200*a^132 + 
      16611679049715491052528710491133851045748299129365249448763284843149656\
0640*a^134 - 
      40978360198369809506721170215181968216703020006954426652593173272356454\
4*a^136 - 
      3391479141642762459268308724921004000376923360759760611201399019012096*
       a^138 + 
      45167047593908939464774131798495095197551464331344063016360669609984*
       a^140 - 
      249067227469471605561004030333543959643404739137800939387920318464*
       a^142 + 
      682611210085469631701880634381352248475798754000037987001303040*a^144 - 
      315249073024669228340524864485872927496230344707876585472000*a^146 - 
      2942822055391956590279502758159388425789962554453220392960*a^148 + 
      4295240729904942764859716071046408335851162174194974720*a^150 + 
      4309854748187370682491609107197494489804168096645120*a^152 + 
      692780761694689373791878066914555805639083294720*a^154 + 
      18108126155697740333203479734481545372631040*a^156)*x^23)/
    (3906646315593454155502373600731416577966080000*(-121 + a^2)*(-100 + a^2)*
     (-81 + a^2)*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*
     (-16 + a^2)^3*(-9 + a^2)^5*(-4 + a^2)^7*(-1 + a^2)^15*(-441 + 4*a^2)*
     (-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
     (-121 + 4*a^2)*(-81 + 4*a^2)^3*(-49 + 4*a^2)^3*(-25 + 4*a^2)^3*
     (-9 + 4*a^2)^7*(-1 + 4*a^2)^13*y^9) + 
   ((-16094059512543325438525191136609988473402062142995396764178243188934645\
80397538028658520993122350664480000000000000 + 191845229559612174256986191371\
18554878941915377852534611670961328503838633912174350379859997903220407215600\
000000000*a^2 - 1107380094830596079737402344070962556260952267532333302539293\
96512766752031341300590053789896577906792358174000000000*a^4 + 
      42788072655058168329410188259120047390199668221307228678159000005204677\
8666704430473405560466032489286680711700000000*a^6 - 
      12916135326438320607710279734739480562893974827275777311961057747321120\
53747989563160587924225062395566047951527600000*a^8 + 
      33087542178686258169951445680276291540316430987676210164194921396164734\
74620239677316916529381341090181993958555424000*a^10 - 
      74650066914423144793098055394903808325141730056913469723534586047701784\
46015056585064267862620224933501599420533501020*a^12 + 
      15127880022024468533403134067120569671049849300868452087803703790288895\
436237995446786915500360651097540076382177926125*a^14 - 
      28049578903013607362685303195645053076354529761565135772912484828691939\
572755431253856848364040822214564079150667388970*a^16 + 
      48258450559010932410363969286047575443990207699432423645423749249537412\
510916424375658291226009446961636299361774667393*a^18 - 
      77400175090266074277837285970989989326816039023296644407686787005064760\
136314010904761777070718232349470550527581865760*a^20 + 
      11562774950415723903937527329462377812486704634874508307995602724854784\
9100231889745653973458196329600639382420359665732*a^22 - 
      16060061115581231517154626728691408244396590899848986382600980954534990\
1198342733393031811494286474265557394461477116600*a^24 + 
      20668946170108439304262330512556378988468820390505718187937762064749505\
0358935457585195554034961296583506759488408694660*a^26 - 
      24503588765034788815482329577479760926033650677642747098875162298758414\
7573753513129916863712151048145177912545517468280*a^28 + 
      26598171683094060967846800801863265829845208717665615597076559374694335\
9098037939819553722623299841406750525630288084470*a^30 - 
      26324066640591782687966939432116578269854418274275854376448937233218712\
6020582943272369940527749641756621037873605482460*a^32 + 
      23669569250485451993301415462555517979222429413227698052173984205095127\
3773202941747504984203673870696041549834694711230*a^34 - 
      19229062217440727018310293290659248577156806168003212071755410323386477\
7860149147570831332897753513912783139355433166240*a^36 + 
      13998126603965866658311211158170833045421525288915785426949294501111399\
7657543140333045920155583156993714488856231924564*a^38 - 
      90502366802981094146319918348090937648469976547710227917187147715008908\
886088563592554259483881558331010036948016698360*a^40 + 
      51613152978797654554443667468123163520726177643408959450595476840650954\
756922512562014434459968553806092100796443274676*a^42 - 
      25830698818065474829352129384988922388620314374374113523383930036773980\
430442163434728871321553505170773331810965493900*a^44 + 
      11186574883184232884810204861283071191528010788036505692924968851040914\
709280190399211973904192956499180799084195490565*a^46 - 
      39155829014861870231087868945214558226761169231672997656358106470261108\
19031688386921253377828914334742686946541709770*a^48 + 
      72363440839459100380800314790211818310473448721411401939497384751960854\
3147050781668707491183253690171497601759220105*a^50 + 
      45611711374845076429693061530876973893098465516595615285422097713398843\
2793143331699818563618583305754719905818978080*a^52 - 
      71670067375350872237071697334841512253478106868347146450377454765988473\
5774016974686732206592909437695138336759466880*a^54 + 
      61050183968306043790862870172074025293931771503994159996860533199833687\
1815361773399408842806049033379402534269692160*a^56 - 
      41202993593033076123120700366277110476230004803715517024584431008674060\
1086415252384990983531603786843000365460083712*a^58 + 
      23952806392705220669111864879081914011753657248017866539865432314081830\
3674195674029597382987480812525338885779435520*a^60 - 
      12415978389506950702542644725330899902231829415192329993235525060804145\
6525994123377564489711329829313285662835376128*a^62 + 
      58418108273514129192869669219279345382543404082424776892354170613484816\
483678282007988174825388030109670615425024000*a^64 - 
      25170074502715866810433926425334239033687794094900806721760357120791657\
599979177711910602996086394982950841178521600*a^66 + 
      99607409864577060983262921896068920345550413002501432156825962312624221\
54687154095396443369850937770953642527948800*a^68 - 3618737914380114496114793\
15880674636719366152840286511921118939100420619558415944383886684265834923587\
0791578419200*a^70 + 12043892704383829775537695764313608277688473846840446315\
67555415498605912600311166080415387662891359322621817651200*a^72 - 
      36629657410447846936963505385443353679927781083035705239230181836241704\
4290395404293461351053287605423299153100800*a^74 + 10156629607073691078544394\
34127874887011656922426965642592265667952107453980887461664681643149308827455\
29794560000*a^76 - 2562522814313422992355681166948637268782933434824457298888\
4206433448022170169937757209706206550490255935699681280*a^78 + 
      58732637141661352801654440306518104841587154314406640567749593690997889\
63288609903753604216703084760683406950400*a^80 - 1221178487318177382001796831\
49265869456378966993356907734962753846755658739637333909009966392304441242431\
7829120*a^82 + 23005208795223777811328132433959695498459191568356818137553362\
7101398392205685581023718912184210254106460160000*a^84 - 
      39221004711571477029655159592307465418751473753189793247397343442787646\
892981538129253464755659886885548851200*a^86 + 604470116379793655538585219083\
89314749156915617346754671486468580573742612122920983692611536270407873069056\
00*a^88 - 8412360824424530793750273217468358001317063627013508136657424060956\
03310461349889704771418719125150000742400*a^90 + 1055996265874398265238467622\
11612283018404608979277133745487016569752776860385069830193278560650318892236\
800*a^92 - 119425856170677109226665774022881213244342241094132386107779266025\
72452942219492121479542778045868382617600*a^94 + 1215271442472196742568121044\
60006497169540440745585842871676154702063601774495516604008972278499733667840\
0*a^96 - 11111447833549826622682920301132562639817234596123781630635143133977\
8964266656718417715443346389776465920*a^98 + 91134953959775842150065550576193\
55072196544391610383153726716331622501120807727064489514793311404032000*
       a^100 - 66925771852636822615558776401741043561818345116357684039967634\
4020882932963928986595263147548742778880*a^102 + 4390611369223256226446539296\
8327755482038433246931058170197759105765534336439730486231982317502464000*
       a^104 - 25664521138912041032201336785693046999912443100760964958481096\
93144912885727280848816453507979673600*a^106 + 133255187770941705229059642508\
284219130642116778331666831829281069596092613222064203320016030924800*a^108 - 
      61248632440311847135421307379617935704746093362554373353080164072722324\
08300991663229765890867200*a^110 + 248379204698394309876350386892726241053094\
616723424318975739615779374796647190142472731670609920*a^112 - 
      88679490860090102196440865894437244942961446920671472815958801205641588\
99891851449869323468800*a^114 + 279342492588924228141708799077182132369743043\
409929260399544383053809054205842089784031313920*a^116 - 
      78651013564858860938886512798709556478449533258380783472643449460950050\
51170650055432470528*a^118 + 205024790493744103807705231727012959860895604482\
962229550716128690165536551936601106677760*a^120 - 52695887030270229179294316\
38903798091697200126301374447538514737552736495206636424527872*a^122 + 
      14157816829347801694395509706007043377201478942777353542270153296421194\
2817328109977600*a^124 - 3941311111329766187086414494841359039028175613711352\
432900271301123351339452029992960*a^126 + 10566324250834291045152054705035226\
9564094742621240770059475963119208532761305415680*a^128 - 
      25311237488613644076573748526240906440640477807075749478929485846165379\
89914296320*a^130 + 516014767809872031569043137842406068330239892085816666883\
20991103392632757288960*a^132 - 868094995498300229504636050616137257449267310\
734957247004250319822171018362880*a^134 + 
      11725888220601898031535109185528126246801581045141288822479572106346118\
512640*a^136 - 
      12243291669880603021533544021232063846934756504173394199848799986092762\
7264*a^138 + 
      91611620523710453561997834701830566334915200624470733659016305339006976\
0*a^140 - 
      3864147407589817293554456095772586309584450518928857063944667241906176*
       a^142 - 
      6031619306678794330128950715449871980315639509750938645202311577600*
       a^144 + 
      224857420157543304623659219065515033418327803485103059556378869760*
       a^146 - 
      1644394596694537439588639423545566061577343743547984746465198080*
       a^148 + 5861061074760491613160895803883228779311430474858435098705920*
       a^150 - 6629910829804791181369481238836541392086266846474907156480*
       a^152 - 19393233698983385608163237592123556143174992935801323520*
       a^154 + 43960844183533196782534991510785425384330875465891840*a^156 + 
      35693075529328122564986285404054543291632815439872*a^158 + 
      4497360086249565540012831823202549201822023680*a^160 + 
      52063202138903584909896314937060536352768*a^162)*x^22)/
    (1358833501075984054087782121993536201031680000*(81 - 4*a^2)^2*
     (-121 + a^2)*(-100 + a^2)*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
     (-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*(-9 + a^2)^5*(-4 + a^2)^9*
     (-1 + a^2)^17*(-361 + 4*a^2)*(-289 + 4*a^2)*(-225 + 4*a^2)*
     (-169 + 4*a^2)*(-121 + 4*a^2)*(-49 + 4*a^2)^3*(-25 + 4*a^2)^3*
     (-9 + 4*a^2)^7*(-1 + 4*a^2)^15*y^6) + 
   ((634610287132333929745692472312243486347131415595163310752621959064942497\
725869760399352944335307540000000000000 - 80686863571446452046488321241714157\
97406727836640922217888370538911779611574796216402916654820273504450000000000*
       a^2 + 4949842099236803271270655026951005929717372447797733857088592924\
1504597845845761176889265966614117946882500000000*a^4 - 
      20103689722768081078091155583251991267034823829005031342018684302858137\
1128491819314088848003786453085149230000000*a^6 + 626488777864167224581464206\
36654996153776560875254623612991765282115506888000397238966157904149895326401\
7031100000*a^8 - 162436351260926998656111202605098318094687199525129402502801\
9097952700612844834578241645635527873409376066808282500*a^10 + 
      36458738004159516832143881216618081456716509127382119780263308616425661\
16878342896796194755003083699957873860520525*a^12 - 7241838543550127810379684\
05667167440264857919309704293629001444105592413795652187985063035242014002613\
1852929418675*a^14 + 13023371544219356092348924366302049486514959073233356469\
595745461446145844856428658179101581562736757567902664440645*a^16 - 
      21763363684178205545579339738346926362992697170015520347787156718753562\
254388874281265458360689643853337032976063661*a^18 + 
      34604346622336722857332423100184640244865816609568236199877472096418447\
520161818797704924764947921107503309901559862*a^20 - 
      53341971950815966212400599920091272769350044052486647294266404858447934\
523198832171911912134439459264312480960628940*a^22 + 
      80662109827991202464349520817281226906431163918483520384354798414584252\
894289485477421533056042781107953165492829668*a^24 - 
      11959655455364152027931444216182357699639556889892269467160691018169107\
5866873495122685978523957442200016157760863964*a^26 + 
      17162544173929248401756455741857780161377373942296398045472690425659019\
6390384489137357677314077712089020289974927950*a^28 - 
      23435471914297304638439913377393088984341505005181246321302513053074142\
9180681413811262026852772038512858633507143130*a^30 + 
      30030522456406032261393186746335785420195079125308731043668588882143286\
2175940653628040380953287378403551348176188710*a^32 - 
      35756048332971777479768944628354650486211957276096019554576593737365951\
1877784489230892229625313881314491258366092710*a^34 + 
      39273582498529494378851486458258669769368390420141925190516544340090992\
9979897171986750292089793961819994105770855520*a^36 - 
      39603229204843715037080530768891599098964334375536952047819868752829763\
2451098624352441163283916133336957347666639228*a^38 + 
      36575774635138010156133983882316165214915946040511377831191760701968102\
5062096832397709526779242308771999809463010516*a^40 - 
      30901124496810450989912277544295441207397791552923392808798906105874748\
2613798004433410254759857464576377168507860760*a^42 + 
      23836258061392299336714601236144390954396602709591827831054456520206412\
9717309792263714608091073279272336772714791229*a^44 - 
      16723688891619870592115571316926295511691460220905017204437978953315828\
7410166133670774714977814784301970819884384267*a^46 + 
      10619551807911079546452414276054417601396014110374851113829684282757023\
9999857849935847606164622665488400889063324925*a^48 - 
      60794826826025299393524815941227708504753793566328362028187543228224025\
070447743502586669010061751769868907084533045*a^50 + 
      31356864651669601619197132277194134929167124590538578481303837830609019\
675007161145959018410334555247964971170393490*a^52 - 
      14616009104221645800824395337903919026239141493996489552176021445279291\
966163744196245972171554166692699201227995040*a^54 + 
      61773448482513226493328990581061590147733204243681968513432695610987542\
14396261791956547754851696937287906703685760*a^56 - 2353962548602431563279161\
00564580419036496167543951180664407636656867296806358223416258664867326070888\
4751958885376*a^58 + 78460741435853904482063637628548670103889453489510866266\
5697654466062735624373628505799276219034403470300679882752*a^60 - 
      21063385784105831923257602661496633531816058151449467783116531757517851\
2359267503171209954905209334099245439385600*a^62 + 35865022701314579694567880\
18122087839249270097027382657674824267627533210874571681509843467652633623692\
0811880448*a^64 + 37287110979994956596057232985057182009676947666359905241823\
1047343186280498214598799785370167421418297313591296*a^66 - 
      74037781476300150092337875059944318161663645883619593503257792539348831\
8007199653279265985379036704962609152000*a^68 - 22578643717385116112852350122\
12841607744931541393047987384423102297859703552638704491397804252923666383975\
219200*a^70 + 277733221550551197179287838952786119376790546156837576646999129\
2818107764909935112826347047850467466196444774400*a^72 - 
      19213467910783373814859208727023620944052293175862770616707345930141737\
02190211199934023579710701342437041766400*a^74 + 9965868672615985705383619611\
06647613881001041405447724680379004598182353697039154947044033915727301580108\
595200*a^76 - 424345313920888846098776246154188835846688215044726352593518757\
432504702274962791275145822867685967360625213440*a^78 + 
      15477868484856579884319120249314002584650154519948322704670971356198967\
8960244858367271778724098460937701294080*a^80 - 49533724883834956483512515711\
04547254147024108531416810993418012348726971350219359920543548339159090247761\
9200*a^82 + 14114334107371927939357751728260860580255385385259674642928360907\
350469870565764186982685835401793078894264320*a^84 - 
      36137303460601846029006535292013390805696000834213857970832826083535869\
48763719657038889732999641329681039360*a^86 + 8359038495877669088486889843100\
91316939842211362571487432134697447511848431797949015662949103587752411136000*
       a^88 - 175195007621726644448188427835237518785158298845143833551551012\
742237705523567888243817191043597647373926400*a^90 + 
      33307613651322168140286315004439525956028012684325301251936145611866521\
983772617657207659619967898012876800*a^92 - 574379581047549505281608254119664\
4556398583554327421797509721991854157408045565712411496549942723136716800*
       a^94 + 897708878043163401368083713343798949663017217584972567623574175\
990127165984327293349133490226450137088000*a^96 - 126997685087805181630214678\
32018732977492455866705622576730277290285110106851144815360244218233844924416\
0*a^98 + 16236610391673674041601141603581595559937993893335759533492166644568\
911216927732493311634864548526161920*a^100 - 18726859118039614073468301860443\
96166917922805476702714040443887997675393955496984678848573642217881600*
       a^102 + 19447754898022446100264198198799964846469594892913643548875136\
5210944673523877438321770041179405025280*a^104 - 1814733875291689670534161483\
8923952260500714127513149358051761375185725125138736243963773828139581440*
       a^106 + 15182218945586828816376063216358673014415522005189229770909398\
30153755496330701308739400130101248000*a^108 - 113606904420173803513149667826\
272391283623954951477247451009675202827594629565469887431959589683200*a^110 + 
      75841741513382466519302088806907933297344254962414637884750466182288836\
60108196126726538919936000*a^112 - 450443015387507310404227323372180922909075\
829533687974675945916506535601210783678482993486233600*a^114 + 
      23729408612839310578507645178997128415643235825777281550374711112079448\
967568975870107823636480*a^116 - 11051336551520614021733529621827780153996659\
87474932978256739633094576666358920796874886610944*a^118 + 
      45336354470894862068346253629373679147048890630965156921870841796124959\
091742513752491163648*a^120 - 16316752084072957213804693880078270379949433688\
91532569456795682864843459196210292048527360*a^122 + 
      51286620688640293387860842604892716952160762638754557423000325038896474\
842887685954076672*a^124 - 14004018873645971356510424074284136234748180494797\
29826890257513803073987657283043065856*a^126 + 329975416222085328133775552853\
41453682837238956887613681572506158019504817941826764800*a^128 - 
      66456547088387644522227589551991689640422763837300137242714643849673601\
4754350366720*a^130 + 1125181681156942237323596908687774773642144204058522180\
6258588604383353335174922240*a^132 - 1544915107458558186499687098291533522998\
07314218671224589027567645736107759370240*a^134 + 155056521905325884346827266\
3448196645533259553542636167465483214492796641607680*a^136 - 
      62811586390866530940182788432976803107731453956887358563466786517847606\
55872*a^138 - 
      15918197215242462808641288326580003010870001681948813944615347973449685\
4016*a^140 + 
      48306262450636590664691814351424234564149532288910805618479037435976089\
60*a^142 - 
      77718738623166721272460990034169306724311294503063454036742783058837504*
       a^144 + 
      851249929965528248727938252778247367260988714113687064553466303086592*
       a^146 - 
      6140061842600462244873055429146130005982229609052421118799695052800*
       a^148 + 
      20523461517915518719714956484397902524645225178899293497794232320*
       a^150 + 
      102269779693958382013041104866514005620727638198415113804840960*a^152 - 
      1690417061514680754809856109010407060982895362810210062172160*a^154 + 
      8969965898776401405325306219688744262105471396207227043840*a^156 - 
      17486208161217649500659344865807032410003225295605202944*a^158 - 
      23475976051594505509873879820225435088059076037312512*a^160 + 
      98170188568346483575453529297158264167682015232000*a^162 + 
      83083951642711940258597911859400525658311360512*a^164 + 
      13714740516381503831427850177929985994522624*a^166)*x^21)/
    (15441289784954364250997524113562911375360000*(-100 + a^2)*(-81 + a^2)*
     (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*
     (-9 + a^2)^5*(-4 + a^2)^9*(-1 + a^2)^19*(-361 + 4*a^2)*(-289 + 4*a^2)*
     (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*
     (-49 + 4*a^2)^3*(-25 + 4*a^2)^3*(-9 + 4*a^2)^9*(-1 + 4*a^2)^17*y^3))*
  \[Eta]^60


==> anc/PNRp10.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
y^(3/2 - a)*\[Eta]^(3/2 - a)*(1 + (2*y*\[Eta])/(1 - 2*a) + 
  (((-3 + 2*a)*x)/(4*y) + ((17 - 2*a)*y^2)/(16 - 48*a + 32*a^2))*\[Eta]^2 + 
  (((11 - 6*a)*x)/(-4 + 8*a) + ((7 - 2*a)*y^3)/(24 - 88*a + 96*a^2 - 32*a^3))*
   \[Eta]^3 + (((9 - 18*a - 4*a^2 + 8*a^3)*x^2)/((64 + 64*a)*y^2) - 
    ((-17 + 2*a)*(-7 + 2*a)*x*y)/(64*(-1 + a)*(-1 + 2*a)) + 
    ((163 - 72*a + 4*a^2)*y^4)/(512*(-2 + a)*(-1 + a)*(-3 + 2*a)*(-1 + 2*a)))*
   \[Eta]^4 + (((-67 - 74*a + 20*a^2 + 40*a^3 - 32*a^4)*x^2)/
     (32*(-1 - a + 4*a^2 + 4*a^3)*y) + ((81 - 40*a + 12*a^2)*x*y^2)/
     (64*(-1 + a)*(-3 + 2*a)*(-1 + 2*a)) + ((11 - 2*a)*y^5)/
     (256*(-2 + a)*(-1 + a)*(-3 + 2*a)*(-1 + 2*a)))*\[Eta]^5 + 
  (((5455 - 8361*a + 2384*a^2 - 5564*a^3 + 7344*a^4 - 3696*a^5 + 1152*a^6 - 
       64*a^7)*x^2)/(1024*(1 - 2*a)^2*(-1 + a)^2*(1 + a)*(1 + 2*a)) + 
    ((15 - 4*a - 64*a^2 + 16*a^3 + 16*a^4)*x^3)/(768*(1 + a)*y^3) + 
    ((-1283 + 1306*a - 564*a^2 + 24*a^3)*x*y^3)/(6144*(-2 + a)*(-1 + a)*
      (-3 + 2*a)*(-1 + 2*a)) + ((-339 + 104*a - 4*a^2)*y^6)/
     (24576*(-3 + a)*(-2 + a)*(-1 + a)*(-3 + 2*a)*(-1 + 2*a)))*\[Eta]^6 + 
  (-1/768*((369 + 392*a + 40*a^2 - 32*a^3 + 80*a^4)*x^3)/
      ((1 + a)*(1 + 2*a)*y^2) + ((2125 - 1259*a + 2860*a^2 - 2248*a^3 - 
       144*a^4 - 48*a^5 + 64*a^6)*x^2*y)/(512*(1 - 2*a)^2*(-1 + a)^2*(1 + a)*
      (1 + 2*a)) + ((125 + 120*a - 36*a^2)*x*y^4)/(6144*(-2 + a)*(-1 + a)*
      (-3 + 2*a)*(-1 + 2*a)) + ((-15 + 2*a)*y^7)/(12288*(-3 + a)*(-2 + a)*
      (-1 + a)*(-3 + 2*a)*(-1 + 2*a)))*\[Eta]^7 + 
  (((315 + 216*a - 1364*a^2 - 960*a^3 + 400*a^4 + 384*a^5 + 64*a^6)*x^4)/
     (24576*(1 + a)*(2 + a)*y^4) + 
    ((-51171 + 122059*a - 111322*a^2 + 121980*a^3 - 133800*a^4 + 65040*a^5 - 
       12000*a^6 + 3392*a^7 - 128*a^8)*x^3)/(12288*(1 - 2*a)^2*(-1 + a)^2*
      (1 + a)*(1 + 2*a)*y) + ((927741 - 1086091*a + 2262110*a^2 - 
       2034172*a^3 + 287672*a^4 + 155120*a^5 + 11168*a^6 - 13632*a^7 + 
       384*a^8)*x^2*y^2)/(98304*(1 - 2*a)^2*(-2 + a)*(-1 + a)^2*(1 + a)*
      (-3 + 2*a)*(1 + 2*a)) + ((63339 - 18128*a - 8600*a^2 + 2880*a^3 - 
       80*a^4)*x*y^5)/(491520*(-3 + a)*(-2 + a)*(-1 + a)*(-5 + 2*a)*
      (-3 + 2*a)*(-1 + 2*a)) + ((579 - 136*a + 4*a^2)*y^8)/
     (1572864*(-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)*(-3 + 2*a)*(-1 + 2*a)))*
   \[Eta]^8 + (((229605 - 415529*a + 584666*a^2 - 733908*a^3 + 441960*a^4 - 
       74160*a^5 - 12576*a^6 - 448*a^7 + 640*a^8)*x^3)/
     (12288*(1 - 2*a)^2*(-1 + a)^2*(-3 - 7*a + 4*a^3)) - 
    ((8175 + 15060*a + 11476*a^2 + 4064*a^3 + 1424*a^4 + 832*a^5 + 192*a^6)*
      x^4)/(12288*(1 + a)*(2 + a)*(3 + 2*a)*y^3) + 
    ((111647 - 83481*a + 261614*a^2 - 152976*a^3 - 21952*a^4 + 12336*a^5 + 
       96*a^6 - 384*a^7)*x^2*y^3)/(49152*(1 - 2*a)^2*(-2 + a)*(-1 + a)^2*
      (1 + a)*(-3 + 2*a)*(1 + 2*a)) + ((10423 - 2350*a - 700*a^2 + 120*a^3)*x*
      y^6)/(491520*(-3 + a)*(-2 + a)*(-1 + a)*(-5 + 2*a)*(-3 + 2*a)*
      (-1 + 2*a)) + ((19 - 2*a)*y^9)/(786432*(-4 + a)*(-3 + a)*(-2 + a)*
      (-1 + a)*(-3 + 2*a)*(-1 + 2*a)))*\[Eta]^9 + 
  (((2835 + 2574*a - 11844*a^2 - 11368*a^3 + 1680*a^4 + 4256*a^5 + 1344*a^6 + 
       128*a^7)*x^5)/(491520*(1 + a)*(2 + a)*y^5) + 
    ((1038741 + 2011449*a + 485731*a^2 - 1714345*a^3 - 2531968*a^4 - 
       847472*a^5 + 1273440*a^6 + 1169952*a^7 + 293120*a^8 + 28672*a^9 + 
       7936*a^10 - 256*a^11)*x^4)/(393216*(-1 + a)^2*(1 + a)^3*(2 + a)*
      (1 + 2*a)*(3 + 2*a)*y^2) + 
    ((-7283439 + 11218111*a - 20765812*a^2 + 23770120*a^3 - 10785520*a^4 + 
       883712*a^5 + 449600*a^6 - 24704*a^7 - 13824*a^8 + 256*a^9)*x^3*y)/
     (393216*(1 - 2*a)^2*(-2 + a)*(-1 + a)^2*(1 + a)*(-3 + 2*a)*(1 + 2*a)) + 
    ((46113897 - 53179867*a + 121605756*a^2 - 110370280*a^3 + 23304528*a^4 + 
       8005632*a^5 - 3254976*a^6 + 46720*a^7 + 69120*a^8 - 1280*a^9)*x^2*y^4)/
     (7864320*(1 - 2*a)^2*(-3 + a)*(-2 + a)*(-1 + a)^2*(1 + a)*(-5 + 2*a)*
      (-3 + 2*a)*(1 + 2*a)) + ((14917247 - 9788650*a + 1312808*a^2 + 
       252560*a^3 - 55440*a^4 + 1120*a^5)*x*y^7)/(220200960*(-4 + a)*(-3 + a)*
      (-2 + a)*(-1 + a)*(-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*(-1 + 2*a)) + 
    ((-883 + 168*a - 4*a^2)*y^10)/(125829120*(-5 + a)*(-4 + a)*(-3 + a)*
      (-2 + a)*(-1 + a)*(-3 + 2*a)*(-1 + 2*a)))*\[Eta]^10 + 
  (-1/491520*((61005 + 86632*a + 61492*a^2 + 21440*a^3 + 6640*a^4 + 
        2688*a^5 + 448*a^6)*x^5)/((1 + a)*(2 + a)*y^4) + 
    ((-356271 + 10023267*a + 27981025*a^2 + 34157393*a^3 + 20026078*a^4 - 
       13422868*a^5 - 22851944*a^6 + 12120992*a^7 + 27626432*a^8 + 
       1664128*a^9 - 10875904*a^10 - 3775232*a^11 - 2560*a^12 + 56320*a^13 + 
       6144*a^14)*x^4)/(196608*(1 - 2*a)^2*(-1 + a)^2*(1 + a)^3*(2 + a)*
      (1 + 2*a)^3*(3 + 2*a)*y) - 
    ((1719223 - 1929833*a + 4578626*a^2 - 4124244*a^3 + 1167304*a^4 + 
       15952*a^5 - 49568*a^6 + 1600*a^7 + 640*a^8)*x^3*y^2)/
     (393216*(1 - 2*a)^2*(-2 + a)*(-1 + a)^2*(1 + a)*(-3 + 2*a)*(1 + 2*a)) + 
    ((3053307 - 2720017*a + 6968440*a^2 - 5415220*a^3 + 624768*a^4 + 
       485072*a^5 - 117120*a^6 - 960*a^7 + 1280*a^8)*x^2*y^5)/
     (3932160*(1 - 2*a)^2*(-3 + a)*(-2 + a)*(-1 + a)^2*(1 + a)*(-5 + 2*a)*
      (-3 + 2*a)*(1 + 2*a)) + ((1339223 - 736848*a + 63560*a^2 + 15680*a^3 - 
       1680*a^4)*x*y^8)/(220200960*(-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)*
      (-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*(-1 + 2*a)) + 
    ((-23 + 2*a)*y^11)/(62914560*(-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)*
      (-3 + 2*a)*(-1 + 2*a)))*\[Eta]^11 + 
  (((-183964243230 + 583501245507*a - 537457016133*a^2 - 198671166970*a^3 + 
       159250323368*a^4 + 992831760983*a^5 + 221584819211*a^6 - 
       3269439515920*a^7 + 1973279374400*a^8 + 1758905805440*a^9 - 
       1209535483456*a^10 - 1416262966528*a^11 + 1241178171392*a^12 + 
       329766977024*a^13 - 634971297280*a^14 + 140667342848*a^15 + 
       80838606848*a^16 - 41381527552*a^17 + 2954608640*a^18 + 
       1119027200*a^19 - 84410368*a^20 - 15532032*a^21 + 196608*a^22)*x^4)/
     (37748736*(1 - 2*a)^4*(3 - 2*a)^2*(-2 + a)^2*(-1 + a)^4*(1 + a)^3*
      (2 + a)*(1 + 2*a)^3*(3 + 2*a)) + 
    ((7 + 2*a)^2*(4455 + 3582*a - 18900*a^2 - 15848*a^3 + 3920*a^4 + 
       6048*a^5 + 1600*a^6 + 128*a^7)*x^6)/(23592960*(1 + a)*(2 + a)*(3 + a)*
      y^6) + ((1437895 + 7419051*a + 25958365*a^2 + 20135433*a^3 - 
       24870780*a^4 - 42263156*a^5 - 24450400*a^6 + 5635744*a^7 + 
       22732160*a^8 + 13705344*a^9 + 2791680*a^10 + 228608*a^11 + 
       46080*a^12 - 1024*a^13)*x^5)/(7864320*(-1 + a)^2*(1 + a)^3*(2 + a)*
      (-1 + 2*a)*(1 + 2*a)*(3 + 2*a)*y^3) + 
    ((-822917277 + 1413239985*a - 2855123146*a^2 + 3472655568*a^3 - 
       2014406528*a^4 + 478948320*a^5 + 13532736*a^6 - 21427968*a^7 + 
       1265920*a^8 + 211200*a^9 - 2560*a^10)*x^3*y^3)/
     (94371840*(1 - 2*a)^2*(-3 + a)*(-2 + a)*(-1 + a)^2*(1 + a)*(-5 + 2*a)*
      (-3 + 2*a)*(1 + 2*a)) + 
    ((24561909937 - 29696116587*a + 59012156418*a^2 - 59455232208*a^3 + 
       22736359488*a^4 - 99867168*a^5 - 2013587008*a^6 + 413000448*a^7 - 
       4542720*a^8 - 3951360*a^9 + 53760*a^10)*x^2*y^6)/
     (10569646080*(1 - 2*a)^2*(-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)^2*(1 + a)*
      (-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*(1 + 2*a)) + 
    ((216335005 - 188667264*a + 53612996*a^2 - 3874304*a^3 - 602000*a^4 + 
       86016*a^5 - 1344*a^6)*x*y^9)/(10569646080*(-5 + a)*(-4 + a)*(-3 + a)*
      (-2 + a)*(-1 + a)*(-9 + 2*a)*(-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*
      (-1 + 2*a)) + ((1251 - 200*a + 4*a^2)*y^12)/(12079595520*(-6 + a)*
      (-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)*(-3 + 2*a)*(-1 + 2*a)))*
   \[Eta]^12 + 
  (-1/11796480*((3155355 + 5730102*a + 5184204*a^2 + 2808248*a^3 + 
        1010896*a^4 + 301088*a^5 + 79936*a^6 + 13952*a^7 + 1024*a^8)*x^6)/
      ((1 + a)*(2 + a)*(3 + a)*y^5) + 
    ((9843325 - 116711999*a - 256447309*a^2 - 192759097*a^3 + 206090200*a^4 + 
       754711272*a^5 + 665394832*a^6 + 172245136*a^7 + 37255680*a^8 + 
       40869888*a^9 - 113527552*a^10 - 137623296*a^11 - 38389760*a^12 + 
       231424*a^13 + 323584*a^14 + 28672*a^15)*x^5)/
     (7864320*(1 - 2*a)^2*(-1 + a)^2*(1 + a)^3*(2 + a)*(1 + 2*a)^3*(3 + 2*a)*
      y^2) + ((-107398170702 + 197070759351*a + 13852185141*a^2 - 
       219317299732*a^3 - 155097731760*a^4 + 461252291135*a^5 + 
       318573265893*a^6 - 906286468810*a^7 + 324419512260*a^8 + 
       197941724408*a^9 - 119737235184*a^10 - 28063505440*a^11 + 
       28031072064*a^12 + 20143323008*a^13 - 26988806400*a^14 + 
       4726112768*a^15 + 4706798592*a^16 - 2088048640*a^17 + 123187200*a^18 + 
       43556864*a^19 - 1327104*a^20 - 294912*a^21)*x^4*y)/
     (18874368*(1 - 2*a)^4*(3 - 2*a)^2*(-2 + a)^2*(-1 + a)^4*(1 + a)^3*
      (2 + a)*(1 + 2*a)^3*(3 + 2*a)) + 
    ((-54597537 + 123213147*a - 227660852*a^2 + 321002072*a^3 - 
       196172592*a^4 + 37711296*a^5 + 2819136*a^6 - 1161600*a^7 + 20480*a^8 + 
       6400*a^9)*x^3*y^4)/(94371840*(1 - 2*a)^2*(-3 + a)*(-2 + a)*(-1 + a)^2*
      (1 + a)*(-5 + 2*a)*(-3 + 2*a)*(1 + 2*a)) + 
    ((1096188283 - 1123630345*a + 2228275786*a^2 - 2114328940*a^3 + 
       767480872*a^4 + 19193840*a^5 - 64735776*a^6 + 9670080*a^7 + 
       120960*a^8 - 53760*a^9)*x^2*y^7)/(5284823040*(1 - 2*a)^2*(-4 + a)*
      (-3 + a)*(-2 + a)*(-1 + a)^2*(1 + a)*(-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*
      (1 + 2*a)) + ((13927865 - 10852754*a + 2553432*a^2 - 98224*a^3 - 
       27888*a^4 + 2016*a^5)*x*y^10)/(10569646080*(-5 + a)*(-4 + a)*(-3 + a)*
      (-2 + a)*(-1 + a)*(-9 + 2*a)*(-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*
      (-1 + 2*a)) + ((27 - 2*a)*y^13)/(6039797760*(-6 + a)*(-5 + a)*(-4 + a)*
      (-3 + a)*(-2 + a)*(-1 + a)*(-3 + 2*a)*(-1 + 2*a)))*\[Eta]^13 + 
  (((9 + 2*a)^2*(45045 + 46008*a - 183424*a^2 - 201888*a^3 + 5664*a^4 + 
       70272*a^5 + 29184*a^6 + 4608*a^7 + 256*a^8)*x^7)/
     (660602880*(1 + a)*(2 + a)*(3 + a)*y^7) + 
    ((361657305 + 1485491823*a + 3457790943*a^2 + 2717858253*a^3 - 
       3158130916*a^4 - 6759405776*a^5 - 3905016448*a^6 + 437418448*a^7 + 
       2568044672*a^8 + 2264766208*a^9 + 1018093312*a^10 + 242865920*a^11 + 
       30936064*a^12 + 2846720*a^13 + 237568*a^14 - 4096*a^15)*x^6)/
     (377487360*(-1 + a)^2*(1 + a)^3*(2 + a)*(3 + a)*(-1 + 2*a)*(1 + 2*a)*
      (3 + 2*a)*y^4) + ((343563070290 - 923589072153*a + 470162099333*a^2 + 
       843609185948*a^3 + 267173761616*a^4 - 2650581141025*a^5 - 
       703635229051*a^6 + 5089597699862*a^7 - 2143063551628*a^8 - 
       1032668651176*a^9 + 165727364240*a^10 + 298314658016*a^11 + 
       173048710208*a^12 - 279051636352*a^13 + 119408504576*a^14 + 
       19369525760*a^15 - 36210451456*a^16 + 7790692352*a^17 + 
       707735552*a^18 - 138305536*a^19 - 10567680*a^20 + 98304*a^21)*x^5)/
     (754974720*(1 - 2*a)^4*(-2 + a)^2*(-1 + a)^4*(1 + a)^3*(2 + a)*
      (1 + 2*a)^3*(3 + 2*a)*y) + 
    ((22597253493066 - 33366866939577*a - 13924739140749*a^2 + 
       40979092768518*a^3 + 40157008291496*a^4 - 79522248661037*a^5 - 
       58941617464389*a^6 + 135118591355488*a^7 - 75985586072544*a^8 + 
       4612290326848*a^9 + 42486248590656*a^10 - 29786453576192*a^11 - 
       6834835628544*a^12 + 8970924487168*a^13 + 1618491204096*a^14 - 
       1986259607552*a^15 - 150926598144*a^16 + 276670332928*a^17 - 
       32554205184*a^18 - 5196480512*a^19 + 587857920*a^20 + 38993920*a^21 - 
       327680*a^22)*x^4*y^2)/(3019898880*(1 - 2*a)^4*(3 - 2*a)^2*(-3 + a)*
      (-2 + a)^2*(-1 + a)^4*(1 + a)^3*(2 + a)*(1 + 2*a)^3*(3 + 2*a)) + 
    ((21244621725 + 94607029247*a - 149822356016*a^2 + 364086709340*a^3 - 
       388788407200*a^4 + 168125999584*a^5 - 26307078912*a^6 - 
       1541641856*a^7 + 803710208*a^8 - 36404480*a^9 - 4014080*a^10 + 
       35840*a^11)*x^3*y^5)/(42278584320*(1 - 2*a)^2*(-4 + a)*(-3 + a)*
      (-2 + a)*(-1 + a)^2*(1 + a)*(-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*
      (1 + 2*a)) + ((120655679235 - 155435604333*a + 256189914888*a^2 - 
       279512629572*a^3 + 158322982688*a^4 - 34773173920*a^5 - 
       3488210944*a^6 + 2788678016*a^7 - 372698368*a^8 + 1234688*a^9 + 
       2021376*a^10 - 21504*a^11)*x^2*y^8)/(169114337280*(1 - 2*a)^2*(-5 + a)*
      (-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)^2*(1 + a)*(-9 + 2*a)*(-7 + 2*a)*
      (-5 + 2*a)*(-3 + 2*a)*(1 + 2*a)) + 
    ((18333166875 - 19097621578*a + 7357985756*a^2 - 1211935560*a^3 + 
       49601552*a^4 + 8054816*a^5 - 783552*a^6 + 9856*a^7)*x*y^11)/
     (3720515420160*(-6 + a)*(-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)*
      (-11 + 2*a)*(-9 + 2*a)*(-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*(-1 + 2*a)) + 
    ((-1683 + 232*a - 4*a^2)*y^14)/(1352914698240*(-7 + a)*(-6 + a)*(-5 + a)*
      (-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)*(-3 + 2*a)*(-1 + 2*a)))*\[Eta]^14 + 
  (((6498936138546 - 15620119845573*a + 5673248550771*a^2 + 
       14573600525110*a^3 + 3017920401000*a^4 - 38132863556945*a^5 + 
       3316655302275*a^6 + 59938695550960*a^7 - 56973753248640*a^8 + 
       20143616210560*a^9 + 2869234572480*a^10 - 13375557336320*a^11 + 
       10213529779200*a^12 - 1106888184320*a^13 - 1720150586880*a^14 + 
       486855823360*a^15 + 57004523520*a^16 + 8338800640*a^17 - 
       18053283840*a^18 + 1816330240*a^19 + 320077824*a^20 - 7667712*a^21 - 
       1376256*a^22)*x^5)/(754974720*(1 - 2*a)^4*(3 - 2*a)^2*(-2 + a)^2*
      (-1 + a)^4*(1 + a)^3*(2 + a)*(1 + 2*a)^3*(3 + 2*a)) - 
    ((140633955 + 258599442*a + 239188944*a^2 + 138287840*a^3 + 
       53835040*a^4 + 15861440*a^5 + 3947776*a^6 + 765440*a^7 + 90880*a^8 + 
       4608*a^9)*x^7)/(660602880*(1 + a)*(2 + a)*(3 + a)*y^6) - 
    ((60183315 + 2353062057*a + 6156213729*a^2 + 7417464579*a^3 - 
       126314792*a^4 - 16188964776*a^5 - 21792498672*a^6 - 10433776752*a^7 + 
       1601821056*a^8 + 4535625216*a^9 + 3578774272*a^10 + 2060543232*a^11 + 
       666200064*a^12 + 80099328*a^13 - 2248704*a^14 - 528384*a^15 - 
       32768*a^16)*x^6)/(188743680*(1 + a)^3*(2 + a)*(3 + a)*(3 + 2*a)*
      (-1 + a + 4*a^2 - 4*a^3)^2*y^3) + 
    ((-14174055353754 + 20398377064473*a + 9302243625753*a^2 - 
       25619029682578*a^3 - 23769508202440*a^4 + 48358582359157*a^5 + 
       30181018138433*a^6 - 76166583799436*a^7 + 55678801913384*a^8 - 
       15640906239344*a^9 - 28596740165152*a^10 + 27582687301696*a^11 + 
       1563908935808*a^12 - 8006255448320*a^13 + 761327710208*a^14 + 
       1185784880128*a^15 - 195884812288*a^16 - 93534212096*a^17 + 
       25548627968*a^18 - 163266560*a^19 - 322600960*a^20 + 5242880*a^21 + 
       983040*a^22)*x^4*y^3)/(1509949440*(1 - 2*a)^4*(3 - 2*a)^2*(-3 + a)*
      (-2 + a)^2*(-1 + a)^4*(1 + a)^3*(2 + a)*(-5 + 2*a)*(1 + 2*a)^3*
      (3 + 2*a)) + ((11776750285 + 524927881*a + 7457775506*a^2 + 
       16411808112*a^3 - 27747220032*a^4 + 11744406368*a^5 - 1467530304*a^6 - 
       115517696*a^7 + 29899520*a^8 - 259840*a^9 - 89600*a^10)*x^3*y^6)/
     (42278584320*(1 - 2*a)^2*(-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)^2*(1 + a)*
      (-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*(1 + 2*a)) + 
    ((4025829865 - 4625489431*a + 7195130724*a^2 - 7684199984*a^3 + 
       4527545760*a^4 - 988508960*a^5 - 95916928*a^6 + 64166144*a^7 - 
       6316800*a^8 - 102144*a^9 + 21504*a^10)*x^2*y^9)/
     (84557168640*(1 - 2*a)^2*(-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)^2*
      (1 + a)*(-9 + 2*a)*(-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*(1 + 2*a)) + 
    ((928742795 - 893536248*a + 305801100*a^2 - 41084736*a^3 + 587664*a^4 + 
       285824*a^5 - 14784*a^6)*x*y^12)/(3720515420160*(-6 + a)*(-5 + a)*
      (-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)*(-11 + 2*a)*(-9 + 2*a)*(-7 + 2*a)*
      (-5 + 2*a)*(-3 + 2*a)*(-1 + 2*a)) + ((-31 + 2*a)*y^15)/
     (676457349120*(-7 + a)*(-6 + a)*(-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)*
      (-1 + a)*(-3 + 2*a)*(-1 + 2*a)))*\[Eta]^15 + 
  (((99 + 40*a + 4*a^2)^2*(61425 + 59760*a - 252624*a^2 - 262720*a^3 + 
       18784*a^4 + 93440*a^5 + 35584*a^6 + 5120*a^7 + 256*a^8)*x^8)/
     (42278584320*(1 + a)*(2 + a)*(3 + a)*(4 + a)*y^8) + 
    ((46340298963 + 211394820645*a + 510508197897*a^2 + 504459593067*a^3 - 
       280831040320*a^4 - 1048096172764*a^5 - 839019466320*a^6 - 
       102159431376*a^7 + 354877077888*a^8 + 386845577280*a^9 + 
       228049403648*a^10 + 85892368640*a^11 + 20746457088*a^12 + 
       3164310528*a^13 + 317706240*a^14 + 24612864*a^15 + 1212416*a^16 - 
       16384*a^17)*x^7)/(10569646080*(-1 + a)^2*(1 + a)^3*(2 + a)*(3 + a)*
      (-1 + 2*a)*(1 + 2*a)*(3 + 2*a)*(5 + 2*a)*y^5) + 
    ((-6945625465470 + 5985318771531*a + 18269705734113*a^2 - 
       28684883813655*a^3 - 31704990021243*a^4 + 71979969877871*a^5 + 
       103070788613051*a^6 - 111831078029653*a^7 - 187801395550691*a^8 + 
       84222611523058*a^9 + 145964155495936*a^10 + 5378327132992*a^11 - 
       58767240161216*a^12 - 35681712056192*a^13 + 14074866182656*a^14 + 
       15143913298432*a^15 - 2181870434816*a^16 - 1640050107392*a^17 + 
       97318076416*a^18 - 180656979968*a^19 + 19686375424*a^20 + 
       32585777152*a^21 - 280297472*a^22 - 425525248*a^23 - 18546688*a^24 + 
       131072*a^25)*x^6)/(12079595520*(-2 + a)^2*(-1 + a)^4*(1 + a)^5*(2 + a)*
      (3 + a)*(-3 + 2*a)*(3 + 2*a)*(-1 + 4*a^2)^3*y^2) - 
    ((173682692749350 - 325606776008067*a + 1283668382607*a^2 + 
       351763136180988*a^3 + 212691468416060*a^4 - 814260835786075*a^5 - 
       115693229237585*a^6 + 1159291988706850*a^7 - 1100978142844640*a^8 + 
       558598941293440*a^9 + 124856207671360*a^10 - 453258912947840*a^11 + 
       203216210859520*a^12 + 53411185431040*a^13 - 54387355788800*a^14 + 
       2427180313600*a^15 + 5094920151040*a^16 - 459732746240*a^17 - 
       327052083200*a^18 + 51001262080*a^19 + 3504209920*a^20 - 
       481230848*a^21 - 22085632*a^22 + 131072*a^23)*x^5*y)/
     (12079595520*(1 - 2*a)^4*(3 - 2*a)^2*(-3 + a)*(-2 + a)^2*(-1 + a)^4*
      (1 + a)^3*(2 + a)*(1 + 2*a)^3*(3 + 2*a)) + 
    ((-61267401492880518 + 101716524287413749*a + 19618296606041781*a^2 - 
       119584817899198126*a^3 - 70929061845392356*a^4 + 
       226282846215437493*a^5 + 68873434915931817*a^6 - 
       334419285025630236*a^7 + 319433710458281708*a^8 - 
       156804349802572992*a^9 - 87479525791863232*a^10 + 
       163199425288552704*a^11 - 41797829174188288*a^12 - 
       35104286441482752*a^13 + 18757924465339904*a^14 + 
       1702276892227584*a^15 - 2721319468079104*a^16 + 318492587409408*a^17 + 
       145548840550400*a^18 - 41008623845376*a^19 + 1633200570368*a^20 + 
       432120070144*a^21 - 27242987520*a^22 - 1513881600*a^23 + 9175040*a^24)*
      x^4*y^4)/(1352914698240*(1 - 2*a)^4*(3 - 2*a)^2*(-4 + a)*(-3 + a)*
      (-2 + a)^2*(-1 + a)^4*(1 + a)^3*(2 + a)*(-7 + 2*a)*(-5 + 2*a)*
      (1 + 2*a)^3*(3 + 2*a)) + 
    ((1252087343235 - 818811894307*a + 1647526658466*a^2 - 356889350820*a^3 - 
       1342502429752*a^4 + 1079059329056*a^5 - 321509667008*a^6 + 
       34035602304*a^7 + 2223512576*a^8 - 689721088*a^9 + 22546944*a^10 + 
       2042880*a^11 - 14336*a^12)*x^3*y^7)/(676457349120*(1 - 2*a)^2*(-5 + a)*
      (-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)^2*(1 + a)*(-9 + 2*a)*(-7 + 2*a)*
      (-5 + 2*a)*(-3 + 2*a)*(1 + 2*a)) + 
    ((55324076382207 - 75995759300961*a + 104059398994914*a^2 - 
       118298903698060*a^3 + 88926904210568*a^4 - 34107891623584*a^5 + 
       4620083898176*a^6 + 681335895680*a^7 - 279106826240*a^8 + 
       25899498240*a^9 + 82987520*a^10 - 91069440*a^11 + 788480*a^12)*x^2*
      y^10)/(297641233612800*(1 - 2*a)^2*(-6 + a)*(-5 + a)*(-4 + a)*(-3 + a)*
      (-2 + a)*(-1 + a)^2*(1 + a)*(-11 + 2*a)*(-9 + 2*a)*(-7 + 2*a)*
      (-5 + 2*a)*(-3 + 2*a)*(1 + 2*a)) + 
    ((805986589345 - 954911537792*a + 445337080240*a^2 - 101889069568*a^3 + 
       10979421024*a^4 - 243955712*a^5 - 50482432*a^6 + 3514368*a^7 - 
       36608*a^8)*x*y^13)/(773867207393280*(-7 + a)*(-6 + a)*(-5 + a)*
      (-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)*(-13 + 2*a)*(-11 + 2*a)*(-9 + 2*a)*
      (-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*(-1 + 2*a)) + 
    ((2179 - 264*a + 4*a^2)*y^16)/(173173081374720*(-8 + a)*(-7 + a)*(-6 + a)*
      (-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)*(-3 + 2*a)*(-1 + 2*a)))*
   \[Eta]^16 + 
  (-1/21139292160*((9 + 2*a)^2*(186441255 + 308755322*a + 261124528*a^2 + 
        140515360*a^3 + 50886944*a^4 + 13752512*a^5 + 3096320*a^6 + 
        539136*a^7 + 57088*a^8 + 2560*a^9)*x^8)/((1 + a)*(2 + a)*(3 + a)*
       (4 + a)*y^7) - ((11735667237 + 141171728509*a + 452773549813*a^2 + 
       760188597163*a^3 + 510964738634*a^4 - 786202722836*a^5 - 
       2121056650904*a^6 - 1892008731792*a^7 - 491023425248*a^8 + 
       467434997696*a^9 + 553650403968*a^10 + 316729917696*a^11 + 
       126470839808*a^12 + 35194717184*a^13 + 5774620672*a^14 + 
       362139648*a^15 - 16818176*a^16 - 2080768*a^17 - 98304*a^18)*x^7)/
     (3523215360*(1 + a)^3*(2 + a)*(3 + a)*(3 + 2*a)*(5 + 2*a)*
      (-1 + a + 4*a^2 - 4*a^3)^2*y^4) + 
    ((18230993254962 - 319471747060077*a - 36146697881679*a^2 + 
       891076405485669*a^3 + 16114057950601*a^4 - 1695600019112653*a^5 - 
       23909559422545*a^6 + 3311823505638119*a^7 - 70576638801351*a^8 - 
       3879184810775850*a^9 + 181483267895980*a^10 + 2286434755460760*a^11 + 
       135998234211840*a^12 - 356691210683520*a^13 - 361880770594560*a^14 - 
       549668592844800*a^15 + 423222024691200*a^16 + 339708495467520*a^17 - 
       198645825853440*a^18 - 75710974095360*a^19 + 38595177136128*a^20 + 
       8129165033472*a^21 - 2760843329536*a^22 - 546290991104*a^23 + 
       26647527424*a^24 + 20439236608*a^25 + 1309409280*a^26 - 
       48758784*a^27 - 4194304*a^28)*x^6)/(6039797760*(1 - 2*a)^4*(3 - 2*a)^2*
      (-2 + a)^2*(-1 + a)^4*(1 + a)^5*(2 + a)*(3 + a)*(1 + 2*a)^5*(3 + 2*a)*
      y) + ((-42404396243886 + 60604979675571*a + 23897012998287*a^2 - 
       71714100616290*a^3 - 81353857084344*a^4 + 162302961489583*a^5 + 
       76586681303095*a^6 - 225170552031488*a^7 + 201234861725152*a^8 - 
       100630714556480*a^9 - 63742708823744*a^10 + 100040886636544*a^11 - 
       17557636224512*a^12 - 19612692090368*a^13 + 7135377029632*a^14 + 
       1131304615936*a^15 - 720711704576*a^16 + 7731134464*a^17 + 
       25179209728*a^18 - 1348861952*a^19 - 248643584*a^20 + 3604480*a^21 + 
       458752*a^22)*x^5*y^2)/(12079595520*(1 - 2*a)^4*(3 - 2*a)^2*(-3 + a)*
      (-2 + a)^2*(-1 + a)^4*(1 + a)^3*(2 + a)*(1 + 2*a)^3*(3 + 2*a)) - 
    ((3986239495570470 - 5647526779539537*a - 2559117552437107*a^2 + 
       7102477392728116*a^3 + 5949048588047180*a^4 - 12901988168948029*a^5 - 
       7164844759404687*a^6 + 19078188575270618*a^7 - 15810712655625040*a^8 + 
       7350166645214624*a^9 + 6121113537995008*a^10 - 9190423729277440*a^11 + 
       1463705540279040*a^12 + 2288164816504832*a^13 - 904047108470272*a^14 - 
       160373982297088*a^15 + 132868954624000*a^16 - 10147559219200*a^17 - 
       5444420861952*a^18 + 995846979584*a^19 + 4713676800*a^20 - 
       8094679040*a^21 + 71106560*a^22 + 13762560*a^23)*x^4*y^5)/
     (676457349120*(1 - 2*a)^4*(3 - 2*a)^2*(-4 + a)*(-3 + a)*(-2 + a)^2*
      (-1 + a)^4*(1 + a)^3*(2 + a)*(-7 + 2*a)*(-5 + 2*a)*(1 + 2*a)^3*
      (3 + 2*a)) + ((127028302055 - 86469668849*a + 182121885744*a^2 - 
       78828308964*a^3 - 63746792544*a^4 + 59316031200*a^5 - 
       16405397248*a^6 + 1395809664*a^7 + 108697344*a^8 - 19143936*a^9 + 
       57344*a^10 + 35840*a^11)*x^3*y^8)/(676457349120*(1 - 2*a)^2*(-5 + a)*
      (-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)^2*(1 + a)*(-9 + 2*a)*(-7 + 2*a)*
      (-5 + 2*a)*(-3 + 2*a)*(1 + 2*a)) + 
    ((1468323441717 - 1853841376107*a + 2325302433410*a^2 - 
       2628472244280*a^3 + 2120629077248*a^4 - 825780792608*a^5 + 
       105769737920*a^6 + 14732664320*a^7 - 4994330880*a^8 + 336385280*a^9 + 
       6504960*a^10 - 788480*a^11)*x^2*y^11)/(148820616806400*(1 - 2*a)^2*
      (-6 + a)*(-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)^2*(1 + a)*
      (-11 + 2*a)*(-9 + 2*a)*(-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*(1 + 2*a)) + 
    ((33766944085 - 37675433562*a + 16155320324*a^2 - 3264178632*a^3 + 
       281334768*a^4 + 251680*a^5 - 1418560*a^6 + 54912*a^7)*x*y^14)/
     (773867207393280*(-7 + a)*(-6 + a)*(-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)*
      (-1 + a)*(-13 + 2*a)*(-11 + 2*a)*(-9 + 2*a)*(-7 + 2*a)*(-5 + 2*a)*
      (-3 + 2*a)*(-1 + 2*a)) + ((35 - 2*a)*y^17)/(86586540687360*(-8 + a)*
      (-7 + a)*(-6 + a)*(-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)*
      (-3 + 2*a)*(-1 + 2*a)))*\[Eta]^17 + 
  (((3712164616689606558 - 13171509535928655861*a + 15317839071205948818*
        a^2 + 2004047563212529299*a^3 - 19827275304513433026*a^4 + 
       5693368969529133522*a^5 + 14719054245019640004*a^6 + 
       21319918821136394542*a^7 - 84062973328323906302*a^8 + 
       72089122088984327639*a^9 + 18677919741424269458*a^10 - 
       76533006912093940881*a^11 + 71057457006980191410*a^12 - 
       65211805120868262580*a^13 + 32318186162217502760*a^14 + 
       31924738526289308560*a^15 - 28966166004423986720*a^16 - 
       28180785246940301760*a^17 + 35035021023463774080*a^18 + 
       2875420192435607040*a^19 - 17458964183511763968*a^20 + 
       5360047969724921856*a^21 + 2860085147743260672*a^22 - 
       1813946485555912704*a^23 - 23870487094247424*a^24 + 
       205352267758665728*a^25 - 26603008022216704*a^26 - 
       9675778752315392*a^27 + 1874855175258112*a^28 + 223836330786816*a^29 - 
       50689878786048*a^30 - 1560846270464*a^31 + 275890831360*a^32 + 
       9583984640*a^33 - 41943040*a^34)*x^6)/(2899102924800*(1 - 2*a)^6*
      (3 - 2*a)^2*(-3 + a)^2*(-2 + a)^2*(-1 + a)^6*(1 + a)^5*(2 + a)*(3 + a)*
      (1 + 2*a)^5*(3 + 2*a)) + ((143 + 48*a + 4*a^2)^2*
      (722925 + 837810*a - 2844144*a^2 - 3646560*a^3 - 346528*a^4 + 
       1147328*a^5 + 621824*a^6 + 135680*a^7 + 13568*a^8 + 512*a^9)*x^9)/
     (1522029035520*(1 + a)*(2 + a)*(3 + a)*(4 + a)*y^9) + 
    ((10188242733249 + 50179987181625*a + 129221620516543*a^2 + 
       148419659989223*a^3 - 31861739304208*a^4 - 261488596870912*a^5 - 
       261822380149120*a^6 - 73589377901888*a^7 + 77994427717888*a^8 + 
       109129222454784*a^9 + 73457547152896*a^10 + 33035801653760*a^11 + 
       10473892466688*a^12 + 2342133694464*a^13 + 366268579840*a^14 + 
       40349188096*a^15 + 3264872448*a^16 + 194576384*a^17 + 5963776*a^18 - 
       65536*a^19)*x^8)/(676457349120*(-1 + a)^2*(1 + a)^3*(2 + a)*(3 + a)*
      (4 + a)*(-1 + 2*a)*(1 + 2*a)*(3 + 2*a)*(5 + 2*a)*y^6) + 
    ((-61964350252182 - 821420295402249*a - 460221384634443*a^2 + 
       355087453248729*a^3 + 367203898452461*a^4 + 5105133221476479*a^5 + 
       11100226569829563*a^6 + 1668114583415651*a^7 - 28981946485421043*a^8 - 
       27420489092320458*a^9 + 23389797656235756*a^10 + 
       36155940741386136*a^11 + 178040809251648*a^12 - 
       20052684386498688*a^13 - 8893210597279488*a^14 + 
       4794466071951360*a^15 + 4283199618639360*a^16 - 133579452312576*a^17 - 
       733141000378368*a^18 - 117042310115328*a^19 + 21104133488640*a^20 + 
       9389556006912*a^21 + 4244316749824*a^22 + 762447986688*a^23 - 
       47908061184*a^24 - 9212395520*a^25 - 288620544*a^26 + 1572864*a^27)*
      x^7)/(1014686023680*(-2 + a)^2*(-1 + a)^4*(1 + a)^5*(2 + a)*(3 + a)*
      (-3 + 2*a)*(3 + 2*a)*(5 + 2*a)*(-1 + 4*a^2)^3*y^3) - 
    ((151062591610011114 - 295235090647586451*a + 35817326719987437*a^2 + 
       290587387520040002*a^3 + 185504175348988924*a^4 - 
       770411756583243283*a^5 + 63513581054489089*a^6 + 
       929305776893237828*a^7 - 1234665357832597748*a^8 + 
       876683748297062720*a^9 + 1847399428555840*a^10 - 
       519614223191164672*a^11 + 289134255874887424*a^12 + 
       28318376792811008*a^13 - 69391029484634624*a^14 + 
       14573354013145088*a^15 + 4425442626021376*a^16 - 
       2071829442248704*a^17 + 115225151291392*a^18 + 53209333956608*a^19 - 
       6602862166016*a^20 - 279125360640*a^21 + 38894370816*a^22 + 
       1260650496*a^23 - 5505024*a^24)*x^5*y^3)/(16234976378880*(1 - 2*a)^4*
      (3 - 2*a)^2*(-4 + a)*(-3 + a)*(-2 + a)^2*(-1 + a)^4*(1 + a)^3*(2 + a)*
      (-5 + 2*a)*(1 + 2*a)^3*(3 + 2*a)) - 
    ((1793707648924967010 - 2943989299478357667*a - 534274877059451853*a^2 + 
       3416304226505670832*a^3 + 1802247010583808696*a^4 - 
       6237285275657924727*a^5 - 1835587432668779873*a^6 + 
       9036992666830956658*a^7 - 8755914748800898652*a^8 + 
       5040657735028618792*a^9 + 1438833164986139584*a^10 - 
       4566477176313342848*a^11 + 1912167585516918016*a^12 + 
       677221706206609408*a^13 - 693491032581553664*a^14 + 
       89913706260683776*a^15 + 67159974701430784*a^16 - 
       25611261369061376*a^17 + 1388828381790208*a^18 + 
       820937710796800*a^19 - 158780787458048*a^20 + 4587967414272*a^21 + 
       1023956942848*a^22 - 51946323968*a^23 - 2306605056*a^24 + 
       11010048*a^25)*x^4*y^6)/(64939905515520*(1 - 2*a)^4*(3 - 2*a)^2*
      (-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)^2*(-1 + a)^4*(1 + a)^3*(2 + a)*
      (-9 + 2*a)*(-7 + 2*a)*(-5 + 2*a)*(1 + 2*a)^3*(3 + 2*a)) + 
    ((10699514808802851 - 10635664051295867*a + 17925568840929804*a^2 - 
       12901044169632048*a^3 + 289869168894144*a^4 + 3809001982785552*a^5 - 
       1930874575807104*a^6 + 403928316044288*a^7 - 29795184334080*a^8 - 
       2111498062080*a^9 + 427138145280*a^10 - 9816576000*a^11 - 
       823173120*a^12 + 4730880*a^13)*x^3*y^9)/(10715084410060800*(1 - 2*a)^2*
      (-6 + a)*(-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)^2*(1 + a)*
      (-11 + 2*a)*(-9 + 2*a)*(-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*(1 + 2*a)) - 
    ((-8023364243645261 + 11702654682666703*a - 13531407167347284*a^2 + 
       15434650075663952*a^3 - 14527092121537344*a^4 + 7627710837880752*a^5 - 
       1954002781357696*a^6 + 161230739990528*a^7 + 28476604865280*a^8 - 
       7287985253120*a^9 + 484418288640*a^10 + 4103024640*a^11 - 
       1212456960*a^12 + 8785920*a^13)*x^2*y^12)/(185728129774387200*
      (1 - 2*a)^2*(-7 + a)*(-6 + a)*(-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)*
      (-1 + a)^2*(1 + a)*(-13 + 2*a)*(-11 + 2*a)*(-9 + 2*a)*(-7 + 2*a)*
      (-5 + 2*a)*(-3 + 2*a)*(1 + 2*a)) + 
    ((300181507853325 - 393068054069918*a + 210451065363056*a^2 - 
       59051076158880*a^3 + 9086832200160*a^4 - 683837540672*a^5 + 
       6549647104*a^6 + 2395993600*a^7 - 124650240*a^8 + 1098240*a^9)*x*y^15)/
     (1485825038195097600*(-8 + a)*(-7 + a)*(-6 + a)*(-5 + a)*(-4 + a)*
      (-3 + a)*(-2 + a)*(-1 + a)*(-15 + 2*a)*(-13 + 2*a)*(-11 + 2*a)*
      (-9 + 2*a)*(-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*(-1 + 2*a)) + 
    ((-2739 + 296*a - 4*a^2)*y^18)/(24936923717959680*(-9 + a)*(-8 + a)*
      (-7 + a)*(-6 + a)*(-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)*
      (-3 + 2*a)*(-1 + 2*a)))*\[Eta]^18 + 
  (-1/1522029035520*((11 + 2*a)^2*(7781011875 + 13574760300*a + 
        11905334460*a^2 + 6748598976*a^3 + 2634926432*a^4 + 753096320*a^5 + 
        171225472*a^6 + 31480832*a^7 + 4179712*a^8 + 330752*a^9 + 11264*a^10)*
       x^9)/((1 + a)*(2 + a)*(3 + a)*(4 + a)*y^8) - 
    ((4421863893069 + 42184739387055*a + 142968116335069*a^2 + 
       275057560377649*a^3 + 269158735483110*a^4 - 122559990357312*a^5 - 
       708363891792064*a^6 - 848054246634944*a^7 - 399862069254272*a^8 + 
       88426472709632*a^9 + 244443469725184*a^10 + 174791532613120*a^11 + 
       78717134705664*a^12 + 25694136909824*a^13 + 6149726093312*a^14 + 
       1005007355904*a^15 + 95121342464*a^16 + 2918383616*a^17 - 
       228786176*a^18 - 18284544*a^19 - 655360*a^20)*x^8)/
     (338228674560*(1 + a)^3*(2 + a)*(3 + a)*(4 + a)*(3 + 2*a)*(5 + 2*a)*
      (-1 + a + 4*a^2 - 4*a^3)^2*y^5) - 
    ((4050009297260514 - 88889805862344873*a + 43244292104396811*a^2 + 
       288793285482680271*a^3 - 51337805069699493*a^4 - 
       543446668325211427*a^5 - 96514486620900619*a^6 + 
       790153245601850909*a^7 + 102537772628238287*a^8 - 
       592955156618931568*a^9 + 37571386808577380*a^10 + 
       104676160312637136*a^11 - 124494960951600432*a^12 - 
       48759622176402816*a^13 + 66124800444504000*a^14 + 
       140003050082695680*a^15 + 81134907592705536*a^16 - 
       116027580502179840*a^17 - 91104118060505088*a^18 + 
       44988822179487744*a^19 + 33748835989954560*a^20 - 
       8196629816672256*a^21 - 5708164132995072*a^22 + 511165730455552*a^23 + 
       411603377520640*a^24 + 15120401956864*a^25 - 6266488094720*a^26 - 
       1109358804992*a^27 - 55036608512*a^28 + 1484783616*a^29 + 
       113246208*a^30)*x^7)/(1014686023680*(1 - 2*a)^4*(3 - 2*a)^2*(-2 + a)^2*
      (-1 + a)^4*(1 + a)^5*(2 + a)*(3 + a)*(1 + 2*a)^5*(3 + 2*a)*(5 + 2*a)*
      y^2) + ((2192241917548413738 - 4792424036055203295*a + 
       618347026066363578*a^2 + 6037985217980669085*a^3 - 
       536216177626021146*a^4 - 9783832480185149190*a^5 - 
       5577050388316898676*a^6 + 28409826855501860530*a^7 - 
       12376950986950727922*a^8 - 15785084195159495635*a^9 + 
       7490386346466069018*a^10 + 9187849714213191585*a^11 + 
       12362165637074045970*a^12 - 33733741055292995080*a^13 + 
       11761390202915923920*a^14 + 12859093830345096400*a^15 - 
       7175238289720794720*a^16 - 4378796088164524800*a^17 + 
       3302887327449569280*a^18 + 1271585482724774400*a^19 - 
       1517097948911336448*a^20 + 46669011345592320*a^21 + 
       327825383152115712*a^22 - 83288060772802560*a^23 - 
       25129332762722304*a^24 + 11727343174615040*a^25 + 
       182030051966976*a^26 - 564462875770880*a^27 + 31525041733632*a^28 + 
       10566759874560*a^29 - 579949559808*a^30 - 79623618560*a^31 + 
       471859200*a^32 + 83886080*a^33)*x^6*y)/(1449551462400*(1 - 2*a)^6*
      (3 - 2*a)^2*(-3 + a)^2*(-2 + a)^2*(-1 + a)^6*(1 + a)^5*(2 + a)*(3 + a)*
      (1 + 2*a)^5*(3 + 2*a)) + ((67932351843080454 - 193943588355945909*a + 
       114034080988180491*a^2 + 148294428799216750*a^3 + 
       49590827382287780*a^4 - 543159824589546101*a^5 + 
       278696001715034903*a^6 + 542472636526268380*a^7 - 
       1014867318526403500*a^8 + 867812715120054976*a^9 - 
       188577890132243008*a^10 - 374334170620573952*a^11 + 
       313182477424187648*a^12 - 26716894291719680*a^13 - 
       60629860326026752*a^14 + 21841128667187200*a^15 + 
       1881074310551552*a^16 - 2267115584700416*a^17 + 329857158594560*a^18 + 
       22275875995648*a^19 - 7331223371776*a^20 + 95202508800*a^21 + 
       39926562816*a^22 - 159645696*a^23 - 38535168*a^24)*x^5*y^4)/
     (16234976378880*(1 - 2*a)^4*(3 - 2*a)^2*(-4 + a)*(-3 + a)*(-2 + a)^2*
      (-1 + a)^4*(1 + a)^3*(2 + a)*(-7 + 2*a)*(-5 + 2*a)*(1 + 2*a)^3*
      (3 + 2*a)) + ((-77724060037917210 + 114668899662819627*a + 
       40032777445894323*a^2 - 139374252587643598*a^3 - 
       94815217643538668*a^4 + 247070717593285571*a^5 + 
       119085931576966599*a^6 - 363751920599286448*a^7 + 
       305490626306915868*a^8 - 166093756505392576*a^9 - 
       69404501347548480*a^10 + 173942833913444864*a^11 - 
       62782682039877888*a^12 - 30967610540604928*a^13 + 
       25206958929977856*a^14 - 2024949078605824*a^15 - 
       2627511601281024*a^16 + 813504150978560*a^17 - 26699600314368*a^18 - 
       21119068536832*a^19 + 2729926656000*a^20 + 26962231296*a^21 - 
       15329198080*a^22 + 66060288*a^23 + 16515072*a^24)*x^4*y^7)/
     (32469952757760*(1 - 2*a)^4*(3 - 2*a)^2*(-5 + a)*(-4 + a)*(-3 + a)*
      (-2 + a)^2*(-1 + a)^4*(1 + a)^3*(2 + a)*(-9 + 2*a)*(-7 + 2*a)*
      (-5 + 2*a)*(1 + 2*a)^3*(3 + 2*a)) + 
    ((725710607813787 - 681271658746669*a + 1160344026105202*a^2 - 
       845465723243740*a^3 + 107060145553288*a^4 + 155329203728864*a^5 - 
       82337495774912*a^6 + 15876790807680*a^7 - 938281006080*a^8 - 
       75858182400*a^9 + 9224624640*a^10 + 8279040*a^11 - 11827200*a^12)*x^3*
      y^10)/(10715084410060800*(1 - 2*a)^2*(-6 + a)*(-5 + a)*(-4 + a)*
      (-3 + a)*(-2 + a)*(-1 + a)^2*(1 + a)*(-11 + 2*a)*(-9 + 2*a)*(-7 + 2*a)*
      (-5 + 2*a)*(-3 + 2*a)*(1 + 2*a)) + 
    ((176443164247847 - 241135974670413*a + 251205741920976*a^2 - 
       285888332838140*a^3 + 293893600949168*a^4 - 157208022274592*a^5 + 
       38583172353024*a^6 - 2784206522240*a^7 - 514850702080*a^8 + 
       105500778240*a^9 - 4999188480*a^10 - 112020480*a^11 + 8785920*a^12)*
      x^2*y^13)/(92864064887193600*(1 - 2*a)^2*(-7 + a)*(-6 + a)*(-5 + a)*
      (-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)^2*(1 + a)*(-13 + 2*a)*(-11 + 2*a)*
      (-9 + 2*a)*(-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*(1 + 2*a)) + 
    ((10736698959525 - 13406947328656*a + 6734887674320*a^2 - 
       1730747120960*a^3 + 233709338720*a^4 - 13696260864*a^5 - 
       169312000*a^6 + 54912000*a^7 - 1647360*a^8)*x*y^16)/
     (1485825038195097600*(-8 + a)*(-7 + a)*(-6 + a)*(-5 + a)*(-4 + a)*
      (-3 + a)*(-2 + a)*(-1 + a)*(-15 + 2*a)*(-13 + 2*a)*(-11 + 2*a)*
      (-9 + 2*a)*(-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*(-1 + 2*a)) + 
    ((-39 + 2*a)*y^19)/(12468461858979840*(-9 + a)*(-8 + a)*(-7 + a)*(-6 + a)*
      (-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)*(-3 + 2*a)*(-1 + 2*a)))*
   \[Eta]^19 + (((2145 + 1006*a + 156*a^2 + 8*a^3)^2*
      (915705 + 1035522*a - 3628944*a^2 - 4514336*a^3 - 323232*a^4 + 
       1450176*a^5 + 747264*a^6 + 155136*a^7 + 14592*a^8 + 512*a^9)*x^10)/
     (121762322841600*(1 + a)*(2 + a)*(3 + a)*(4 + a)*(5 + a)*y^10) + 
    ((2194918584137271 + 11688792362657487*a + 32439354468745149*a^2 + 
       43080577144862517*a^3 + 4003999074832860*a^4 - 61617719972640100*a^5 - 
       78662365597403328*a^6 - 35450188588171456*a^7 + 
       12787692046521600*a^8 + 30226202464967936*a^9 + 
       23973584887604736*a^10 + 12416788268357120*a^11 + 
       4683561664432128*a^12 + 1320559927347200*a^13 + 278497800634368*a^14 + 
       43674856472576*a^15 + 5085602906112*a^16 + 444158836736*a^17 + 
       29297541120*a^18 + 1348272128*a^19 + 29097984*a^20 - 262144*a^21)*x^9)/
     (24352464568320*(-1 + a)^2*(1 + a)^3*(2 + a)*(3 + a)*(4 + a)*(-1 + 2*a)*
      (1 + 2*a)*(3 + 2*a)*(5 + 2*a)*(7 + 2*a)*y^7) + 
    ((167966336448278424 - 166668288892787196*a - 1848819519040310298*a^2 - 
       2626247074480786965*a^3 + 1344632446012442709*a^4 + 
       8761861213996120369*a^5 + 12673132148972964413*a^6 + 
       8004852823675656779*a^7 - 13266439031277613633*a^8 - 
       40539250879291435657*a^9 - 25605173852881042663*a^10 + 
       29332554596459993470*a^11 + 47341490545110961992*a^12 + 
       8492120044129593024*a^13 - 23897761711560989232*a^14 - 
       17030872127970341664*a^15 + 1187172446691827712*a^16 + 
       6145841495097321984*a^17 + 2284163213209133568*a^18 - 
       429711052942377984*a^19 - 550629732545236992*a^20 - 
       133904175351644160*a^21 + 11882504774885376*a^22 + 
       14529686584672256*a^23 + 4288215586766848*a^24 + 
       793592372592640*a^25 + 85364509573120*a^26 + 143902769152*a^27 - 
       974386626560*a^28 - 68895637504*a^29 - 1425014784*a^30 + 6291456*a^31)*
      x^8)/(64939905515520*(-2 + a)^2*(-1 + a)^4*(1 + a)^5*(2 + a)^3*(3 + a)*
      (4 + a)*(-3 + 2*a)*(-1 + 2*a)^3*(1 + 2*a)^3*(3 + 2*a)*(5 + 2*a)*y^4) - 
    ((423163160303728849830 - 1700535540939303699009*a + 
       2301967303207884025794*a^2 + 10181948862638498859*a^3 - 
       2673956927482939599426*a^4 - 60803207848772590434*a^5 + 
       3109158045898304112732*a^6 + 5424003628057633200142*a^7 - 
       15142510239679552997718*a^8 + 5404426588982896036515*a^9 + 
       9243318355867991107634*a^10 - 3461650874369279665561*a^11 - 
       3755683122373804561886*a^12 - 9781567252891519404352*a^13 + 
       18345217950963628923840*a^14 - 4661055800831156680800*a^15 - 
       7008284718438684776000*a^16 + 3871766124897767860480*a^17 + 
       1046337258649110909440*a^18 - 842392667500094472960*a^19 - 
       455023811069313661440*a^20 + 381547041437177708544*a^21 + 
       95051842103178264576*a^22 - 154171634700263768064*a^23 + 
       18837310987144298496*a^24 + 25543787482166657024*a^25 - 
       7715752033646149632*a^26 - 1575186951939489792*a^27 + 
       794617984072941568*a^28 + 16754079359303680*a^29 - 
       30717853988552704*a^30 + 487297034223616*a^31 + 477369169084416*a^32 + 
       963800727552*a^33 - 1924849991680*a^34 - 49744445440*a^35 + 
       167772160*a^36)*x^7)/(81174881894400*(1 - 2*a)^6*(3 - 2*a)^2*
      (-3 + a)^2*(-2 + a)^2*(-1 + a)^6*(1 + a)^5*(2 + a)*(3 + a)*(1 + 2*a)^5*
      (3 + 2*a)*(5 + 2*a)*y) + 
    ((17320242874060655582490 - 36995112734393788797249*a + 
       2381560330745282921046*a^2 + 48774070488365005739841*a^3 + 
       4082600198626949942016*a^4 - 88165540901202328127922*a^5 - 
       54460765246448559677252*a^6 + 245804460325026848707458*a^7 - 
       87839665687431224030342*a^8 - 161897271827129739555669*a^9 + 
       61884167229654490568126*a^10 + 121368913655677108258541*a^11 + 
       49844461473841696755116*a^12 - 269736157740830778281640*a^13 + 
       162110472112507898990000*a^14 + 40417172240202813516480*a^15 - 
       78388794462255749370560*a^16 + 17955701273999711551360*a^17 + 
       17058887128759598396160*a^18 - 9310827289366885789440*a^19 - 
       3473083171241421588480*a^20 + 3595129891850889621504*a^21 + 
       70141624511159721984*a^22 - 785035137528219303936*a^23 + 
       173732761850572734464*a^24 + 57721198172727017472*a^25 - 
       26252551844047618048*a^26 + 524224069032148992*a^27 + 
       1120419064982536192*a^28 - 138270697952116736*a^29 - 
       10522781318905856*a^30 + 2043449394069504*a^31 + 36369653039104*a^32 - 
       7216425861120*a^33 - 182619996160*a^34 + 587202560*a^35)*x^6*y^2)/
     (1298798110310400*(1 - 2*a)^6*(3 - 2*a)^2*(-4 + a)*(-3 + a)^2*(-2 + a)^2*
      (-1 + a)^6*(1 + a)^5*(2 + a)*(3 + a)*(-5 + 2*a)*(1 + 2*a)^5*
      (3 + 2*a)) - ((9337129127506607850 + 30310003798261682805*a - 
       83775769740789242679*a^2 + 18072177670137087990*a^3 + 
       32765811929030233560*a^4 + 114269921489126795325*a^5 - 
       219562059001080231171*a^6 - 19515565392610134440*a^7 + 
       316274140718968394200*a^8 - 383503780333215532400*a^9 + 
       208024620602868781840*a^10 + 51110521141932336640*a^11 - 
       139573610196725972480*a^12 + 58033744730088901120*a^13 + 
       10353787522415864320*a^14 - 14218832023756697600*a^15 + 
       2837213286083399680*a^16 + 680541736966266880*a^17 - 
       379094939945492480*a^18 + 52199404640665600*a^19 + 
       1270818842214400*a^20 - 927771350466560*a^21 + 53752968577024*a^22 + 
       3055967272960*a^23 - 218861404160*a^24 - 6495928320*a^25 + 
       22020096*a^26)*x^5*y^5)/(1298798110310400*(1 - 2*a)^4*(3 - 2*a)^2*
      (-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)^2*(-1 + a)^4*(1 + a)^3*(2 + a)*
      (-9 + 2*a)*(-7 + 2*a)*(-5 + 2*a)*(1 + 2*a)^3*(3 + 2*a)) + 
    ((-4014990619779329342406 + 6749396600684729427891*a + 
       731426919109852705227*a^2 - 7499818720216153745898*a^3 - 
       3099706543909123571200*a^4 + 13360138345298873408511*a^5 + 
       3518508592554331592627*a^6 - 19737082629988673813448*a^7 + 
       18935528718528717005960*a^8 - 11510469355812811691664*a^9 - 
       924299386810118044048*a^10 + 8927773275520897684992*a^11 - 
       5354747467275340372480*a^12 - 468169163912080310784*a^13 + 
       1571600441272610412032*a^14 - 473237138053969195008*a^15 - 
       73311391247269089280*a^16 + 72977133934115905536*a^17 - 
       15193383424569745408*a^18 + 322786392653955072*a^19 + 
       334309303129604096*a^20 - 46905830248611840*a^21 + 
       949615657943040*a^22 + 202775962583040*a^23 - 8006011453440*a^24 - 
       308831846400*a^25 + 1211105280*a^26)*x^4*y^8)/
     (342882701121945600*(1 - 2*a)^4*(3 - 2*a)^2*(-6 + a)*(-5 + a)*(-4 + a)*
      (-3 + a)*(-2 + a)^2*(-1 + a)^4*(1 + a)^3*(2 + a)*(-11 + 2*a)*(-9 + 2*a)*
      (-7 + 2*a)*(-5 + 2*a)*(1 + 2*a)^3*(3 + 2*a)) + 
    ((809740786888281759 - 950219104712534131*a + 1447917696702956278*a^2 - 
       1258190742290465784*a^3 + 455436462150085824*a^4 + 
       37637114033557296*a^5 - 88942153200815328*a^6 + 
       30890503139870464*a^7 - 4748571169109248*a^8 + 245431724778240*a^9 + 
       19671337720320*a^10 - 2706621265920*a^11 + 42681999360*a^12 + 
       3628584960*a^13 - 17571840*a^14)*x^3*y^11)/(2228737557292646400*
      (1 - 2*a)^2*(-7 + a)*(-6 + a)*(-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)*
      (-1 + a)^2*(1 + a)*(-13 + 2*a)*(-11 + 2*a)*(-9 + 2*a)*(-7 + 2*a)*
      (-5 + 2*a)*(-3 + 2*a)*(1 + 2*a)) + 
    ((1536375553890685215 - 2366710973930757485*a + 2358635963367063510*a^2 - 
       2604091395083287976*a^3 + 2973161800266963712*a^4 - 
       1951211825659309232*a^5 + 673584481237099552*a^6 - 
       115915017567865600*a^7 + 5615095324570368*a^8 + 1240363880467712*a^9 - 
       213451864417792*a^10 + 10374036248576*a^11 + 134606151680*a^12 - 
       19864965120*a^13 + 123002880*a^14)*x^2*y^14)/
     (166412404277850931200*(1 - 2*a)^2*(-8 + a)*(-7 + a)*(-6 + a)*(-5 + a)*
      (-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)^2*(1 + a)*(-15 + 2*a)*(-13 + 2*a)*
      (-11 + 2*a)*(-9 + 2*a)*(-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*(1 + 2*a)) + 
    ((44691300243861075 - 63470448750677328*a + 37826489301495780*a^2 - 
       12291992841914112*a^3 + 2350332351642080*a^4 - 260850841185792*a^5 + 
       14244342203520*a^6 - 328593408*a^7 - 40784789760*a^8 + 
       1642967040*a^9 - 12446720*a^10)*x*y^17)/(1212433231167199641600*
      (-9 + a)*(-8 + a)*(-7 + a)*(-6 + a)*(-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)*
      (-1 + a)*(-17 + 2*a)*(-15 + 2*a)*(-13 + 2*a)*(-11 + 2*a)*(-9 + 2*a)*
      (-7 + 2*a)*(-5 + 2*a)*(-3 + 2*a)*(-1 + 2*a)) + 
    ((3363 - 328*a + 4*a^2)*y^20)/(3989907794873548800*(-10 + a)*(-9 + a)*
      (-8 + a)*(-7 + a)*(-6 + a)*(-5 + a)*(-4 + a)*(-3 + a)*(-2 + a)*(-1 + a)*
      (-3 + 2*a)*(-1 + 2*a)))*\[Eta]^20)


==> anc/PNaa10.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{3/2 - (7*x^2*\[Eta]^6)/24 + (9449*x^4*\[Eta]^12)/120960 - 
  (102270817*x^6*\[Eta]^18)/2133734400, 5/2 + (107*x^2*\[Eta]^6)/840 - 
  (1695233*x^4*\[Eta]^12)/148176000 + (76720109901233*x^6*\[Eta]^18)/
   30764716012800000, 7/2 + (13*x^2*\[Eta]^6)/168 - 
  (10921*x^4*\[Eta]^12)/4346496 + (95353832269*x^6*\[Eta]^18)/
   493385539046400, 9/2 + (1571*x^2*\[Eta]^6)/27720 - 
  (68482418369*x^4*\[Eta]^12)/69225011856000 + 
  (6966001672062143707*x^6*\[Eta]^18)/172875262137927148800000, 
 11/2 + (773*x^2*\[Eta]^6)/17160 - (1467442279*x^4*\[Eta]^12)/2947600656000 + 
  (2965685356757508181*x^6*\[Eta]^18)/232398163106555846400000, 
 13/2 + (901*x^2*\[Eta]^6)/24024 - (21193466737*x^4*\[Eta]^12)/
   73660540393440 + (82446690884152932671*x^6*\[Eta]^18)/
   16155080842297860810547200, 15/2 + (2987*x^2*\[Eta]^6)/92820 - 
  (486532547934943*x^4*\[Eta]^12)/2674181998680192000 + 
  (7620497202213615148920871*x^6*\[Eta]^18)/3210178015722718885849804800000, 
 17/2 + (82*x^2*\[Eta]^6)/2907 - (1403375484947*x^4*\[Eta]^12)/
   11445807792706560 + (109429312446368161130707*x^6*\[Eta]^18)/
   89075530387261084339517644800, 19/2 + (20449*x^2*\[Eta]^6)/813960 - 
  (1477974395047343*x^4*\[Eta]^12)/17054528750743176000 + 
  (422937114868190833463382821*x^6*\[Eta]^18)/
   614262988833131725834313548800000, 21/2 + (91477*x^2*\[Eta]^6)/4037880 - 
  (17786507297966123*x^4*\[Eta]^12)/279800930618049456000 + 
  (9181930007276675750049637*x^6*\[Eta]^18)/22362780630841880543380281600000, 
 23/2 + (877*x^2*\[Eta]^6)/42504 - (1898149137323*x^4*\[Eta]^12)/
   39513465841449600 + (377476292890050922841475299*x^6*\[Eta]^18)/
   1466872559648229478153841752320000, 25/2 + (1133*x^2*\[Eta]^6)/59800 - 
  (1079158575639743*x^4*\[Eta]^12)/29009387368962000000 + 
  (3516535053016268159935659229*x^6*\[Eta]^18)/
   20931292152408187431026145000000000, 27/2 + (9985*x^2*\[Eta]^6)/570024 - 
  (24268388474819219*x^4*\[Eta]^12)/825370554804289603200 + 
  (298400541304388983965950848349*x^6*\[Eta]^18)/
   2629223359057635854366634115606272000, 
 29/2 + (12301*x^2*\[Eta]^6)/755160 - (728128211945723*x^4*\[Eta]^12)/
   30790941966648864000 + (82046563121319519091487356499*x^6*\[Eta]^18)/
   1039530675295632237021343155916800000, 
 31/2 + (36131*x^2*\[Eta]^6)/2373360 - (61424391633847741*x^4*\[Eta]^12)/
   3181762894839395328000 + (39966791795013524251796545749683*x^6*\[Eta]^18)/
   710209120112259432738574824839577600000, 
 33/2 + (27833*x^2*\[Eta]^6)/1947792 - (1266016895294494297*x^4*\[Eta]^12)/
   79291649992454937354240 + (95590452596994490166084488652993*x^6*\[Eta]^18)/
   2331219568414951900830743794633723084800, 
 35/2 + (234757*x^2*\[Eta]^6)/17435880 - 
  (271065243299625377087*x^4*\[Eta]^12)/20293654656937497387552000 + 
  (3420951842493452291296887096130214617529*x^6*\[Eta]^18)/
   112335883612267053689046163222246124838604800000, 
 37/2 + (58631*x^2*\[Eta]^6)/4606056 - (10571388184199628923*x^4*\[Eta]^12)/
   936533070407413218579840 + (5838509507150648887818818907872207161*x^6*
    \[Eta]^18)/253832467058945909667644407163340810117580800, 
 39/2 + (542741*x^2*\[Eta]^6)/44963880 - (65844633150584013833*x^4*\[Eta]^12)/
   6840657467861796201168000 + (701049613023018104354885794655551*x^6*
    \[Eta]^18)/39749539930003181210497622440984200600000, 
 41/2 + (220957*x^2*\[Eta]^6)/19251960 - 
  (114147288460638042227*x^4*\[Eta]^12)/13794719399491333775472000 + 
  (578894416216262542765234537019123263*x^6*\[Eta]^18)/
   42233392036225353316865456545506166060800000, 
 43/2 + (35641*x^2*\[Eta]^6)/3258024 - (290206766892222265*x^4*\[Eta]^12)/
   40499591038078361245056 + (135586315584389587434996139386535141*x^6*
    \[Eta]^18)/12573393085635231025660025372447239060838400, 
 45/2 + (1923571*x^2*\[Eta]^6)/184072680 - 
  (1397656376761721263321*x^4*\[Eta]^12)/223748388516151924657848000 + 
  (8249503630323235560609175500318425922487*x^6*\[Eta]^18)/
   961706946742996993701907487947198631257420800000, 
 47/2 + (3179*x^2*\[Eta]^6)/317814 - (1508364265305599389*x^4*\[Eta]^12)/
   275332741332528284697600 + (16119716482207882734135151153490231*x^6*
    \[Eta]^18)/2338700448202084049243210499913411368960000, 
 49/2 + (112663*x^2*\[Eta]^6)/11745300 - 
  (1984803081509736481603*x^4*\[Eta]^12)/410827382733345190704000000 + 
  (4749098554331853939284157227404346822641*x^6*\[Eta]^18)/
   849622109108216943441574062205270816320000000000, 
 51/2 + (3172987*x^2*\[Eta]^6)/344362200 - 
  (156959914116501673487*x^4*\[Eta]^12)/36653418094867586887875000 + 
  (252965740398162915366283998672931892223601*x^6*\[Eta]^18)/
   55334319547028513153134699680900215789520000000000, 
 53/2 + (246707*x^2*\[Eta]^6)/27830088 - (68328236671697657489*x^4*\[Eta]^12)/
   17917416825084297394473600 + (120538793889368829252537373655701645549*x^6*
    \[Eta]^18)/31987926111524183614937831208499071926012160000, 
 55/2 + (715241*x^2*\[Eta]^6)/83742120 - 
  (189352510375362206507581*x^4*\[Eta]^12)/55515485925816988773894192000 + 
  (413158523230557818003941913231258697621761*x^6*\[Eta]^18)/
   132058163542716640052806970738203416453467577600000, 
 57/2 + (495037*x^2*\[Eta]^6)/60076632 - 
  (536780743084357559257*x^4*\[Eta]^12)/175251783110268787917515136 + 
  (2556777899213057130323976839496517358593*x^6*\[Eta]^18)/
   977734089052564135200924320335828523697819724800, 
 59/2 + (1894139*x^2*\[Eta]^6)/237965880 - 
  (22200982622319514032499*x^4*\[Eta]^12)/8041489557862622381782416000 + 
  (411791622294840924851581514184039193573777*x^6*\[Eta]^18)/
   187230904359264304048388523043193626213058476800000, 
 61/2 + (721423*x^2*\[Eta]^6)/93717960 - 
  (1635957591567069726623*x^4*\[Eta]^12)/655120095427283041762752000 + 
  (6103864685652322871042603095214006315999269*x^6*\[Eta]^18)/
   3280596135525491931490944743504117830430388633600000}


==> anc/PNexpansions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     88269,       2172]
NotebookOptionsPosition[     86468,       2133]
NotebookOutlinePosition[     86862,       2149]
CellTagsIndexPosition[     86819,       2146]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definitions", "Section",
 CellChangeTimes->{{3.947220703076888*^9, 3.947220709849515*^9}, {
  3.9472249602624683`*^9, 3.947224960722226*^9}, {3.947225395213503*^9, 
  3.947225400263919*^9}},ExpressionUUID->"b09d3369-1542-40b5-8414-\
4d79bd9f692d"],

Cell[TextData[{
 "We import the following quantities at order ",
 StyleBox["k=10",
  FontWeight->"Bold"],
 ":\n1) from the file \[OpenCurlyDoubleQuote]",
 StyleBox["PNRp10.m",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] the PN expansion of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", "+"], "(", "y", ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a38232db-b667-4358-8d1f-ec791fe9f240"],
 " (formula ",
 StyleBox["(3.11) ",
  FontWeight->"Bold"],
 "with ",
 "\[Alpha]=+1).",
 StyleBox[" ",
  FontWeight->"Bold"],
 "These results are shown in formula ",
 StyleBox["(3.12)",
  FontWeight->"Bold"],
 "\n2) from the files \[OpenCurlyDoubleQuote]",
 StyleBox["PNgg10.m",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote],\[CloseCurlyDoubleQuote]",
 StyleBox["PNgk10.m",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] the expansions of the quantities ",
 StyleBox["\[Gamma] = ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"2", "a"}]], " ", 
    SuperscriptBox["e", 
     RowBox[{"-", 
      RowBox[{
       SubscriptBox["\[PartialD]", "a"], " ", 
       SubscriptBox["\[ScriptCapitalF]", "inst"]}]}]]}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"ad02ede2-a8fb-452e-8440-c87dd34ae010"],
 " (formula ",
 StyleBox["(4.3)",
  FontWeight->"Bold"],
 ") and ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["\[Gamma]", "\[Kappa]"], " ", "=", " ", 
     RowBox[{"1", "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "k"], 
       RowBox[{
        SubscriptBox[
         OverscriptBox["c", "^"], 
         RowBox[{"i", ",", 
          RowBox[{"i", "-", "1"}]}]], " ", 
        SuperscriptBox["x", "i"]}]}]}]}],
    FontWeight->"Bold"], TraditionalForm]],ExpressionUUID->
  "2c06e797-cfe7-4dfa-87b8-ae02d506b084"],
 " (formula ",
 StyleBox["(4.2)",
  FontWeight->"Bold"],
 ")",
 StyleBox["\n",
  FontWeight->"Bold"],
 "3) from the file \[OpenCurlyDoubleQuote]",
 StyleBox["PNaa10.m",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] the ",
 StyleBox["a cycle ",
  FontWeight->"Bold"],
 "computed using formula ",
 StyleBox["(4.8)",
  FontWeight->"Bold"],
 "  for \[ScriptL] going from 2 to 4\nNotice that the name of the expansion \
parameter is ",
 StyleBox["\[Eta]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.947248364201108*^9, 3.947248554275024*^9}, {
  3.9472488760563307`*^9, 
  3.9472488833626633`*^9}},ExpressionUUID->"fa3242e1-0565-4d0c-b536-\
a5a1cef0ff0e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Rp", "=", 
   RowBox[{"Import", "[", "\"\<PNRp10.m\>\"", "]"}]}], "  ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aa", "=", 
   RowBox[{"Import", "[", "\"\<PNaa10.m\>\"", "]"}]}], "    ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]\[Gamma]", "=", 
   RowBox[{"Import", "[", "\"\<PNgg10.m\>\"", "]"}]}], "   ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]k", "=", 
   RowBox[{"Import", "[", "\"\<PNgk10.m\>\"", "]"}]}], "   ", ";"}]}], "Input",\

 CellChangeTimes->{{3.947220726026595*^9, 3.9472207265119877`*^9}, {
  3.9472208790315742`*^9, 3.947220893760988*^9}, {3.947224972217607*^9, 
  3.947225007551509*^9}, {3.947225041561936*^9, 3.947225047828506*^9}, {
  3.947225081393551*^9, 3.947225091101857*^9}, {3.947225164383677*^9, 
  3.947225165808449*^9}},ExpressionUUID->"5979ca3c-b4b8-4aa6-a598-\
6b1ee451cf78"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "+"], TraditionalForm]],ExpressionUUID->
  "c1688723-5cce-432b-8b0f-bfb1b83f17c1"],
 "(a)"
}], "Section",
 CellChangeTimes->{{3.947225411271311*^9, 3.9472254335647573`*^9}, {
  3.947270629223983*^9, 
  3.947270630596599*^9}},ExpressionUUID->"6af5803d-e010-442c-ae2f-\
e884bb9fb458"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"top", "=", "6"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "value", " ", "has", " ", "to", " ", "be", " ", "taken", " ", 
    "below", " ", "10"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<\!\(\*SubscriptBox[\(R\), \(+\)]\)(a)=\>\"", ",", 
   RowBox[{"Series", "[", 
    RowBox[{"Rp", ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", "0", ",", 
       RowBox[{"2", "top"}]}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.947225115407381*^9, 3.947225350868794*^9}, {
  3.947225477635374*^9, 3.947225483178027*^9}, {3.94722577606879*^9, 
  3.9472257771040163`*^9}, {3.947225838385581*^9, 3.9472258552215147`*^9}, {
  3.947248563624948*^9, 
  3.947248572624009*^9}},ExpressionUUID->"37d8c67f-435c-4d61-aff8-\
9d8b52d46867"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(R\\), \\(+\\)]\\)(a)=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    SuperscriptBox["\[Eta]", 
     RowBox[{"-", "a"}]], " ", 
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{
          FractionBox["3", "2"], "-", "a"}]], " ", 
        SuperscriptBox["\[Eta]", 
         RowBox[{"3", "/", "2"}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["y", 
          RowBox[{
           FractionBox["5", "2"], "-", "a"}]], " ", 
         SuperscriptBox["\[Eta]", 
          RowBox[{"5", "/", "2"}]]}], 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "a"}]}]], "+", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{
          FractionBox["3", "2"], "-", "a"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", "x"}], 
           RowBox[{"4", " ", "y"}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"17", "-", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            SuperscriptBox["y", "2"]}], 
           RowBox[{"16", "-", 
            RowBox[{"48", " ", "a"}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["a", "2"]}]}]]}], ")"}], " ", 
        SuperscriptBox["\[Eta]", 
         RowBox[{"7", "/", "2"}]]}], "+", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{
          FractionBox["3", "2"], "-", "a"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"11", "-", 
              RowBox[{"6", " ", "a"}]}], ")"}], " ", "x"}], 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"8", " ", "a"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            SuperscriptBox["y", "3"]}], 
           RowBox[{"24", "-", 
            RowBox[{"88", " ", "a"}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["a", "2"]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["a", "3"]}]}]]}], ")"}], " ", 
        SuperscriptBox["\[Eta]", 
         RowBox[{"9", "/", "2"}]]}], "+", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{
          FractionBox["3", "2"], "-", "a"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"18", " ", "a"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["a", "3"]}]}], ")"}], " ", 
            SuperscriptBox["x", "2"]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"64", "+", 
              RowBox[{"64", " ", "a"}]}], ")"}], " ", 
            SuperscriptBox["y", "2"]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "17"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", "x", " ", "y"}], 
           RowBox[{"64", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"163", "-", 
              RowBox[{"72", " ", "a"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"]}]}], ")"}], " ", 
            SuperscriptBox["y", "4"]}], 
           RowBox[{"512", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]]}], ")"}], " ", 
        SuperscriptBox["\[Eta]", 
         RowBox[{"11", "/", "2"}]]}], "+", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{
          FractionBox["3", "2"], "-", "a"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "67"}], "-", 
              RowBox[{"74", " ", "a"}], "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"40", " ", 
               SuperscriptBox["a", "3"]}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["a", "4"]}]}], ")"}], " ", 
            SuperscriptBox["x", "2"]}], 
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "a", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "3"]}]}], ")"}], " ", "y"}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"81", "-", 
              RowBox[{"40", " ", "a"}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["a", "2"]}]}], ")"}], " ", "x", " ", 
            SuperscriptBox["y", "2"]}], 
           RowBox[{"64", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"11", "-", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            SuperscriptBox["y", "5"]}], 
           RowBox[{"256", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]]}], ")"}], " ", 
        SuperscriptBox["\[Eta]", 
         RowBox[{"13", "/", "2"}]]}], "+", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{
          FractionBox["3", "2"], "-", "a"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5455", "-", 
              RowBox[{"8361", " ", "a"}], "+", 
              RowBox[{"2384", " ", 
               SuperscriptBox["a", "2"]}], "-", 
              RowBox[{"5564", " ", 
               SuperscriptBox["a", "3"]}], "+", 
              RowBox[{"7344", " ", 
               SuperscriptBox["a", "4"]}], "-", 
              RowBox[{"3696", " ", 
               SuperscriptBox["a", "5"]}], "+", 
              RowBox[{"1152", " ", 
               SuperscriptBox["a", "6"]}], "-", 
              RowBox[{"64", " ", 
               SuperscriptBox["a", "7"]}]}], ")"}], " ", 
            SuperscriptBox["x", "2"]}], 
           RowBox[{"1024", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "a"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"15", "-", 
              RowBox[{"4", " ", "a"}], "-", 
              RowBox[{"64", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["a", "3"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["a", "4"]}]}], ")"}], " ", 
            SuperscriptBox["x", "3"]}], 
           RowBox[{"768", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "a"}], ")"}], " ", 
            SuperscriptBox["y", "3"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1283"}], "+", 
              RowBox[{"1306", " ", "a"}], "-", 
              RowBox[{"564", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["a", "3"]}]}], ")"}], " ", "x", " ", 
            SuperscriptBox["y", "3"]}], 
           RowBox[{"6144", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "339"}], "+", 
              RowBox[{"104", " ", "a"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"]}]}], ")"}], " ", 
            SuperscriptBox["y", "6"]}], 
           RowBox[{"24576", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]]}], ")"}], " ", 
        SuperscriptBox["\[Eta]", 
         RowBox[{"15", "/", "2"}]]}], "+", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{
          FractionBox["3", "2"], "-", "a"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"369", "+", 
               RowBox[{"392", " ", "a"}], "+", 
               RowBox[{"40", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["a", "3"]}], "+", 
               RowBox[{"80", " ", 
                SuperscriptBox["a", "4"]}]}], ")"}], " ", 
             SuperscriptBox["x", "3"]}], 
            RowBox[{"768", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "a"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "a"}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}]]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2125", "-", 
              RowBox[{"1259", " ", "a"}], "+", 
              RowBox[{"2860", " ", 
               SuperscriptBox["a", "2"]}], "-", 
              RowBox[{"2248", " ", 
               SuperscriptBox["a", "3"]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox["a", "4"]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox["a", "5"]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["a", "6"]}]}], ")"}], " ", 
            SuperscriptBox["x", "2"], " ", "y"}], 
           RowBox[{"512", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "a"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"125", "+", 
              RowBox[{"120", " ", "a"}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["a", "2"]}]}], ")"}], " ", "x", " ", 
            SuperscriptBox["y", "4"]}], 
           RowBox[{"6144", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "15"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            SuperscriptBox["y", "7"]}], 
           RowBox[{"12288", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]]}], ")"}], " ", 
        SuperscriptBox["\[Eta]", 
         RowBox[{"17", "/", "2"}]]}], "+", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{
          FractionBox["3", "2"], "-", "a"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"315", "+", 
              RowBox[{"216", " ", "a"}], "-", 
              RowBox[{"1364", " ", 
               SuperscriptBox["a", "2"]}], "-", 
              RowBox[{"960", " ", 
               SuperscriptBox["a", "3"]}], "+", 
              RowBox[{"400", " ", 
               SuperscriptBox["a", "4"]}], "+", 
              RowBox[{"384", " ", 
               SuperscriptBox["a", "5"]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["a", "6"]}]}], ")"}], " ", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{"24576", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "a"}], ")"}], " ", 
            SuperscriptBox["y", "4"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "51171"}], "+", 
              RowBox[{"122059", " ", "a"}], "-", 
              RowBox[{"111322", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"121980", " ", 
               SuperscriptBox["a", "3"]}], "-", 
              RowBox[{"133800", " ", 
               SuperscriptBox["a", "4"]}], "+", 
              RowBox[{"65040", " ", 
               SuperscriptBox["a", "5"]}], "-", 
              RowBox[{"12000", " ", 
               SuperscriptBox["a", "6"]}], "+", 
              RowBox[{"3392", " ", 
               SuperscriptBox["a", "7"]}], "-", 
              RowBox[{"128", " ", 
               SuperscriptBox["a", "8"]}]}], ")"}], " ", 
            SuperscriptBox["x", "3"]}], 
           RowBox[{"12288", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "a"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", "y"}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"927741", "-", 
              RowBox[{"1086091", " ", "a"}], "+", 
              RowBox[{"2262110", " ", 
               SuperscriptBox["a", "2"]}], "-", 
              RowBox[{"2034172", " ", 
               SuperscriptBox["a", "3"]}], "+", 
              RowBox[{"287672", " ", 
               SuperscriptBox["a", "4"]}], "+", 
              RowBox[{"155120", " ", 
               SuperscriptBox["a", "5"]}], "+", 
              RowBox[{"11168", " ", 
               SuperscriptBox["a", "6"]}], "-", 
              RowBox[{"13632", " ", 
               SuperscriptBox["a", "7"]}], "+", 
              RowBox[{"384", " ", 
               SuperscriptBox["a", "8"]}]}], ")"}], " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox["y", "2"]}], 
           RowBox[{"98304", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "a"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"63339", "-", 
              RowBox[{"18128", " ", "a"}], "-", 
              RowBox[{"8600", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"2880", " ", 
               SuperscriptBox["a", "3"]}], "-", 
              RowBox[{"80", " ", 
               SuperscriptBox["a", "4"]}]}], ")"}], " ", "x", " ", 
            SuperscriptBox["y", "5"]}], 
           RowBox[{"491520", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"579", "-", 
              RowBox[{"136", " ", "a"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"]}]}], ")"}], " ", 
            SuperscriptBox["y", "8"]}], 
           RowBox[{"1572864", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]]}], ")"}], " ", 
        SuperscriptBox["\[Eta]", 
         RowBox[{"19", "/", "2"}]]}], "+", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{
          FractionBox["3", "2"], "-", "a"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"229605", "-", 
              RowBox[{"415529", " ", "a"}], "+", 
              RowBox[{"584666", " ", 
               SuperscriptBox["a", "2"]}], "-", 
              RowBox[{"733908", " ", 
               SuperscriptBox["a", "3"]}], "+", 
              RowBox[{"441960", " ", 
               SuperscriptBox["a", "4"]}], "-", 
              RowBox[{"74160", " ", 
               SuperscriptBox["a", "5"]}], "-", 
              RowBox[{"12576", " ", 
               SuperscriptBox["a", "6"]}], "-", 
              RowBox[{"448", " ", 
               SuperscriptBox["a", "7"]}], "+", 
              RowBox[{"640", " ", 
               SuperscriptBox["a", "8"]}]}], ")"}], " ", 
            SuperscriptBox["x", "3"]}], 
           RowBox[{"12288", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "a"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"7", " ", "a"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "3"]}]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8175", "+", 
              RowBox[{"15060", " ", "a"}], "+", 
              RowBox[{"11476", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"4064", " ", 
               SuperscriptBox["a", "3"]}], "+", 
              RowBox[{"1424", " ", 
               SuperscriptBox["a", "4"]}], "+", 
              RowBox[{"832", " ", 
               SuperscriptBox["a", "5"]}], "+", 
              RowBox[{"192", " ", 
               SuperscriptBox["a", "6"]}]}], ")"}], " ", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{"12288", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            SuperscriptBox["y", "3"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"111647", "-", 
              RowBox[{"83481", " ", "a"}], "+", 
              RowBox[{"261614", " ", 
               SuperscriptBox["a", "2"]}], "-", 
              RowBox[{"152976", " ", 
               SuperscriptBox["a", "3"]}], "-", 
              RowBox[{"21952", " ", 
               SuperscriptBox["a", "4"]}], "+", 
              RowBox[{"12336", " ", 
               SuperscriptBox["a", "5"]}], "+", 
              RowBox[{"96", " ", 
               SuperscriptBox["a", "6"]}], "-", 
              RowBox[{"384", " ", 
               SuperscriptBox["a", "7"]}]}], ")"}], " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox["y", "3"]}], 
           RowBox[{"49152", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "a"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"10423", "-", 
              RowBox[{"2350", " ", "a"}], "-", 
              RowBox[{"700", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"120", " ", 
               SuperscriptBox["a", "3"]}]}], ")"}], " ", "x", " ", 
            SuperscriptBox["y", "6"]}], 
           RowBox[{"491520", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"19", "-", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            SuperscriptBox["y", "9"]}], 
           RowBox[{"786432", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]]}], ")"}], " ", 
        SuperscriptBox["\[Eta]", 
         RowBox[{"21", "/", "2"}]]}], "+", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{
          FractionBox["3", "2"], "-", "a"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2835", "+", 
              RowBox[{"2574", " ", "a"}], "-", 
              RowBox[{"11844", " ", 
               SuperscriptBox["a", "2"]}], "-", 
              RowBox[{"11368", " ", 
               SuperscriptBox["a", "3"]}], "+", 
              RowBox[{"1680", " ", 
               SuperscriptBox["a", "4"]}], "+", 
              RowBox[{"4256", " ", 
               SuperscriptBox["a", "5"]}], "+", 
              RowBox[{"1344", " ", 
               SuperscriptBox["a", "6"]}], "+", 
              RowBox[{"128", " ", 
               SuperscriptBox["a", "7"]}]}], ")"}], " ", 
            SuperscriptBox["x", "5"]}], 
           RowBox[{"491520", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "a"}], ")"}], " ", 
            SuperscriptBox["y", "5"]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1038741", "+", 
               RowBox[{"2011449", " ", "a"}], "+", 
               RowBox[{"485731", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"1714345", " ", 
                SuperscriptBox["a", "3"]}], "-", 
               RowBox[{"2531968", " ", 
                SuperscriptBox["a", "4"]}], "-", 
               RowBox[{"847472", " ", 
                SuperscriptBox["a", "5"]}], "+", 
               RowBox[{"1273440", " ", 
                SuperscriptBox["a", "6"]}], "+", 
               RowBox[{"1169952", " ", 
                SuperscriptBox["a", "7"]}], "+", 
               RowBox[{"293120", " ", 
                SuperscriptBox["a", "8"]}], "+", 
               RowBox[{"28672", " ", 
                SuperscriptBox["a", "9"]}], "+", 
               RowBox[{"7936", " ", 
                SuperscriptBox["a", "10"]}], "-", 
               RowBox[{"256", " ", 
                SuperscriptBox["a", "11"]}]}], ")"}], " ", 
             SuperscriptBox["x", "4"]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"393216", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "a"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "a"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "a"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "a"}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7283439"}], "+", 
               RowBox[{"11218111", " ", "a"}], "-", 
               RowBox[{"20765812", " ", 
                SuperscriptBox["a", "2"]}], "+", 
               RowBox[{"23770120", " ", 
                SuperscriptBox["a", "3"]}], "-", 
               RowBox[{"10785520", " ", 
                SuperscriptBox["a", "4"]}], "+", 
               RowBox[{"883712", " ", 
                SuperscriptBox["a", "5"]}], "+", 
               RowBox[{"449600", " ", 
                SuperscriptBox["a", "6"]}], "-", 
               RowBox[{"24704", " ", 
                SuperscriptBox["a", "7"]}], "-", 
               RowBox[{"13824", " ", 
                SuperscriptBox["a", "8"]}], "+", 
               RowBox[{"256", " ", 
                SuperscriptBox["a", "9"]}]}], ")"}], " ", 
             SuperscriptBox["x", "3"], " ", "y"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"393216", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "a"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "a"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "a"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "a"}]}], ")"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"46113897", "-", 
               RowBox[{"53179867", " ", "a"}], "+", 
               RowBox[{"121605756", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"110370280", " ", 
                SuperscriptBox["a", "3"]}], "+", 
               RowBox[{"23304528", " ", 
                SuperscriptBox["a", "4"]}], "+", 
               RowBox[{"8005632", " ", 
                SuperscriptBox["a", "5"]}], "-", 
               RowBox[{"3254976", " ", 
                SuperscriptBox["a", "6"]}], "+", 
               RowBox[{"46720", " ", 
                SuperscriptBox["a", "7"]}], "+", 
               RowBox[{"69120", " ", 
                SuperscriptBox["a", "8"]}], "-", 
               RowBox[{"1280", " ", 
                SuperscriptBox["a", "9"]}]}], ")"}], " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y", "4"]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"7864320", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "a"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "a"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", "a"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "a"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "a"}]}], ")"}]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"14917247", "-", 
              RowBox[{"9788650", " ", "a"}], "+", 
              RowBox[{"1312808", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"252560", " ", 
               SuperscriptBox["a", "3"]}], "-", 
              RowBox[{"55440", " ", 
               SuperscriptBox["a", "4"]}], "+", 
              RowBox[{"1120", " ", 
               SuperscriptBox["a", "5"]}]}], ")"}], " ", "x", " ", 
            SuperscriptBox["y", "7"]}], 
           RowBox[{"220200960", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "883"}], "+", 
              RowBox[{"168", " ", "a"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"]}]}], ")"}], " ", 
            SuperscriptBox["y", "10"]}], 
           RowBox[{"125829120", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}]]}], ")"}], " ", 
        SuperscriptBox["\[Eta]", 
         RowBox[{"23", "/", "2"}]]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Eta]", "]"}], 
         RowBox[{"25", "/", "2"}]],
        SeriesData[$CellContext`\[Eta], 0, {}, 3, 25, 2],
        Editable->False]}],
      SeriesData[$CellContext`\[Eta], 
       0, {$CellContext`y^(Rational[3, 2] - $CellContext`a), 0, 
        2 (1 - 2 $CellContext`a)^(-1) $CellContext`y^(
          Rational[5, 2] - $CellContext`a), 
        0, $CellContext`y^(Rational[3, 2] - $CellContext`a) (
         Rational[1, 4] (-3 + 
           2 $CellContext`a) ($CellContext`x/$CellContext`y) + (17 - 
           2 $CellContext`a) (16 - 48 $CellContext`a + 
            32 $CellContext`a^2)^(-1) $CellContext`y^2), 
        0, $CellContext`y^(
          Rational[3, 2] - $CellContext`a) ((11 - 
           6 $CellContext`a) (-4 + 8 $CellContext`a)^(-1) $CellContext`x + (7 - 
           2 $CellContext`a) (24 - 88 $CellContext`a + 96 $CellContext`a^2 - 
            32 $CellContext`a^3)^(-1) $CellContext`y^3), 
        0, $CellContext`y^(
          Rational[3, 2] - $CellContext`a) ((64 + 64 $CellContext`a)^(-1) (9 - 
           18 $CellContext`a - 4 $CellContext`a^2 + 
           8 $CellContext`a^3) $CellContext`x^2 $CellContext`y^(-2) + 
         Rational[-1, 64] (-1 + $CellContext`a)^(-1) (-17 + 
           2 $CellContext`a) (-7 + 
           2 $CellContext`a) (-1 + 
            2 $CellContext`a)^(-1) $CellContext`x $CellContext`y + 
         Rational[
           1, 512] (-2 + $CellContext`a)^(-1) (-1 + $CellContext`a)^(-1) (-3 + 
            2 $CellContext`a)^(-1) (-1 + 2 $CellContext`a)^(-1) (163 - 
           72 $CellContext`a + 4 $CellContext`a^2) $CellContext`y^4), 
        0, $CellContext`y^(Rational[3, 2] - $CellContext`a) (
         Rational[
           1, 32] (-1 - $CellContext`a + 4 $CellContext`a^2 + 
            4 $CellContext`a^3)^(-1) (-67 - 74 $CellContext`a + 
           20 $CellContext`a^2 + 40 $CellContext`a^3 - 
           32 $CellContext`a^4) ($CellContext`x^2/$CellContext`y) + 
         Rational[
           1, 64] (-1 + $CellContext`a)^(-1) (-3 + 2 $CellContext`a)^(-1) (-1 + 
            2 $CellContext`a)^(-1) (81 - 40 $CellContext`a + 
           12 $CellContext`a^2) $CellContext`x $CellContext`y^2 + 
         Rational[1, 256] (11 - 
           2 $CellContext`a) (-2 + $CellContext`a)^(-1) (-1 + \
$CellContext`a)^(-1) (-3 + 2 $CellContext`a)^(-1) (-1 + 
            2 $CellContext`a)^(-1) $CellContext`y^5), 
        0, $CellContext`y^(Rational[3, 2] - $CellContext`a) (
         Rational[
           1, 1024] (1 - 2 $CellContext`a)^(-2) (-1 + $CellContext`a)^(-2) (
            1 + $CellContext`a)^(-1) (1 + 2 $CellContext`a)^(-1) (5455 - 
           8361 $CellContext`a + 2384 $CellContext`a^2 - 
           5564 $CellContext`a^3 + 7344 $CellContext`a^4 - 
           3696 $CellContext`a^5 + 1152 $CellContext`a^6 - 
           64 $CellContext`a^7) $CellContext`x^2 + 
         Rational[1, 768] (1 + $CellContext`a)^(-1) (15 - 4 $CellContext`a - 
           64 $CellContext`a^2 + 16 $CellContext`a^3 + 
           16 $CellContext`a^4) $CellContext`x^3 $CellContext`y^(-3) + 
         Rational[
           1, 6144] (-2 + $CellContext`a)^(-1) (-1 + $CellContext`a)^(-1) (-3 + 
            2 $CellContext`a)^(-1) (-1 + 2 $CellContext`a)^(-1) (-1283 + 
           1306 $CellContext`a - 564 $CellContext`a^2 + 
           24 $CellContext`a^3) $CellContext`x $CellContext`y^3 + 
         Rational[
           1, 24576] (-3 + $CellContext`a)^(-1) (-2 + $CellContext`a)^(-1) \
(-1 + $CellContext`a)^(-1) (-3 + 2 $CellContext`a)^(-1) (-1 + 
            2 $CellContext`a)^(-1) (-339 + 104 $CellContext`a - 
           4 $CellContext`a^2) $CellContext`y^6), 
        0, $CellContext`y^(Rational[3, 2] - $CellContext`a) (
         Rational[-1, 768] (1 + $CellContext`a)^(-1) (1 + 
            2 $CellContext`a)^(-1) (369 + 392 $CellContext`a + 
           40 $CellContext`a^2 - 32 $CellContext`a^3 + 
           80 $CellContext`a^4) $CellContext`x^3 $CellContext`y^(-2) + 
         Rational[
           1, 512] (1 - 2 $CellContext`a)^(-2) (-1 + $CellContext`a)^(-2) (
            1 + $CellContext`a)^(-1) (1 + 2 $CellContext`a)^(-1) (2125 - 
           1259 $CellContext`a + 2860 $CellContext`a^2 - 
           2248 $CellContext`a^3 - 144 $CellContext`a^4 - 48 $CellContext`a^5 + 
           64 $CellContext`a^6) $CellContext`x^2 $CellContext`y + 
         Rational[
           1, 6144] (-2 + $CellContext`a)^(-1) (-1 + $CellContext`a)^(-1) (-3 + 
            2 $CellContext`a)^(-1) (-1 + 2 $CellContext`a)^(-1) (125 + 
           120 $CellContext`a - 
           36 $CellContext`a^2) $CellContext`x $CellContext`y^4 + 
         Rational[
           1, 12288] (-3 + $CellContext`a)^(-1) (-2 + $CellContext`a)^(-1) \
(-1 + $CellContext`a)^(-1) (-15 + 
           2 $CellContext`a) (-3 + 2 $CellContext`a)^(-1) (-1 + 
            2 $CellContext`a)^(-1) $CellContext`y^7), 
        0, $CellContext`y^(Rational[3, 2] - $CellContext`a) (
         Rational[
           1, 24576] (1 + $CellContext`a)^(-1) (2 + $CellContext`a)^(-1) (315 + 
           216 $CellContext`a - 1364 $CellContext`a^2 - 960 $CellContext`a^3 + 
           400 $CellContext`a^4 + 384 $CellContext`a^5 + 
           64 $CellContext`a^6) $CellContext`x^4 $CellContext`y^(-4) + 
         Rational[
           1, 12288] (1 - 2 $CellContext`a)^(-2) (-1 + $CellContext`a)^(-2) (
            1 + $CellContext`a)^(-1) (1 + 2 $CellContext`a)^(-1) (-51171 + 
           122059 $CellContext`a - 111322 $CellContext`a^2 + 
           121980 $CellContext`a^3 - 133800 $CellContext`a^4 + 
           65040 $CellContext`a^5 - 12000 $CellContext`a^6 + 
           3392 $CellContext`a^7 - 
           128 $CellContext`a^8) ($CellContext`x^3/$CellContext`y) + 
         Rational[
           1, 98304] (1 - 
            2 $CellContext`a)^(-2) (-2 + $CellContext`a)^(-1) (-1 + \
$CellContext`a)^(-2) (1 + $CellContext`a)^(-1) (-3 + 2 $CellContext`a)^(-1) (
            1 + 2 $CellContext`a)^(-1) (927741 - 1086091 $CellContext`a + 
           2262110 $CellContext`a^2 - 2034172 $CellContext`a^3 + 
           287672 $CellContext`a^4 + 155120 $CellContext`a^5 + 
           11168 $CellContext`a^6 - 13632 $CellContext`a^7 + 
           384 $CellContext`a^8) $CellContext`x^2 $CellContext`y^2 + 
         Rational[
           1, 491520] (-3 + $CellContext`a)^(-1) (-2 + $CellContext`a)^(-1) \
(-1 + $CellContext`a)^(-1) (-5 + 2 $CellContext`a)^(-1) (-3 + 
            2 $CellContext`a)^(-1) (-1 + 2 $CellContext`a)^(-1) (63339 - 
           18128 $CellContext`a - 8600 $CellContext`a^2 + 
           2880 $CellContext`a^3 - 
           80 $CellContext`a^4) $CellContext`x $CellContext`y^5 + 
         Rational[
           1, 1572864] (-4 + $CellContext`a)^(-1) (-3 + $CellContext`a)^(-1) \
(-2 + $CellContext`a)^(-1) (-1 + $CellContext`a)^(-1) (-3 + 
            2 $CellContext`a)^(-1) (-1 + 2 $CellContext`a)^(-1) (579 - 
           136 $CellContext`a + 4 $CellContext`a^2) $CellContext`y^8), 
        0, $CellContext`y^(Rational[3, 2] - $CellContext`a) (
         Rational[
           1, 12288] (1 - 
            2 $CellContext`a)^(-2) (-1 + $CellContext`a)^(-2) (-3 - 
            7 $CellContext`a + 4 $CellContext`a^3)^(-1) (229605 - 
           415529 $CellContext`a + 584666 $CellContext`a^2 - 
           733908 $CellContext`a^3 + 441960 $CellContext`a^4 - 
           74160 $CellContext`a^5 - 12576 $CellContext`a^6 - 
           448 $CellContext`a^7 + 640 $CellContext`a^8) $CellContext`x^3 + 
         Rational[-1, 12288] (1 + $CellContext`a)^(-1) (
            2 + $CellContext`a)^(-1) (3 + 2 $CellContext`a)^(-1) (8175 + 
           15060 $CellContext`a + 11476 $CellContext`a^2 + 
           4064 $CellContext`a^3 + 1424 $CellContext`a^4 + 
           832 $CellContext`a^5 + 
           192 $CellContext`a^6) $CellContext`x^4 $CellContext`y^(-3) + 
         Rational[
           1, 49152] (1 - 
            2 $CellContext`a)^(-2) (-2 + $CellContext`a)^(-1) (-1 + \
$CellContext`a)^(-2) (1 + $CellContext`a)^(-1) (-3 + 2 $CellContext`a)^(-1) (
            1 + 2 $CellContext`a)^(-1) (111647 - 83481 $CellContext`a + 
           261614 $CellContext`a^2 - 152976 $CellContext`a^3 - 
           21952 $CellContext`a^4 + 12336 $CellContext`a^5 + 
           96 $CellContext`a^6 - 
           384 $CellContext`a^7) $CellContext`x^2 $CellContext`y^3 + 
         Rational[
           1, 491520] (-3 + $CellContext`a)^(-1) (-2 + $CellContext`a)^(-1) \
(-1 + $CellContext`a)^(-1) (-5 + 2 $CellContext`a)^(-1) (-3 + 
            2 $CellContext`a)^(-1) (-1 + 2 $CellContext`a)^(-1) (10423 - 
           2350 $CellContext`a - 700 $CellContext`a^2 + 
           120 $CellContext`a^3) $CellContext`x $CellContext`y^6 + 
         Rational[1, 786432] (19 - 
           2 $CellContext`a) (-4 + $CellContext`a)^(-1) (-3 + \
$CellContext`a)^(-1) (-2 + $CellContext`a)^(-1) (-1 + $CellContext`a)^(-1) \
(-3 + 2 $CellContext`a)^(-1) (-1 + 2 $CellContext`a)^(-1) $CellContext`y^9), 
        0, $CellContext`y^(Rational[3, 2] - $CellContext`a) (
         Rational[
           1, 491520] (1 + $CellContext`a)^(-1) (2 + $CellContext`a)^(-1) (
           2835 + 2574 $CellContext`a - 11844 $CellContext`a^2 - 
           11368 $CellContext`a^3 + 1680 $CellContext`a^4 + 
           4256 $CellContext`a^5 + 1344 $CellContext`a^6 + 
           128 $CellContext`a^7) $CellContext`x^5 $CellContext`y^(-5) + 
         Rational[
           1, 393216] (-1 + $CellContext`a)^(-2) (1 + $CellContext`a)^(-3) (
            2 + $CellContext`a)^(-1) (1 + 2 $CellContext`a)^(-1) (3 + 
            2 $CellContext`a)^(-1) (1038741 + 2011449 $CellContext`a + 
           485731 $CellContext`a^2 - 1714345 $CellContext`a^3 - 
           2531968 $CellContext`a^4 - 847472 $CellContext`a^5 + 
           1273440 $CellContext`a^6 + 1169952 $CellContext`a^7 + 
           293120 $CellContext`a^8 + 28672 $CellContext`a^9 + 
           7936 $CellContext`a^10 - 
           256 $CellContext`a^11) $CellContext`x^4 $CellContext`y^(-2) + 
         Rational[
           1, 393216] (1 - 
            2 $CellContext`a)^(-2) (-2 + $CellContext`a)^(-1) (-1 + \
$CellContext`a)^(-2) (1 + $CellContext`a)^(-1) (-3 + 2 $CellContext`a)^(-1) (
            1 + 2 $CellContext`a)^(-1) (-7283439 + 11218111 $CellContext`a - 
           20765812 $CellContext`a^2 + 23770120 $CellContext`a^3 - 
           10785520 $CellContext`a^4 + 883712 $CellContext`a^5 + 
           449600 $CellContext`a^6 - 24704 $CellContext`a^7 - 
           13824 $CellContext`a^8 + 
           256 $CellContext`a^9) $CellContext`x^3 $CellContext`y + 
         Rational[
           1, 7864320] (1 - 
            2 $CellContext`a)^(-2) (-3 + $CellContext`a)^(-1) (-2 + \
$CellContext`a)^(-1) (-1 + $CellContext`a)^(-2) (1 + $CellContext`a)^(-1) (-5 + 
            2 $CellContext`a)^(-1) (-3 + 2 $CellContext`a)^(-1) (1 + 
            2 $CellContext`a)^(-1) (46113897 - 53179867 $CellContext`a + 
           121605756 $CellContext`a^2 - 110370280 $CellContext`a^3 + 
           23304528 $CellContext`a^4 + 8005632 $CellContext`a^5 - 
           3254976 $CellContext`a^6 + 46720 $CellContext`a^7 + 
           69120 $CellContext`a^8 - 
           1280 $CellContext`a^9) $CellContext`x^2 $CellContext`y^4 + 
         Rational[
           1, 220200960] (-4 + $CellContext`a)^(-1) (-3 + \
$CellContext`a)^(-1) (-2 + $CellContext`a)^(-1) (-1 + $CellContext`a)^(-1) \
(-7 + 2 $CellContext`a)^(-1) (-5 + 2 $CellContext`a)^(-1) (-3 + 
            2 $CellContext`a)^(-1) (-1 + 2 $CellContext`a)^(-1) (14917247 - 
           9788650 $CellContext`a + 1312808 $CellContext`a^2 + 
           252560 $CellContext`a^3 - 55440 $CellContext`a^4 + 
           1120 $CellContext`a^5) $CellContext`x $CellContext`y^7 + 
         Rational[
           1, 125829120] (-5 + $CellContext`a)^(-1) (-4 + \
$CellContext`a)^(-1) (-3 + $CellContext`a)^(-1) (-2 + $CellContext`a)^(-1) \
(-1 + $CellContext`a)^(-1) (-3 + 2 $CellContext`a)^(-1) (-1 + 
            2 $CellContext`a)^(-1) (-883 + 168 $CellContext`a - 
           4 $CellContext`a^2) $CellContext`y^10)}, 3, 25, 2],
      Editable->False], ")"}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(R\), \(+\)]\)(a)=", \
$CellContext`\[Eta]^(-$CellContext`a) 
   SeriesData[$CellContext`\[Eta], 
     0, {$CellContext`y^(Rational[3, 2] - $CellContext`a), 0, 
      2 (1 - 2 $CellContext`a)^(-1) $CellContext`y^(
        Rational[5, 2] - $CellContext`a), 
      0, $CellContext`y^(Rational[3, 2] - $CellContext`a) (
       Rational[1, 4] (-3 + 
         2 $CellContext`a) ($CellContext`x/$CellContext`y) + (17 - 
         2 $CellContext`a) (16 - 48 $CellContext`a + 
          32 $CellContext`a^2)^(-1) $CellContext`y^2), 
      0, $CellContext`y^(
        Rational[3, 2] - $CellContext`a) ((11 - 
         6 $CellContext`a) (-4 + 8 $CellContext`a)^(-1) $CellContext`x + (7 - 
         2 $CellContext`a) (24 - 88 $CellContext`a + 96 $CellContext`a^2 - 
          32 $CellContext`a^3)^(-1) $CellContext`y^3), 
      0, $CellContext`y^(
        Rational[3, 2] - $CellContext`a) ((64 + 64 $CellContext`a)^(-1) (9 - 
         18 $CellContext`a - 4 $CellContext`a^2 + 
         8 $CellContext`a^3) $CellContext`x^2 $CellContext`y^(-2) + 
       Rational[-1, 64] (-1 + $CellContext`a)^(-1) (-17 + 
         2 $CellContext`a) (-7 + 
         2 $CellContext`a) (-1 + 
          2 $CellContext`a)^(-1) $CellContext`x $CellContext`y + 
       Rational[
         1, 512] (-2 + $CellContext`a)^(-1) (-1 + $CellContext`a)^(-1) (-3 + 
          2 $CellContext`a)^(-1) (-1 + 2 $CellContext`a)^(-1) (163 - 
         72 $CellContext`a + 4 $CellContext`a^2) $CellContext`y^4), 
      0, $CellContext`y^(Rational[3, 2] - $CellContext`a) (
       Rational[
         1, 32] (-1 - $CellContext`a + 4 $CellContext`a^2 + 
          4 $CellContext`a^3)^(-1) (-67 - 74 $CellContext`a + 
         20 $CellContext`a^2 + 40 $CellContext`a^3 - 
         32 $CellContext`a^4) ($CellContext`x^2/$CellContext`y) + 
       Rational[
         1, 64] (-1 + $CellContext`a)^(-1) (-3 + 2 $CellContext`a)^(-1) (-1 + 
          2 $CellContext`a)^(-1) (81 - 40 $CellContext`a + 
         12 $CellContext`a^2) $CellContext`x $CellContext`y^2 + 
       Rational[1, 256] (11 - 
         2 $CellContext`a) (-2 + $CellContext`a)^(-1) (-1 + \
$CellContext`a)^(-1) (-3 + 2 $CellContext`a)^(-1) (-1 + 
          2 $CellContext`a)^(-1) $CellContext`y^5), 
      0, $CellContext`y^(Rational[3, 2] - $CellContext`a) (
       Rational[
         1, 1024] (1 - 2 $CellContext`a)^(-2) (-1 + $CellContext`a)^(-2) (
          1 + $CellContext`a)^(-1) (1 + 2 $CellContext`a)^(-1) (5455 - 
         8361 $CellContext`a + 2384 $CellContext`a^2 - 5564 $CellContext`a^3 + 
         7344 $CellContext`a^4 - 3696 $CellContext`a^5 + 
         1152 $CellContext`a^6 - 64 $CellContext`a^7) $CellContext`x^2 + 
       Rational[1, 768] (1 + $CellContext`a)^(-1) (15 - 4 $CellContext`a - 
         64 $CellContext`a^2 + 16 $CellContext`a^3 + 
         16 $CellContext`a^4) $CellContext`x^3 $CellContext`y^(-3) + 
       Rational[
         1, 6144] (-2 + $CellContext`a)^(-1) (-1 + $CellContext`a)^(-1) (-3 + 
          2 $CellContext`a)^(-1) (-1 + 2 $CellContext`a)^(-1) (-1283 + 
         1306 $CellContext`a - 564 $CellContext`a^2 + 
         24 $CellContext`a^3) $CellContext`x $CellContext`y^3 + 
       Rational[
         1, 24576] (-3 + $CellContext`a)^(-1) (-2 + $CellContext`a)^(-1) (-1 + \
$CellContext`a)^(-1) (-3 + 2 $CellContext`a)^(-1) (-1 + 
          2 $CellContext`a)^(-1) (-339 + 104 $CellContext`a - 
         4 $CellContext`a^2) $CellContext`y^6), 
      0, $CellContext`y^(Rational[3, 2] - $CellContext`a) (
       Rational[-1, 768] (1 + $CellContext`a)^(-1) (1 + 
          2 $CellContext`a)^(-1) (369 + 392 $CellContext`a + 
         40 $CellContext`a^2 - 32 $CellContext`a^3 + 
         80 $CellContext`a^4) $CellContext`x^3 $CellContext`y^(-2) + 
       Rational[
         1, 512] (1 - 2 $CellContext`a)^(-2) (-1 + $CellContext`a)^(-2) (
          1 + $CellContext`a)^(-1) (1 + 2 $CellContext`a)^(-1) (2125 - 
         1259 $CellContext`a + 2860 $CellContext`a^2 - 2248 $CellContext`a^3 - 
         144 $CellContext`a^4 - 48 $CellContext`a^5 + 
         64 $CellContext`a^6) $CellContext`x^2 $CellContext`y + 
       Rational[
         1, 6144] (-2 + $CellContext`a)^(-1) (-1 + $CellContext`a)^(-1) (-3 + 
          2 $CellContext`a)^(-1) (-1 + 2 $CellContext`a)^(-1) (125 + 
         120 $CellContext`a - 
         36 $CellContext`a^2) $CellContext`x $CellContext`y^4 + 
       Rational[
         1, 12288] (-3 + $CellContext`a)^(-1) (-2 + $CellContext`a)^(-1) (-1 + \
$CellContext`a)^(-1) (-15 + 
         2 $CellContext`a) (-3 + 2 $CellContext`a)^(-1) (-1 + 
          2 $CellContext`a)^(-1) $CellContext`y^7), 
      0, $CellContext`y^(Rational[3, 2] - $CellContext`a) (
       Rational[
         1, 24576] (1 + $CellContext`a)^(-1) (2 + $CellContext`a)^(-1) (315 + 
         216 $CellContext`a - 1364 $CellContext`a^2 - 960 $CellContext`a^3 + 
         400 $CellContext`a^4 + 384 $CellContext`a^5 + 
         64 $CellContext`a^6) $CellContext`x^4 $CellContext`y^(-4) + 
       Rational[
         1, 12288] (1 - 2 $CellContext`a)^(-2) (-1 + $CellContext`a)^(-2) (
          1 + $CellContext`a)^(-1) (1 + 2 $CellContext`a)^(-1) (-51171 + 
         122059 $CellContext`a - 111322 $CellContext`a^2 + 
         121980 $CellContext`a^3 - 133800 $CellContext`a^4 + 
         65040 $CellContext`a^5 - 12000 $CellContext`a^6 + 
         3392 $CellContext`a^7 - 
         128 $CellContext`a^8) ($CellContext`x^3/$CellContext`y) + 
       Rational[
         1, 98304] (1 - 
          2 $CellContext`a)^(-2) (-2 + $CellContext`a)^(-1) (-1 + \
$CellContext`a)^(-2) (1 + $CellContext`a)^(-1) (-3 + 2 $CellContext`a)^(-1) (
          1 + 2 $CellContext`a)^(-1) (927741 - 1086091 $CellContext`a + 
         2262110 $CellContext`a^2 - 2034172 $CellContext`a^3 + 
         287672 $CellContext`a^4 + 155120 $CellContext`a^5 + 
         11168 $CellContext`a^6 - 13632 $CellContext`a^7 + 
         384 $CellContext`a^8) $CellContext`x^2 $CellContext`y^2 + 
       Rational[
         1, 491520] (-3 + $CellContext`a)^(-1) (-2 + $CellContext`a)^(-1) (-1 + \
$CellContext`a)^(-1) (-5 + 2 $CellContext`a)^(-1) (-3 + 
          2 $CellContext`a)^(-1) (-1 + 2 $CellContext`a)^(-1) (63339 - 
         18128 $CellContext`a - 8600 $CellContext`a^2 + 2880 $CellContext`a^3 - 
         80 $CellContext`a^4) $CellContext`x $CellContext`y^5 + 
       Rational[
         1, 1572864] (-4 + $CellContext`a)^(-1) (-3 + $CellContext`a)^(-1) \
(-2 + $CellContext`a)^(-1) (-1 + $CellContext`a)^(-1) (-3 + 
          2 $CellContext`a)^(-1) (-1 + 2 $CellContext`a)^(-1) (579 - 
         136 $CellContext`a + 4 $CellContext`a^2) $CellContext`y^8), 
      0, $CellContext`y^(Rational[3, 2] - $CellContext`a) (
       Rational[
         1, 12288] (1 - 2 $CellContext`a)^(-2) (-1 + $CellContext`a)^(-2) (-3 - 
          7 $CellContext`a + 4 $CellContext`a^3)^(-1) (229605 - 
         415529 $CellContext`a + 584666 $CellContext`a^2 - 
         733908 $CellContext`a^3 + 441960 $CellContext`a^4 - 
         74160 $CellContext`a^5 - 12576 $CellContext`a^6 - 
         448 $CellContext`a^7 + 640 $CellContext`a^8) $CellContext`x^3 + 
       Rational[-1, 12288] (1 + $CellContext`a)^(-1) (
          2 + $CellContext`a)^(-1) (3 + 2 $CellContext`a)^(-1) (8175 + 
         15060 $CellContext`a + 11476 $CellContext`a^2 + 
         4064 $CellContext`a^3 + 1424 $CellContext`a^4 + 832 $CellContext`a^5 + 
         192 $CellContext`a^6) $CellContext`x^4 $CellContext`y^(-3) + 
       Rational[
         1, 49152] (1 - 
          2 $CellContext`a)^(-2) (-2 + $CellContext`a)^(-1) (-1 + \
$CellContext`a)^(-2) (1 + $CellContext`a)^(-1) (-3 + 2 $CellContext`a)^(-1) (
          1 + 2 $CellContext`a)^(-1) (111647 - 83481 $CellContext`a + 
         261614 $CellContext`a^2 - 152976 $CellContext`a^3 - 
         21952 $CellContext`a^4 + 12336 $CellContext`a^5 + 
         96 $CellContext`a^6 - 
         384 $CellContext`a^7) $CellContext`x^2 $CellContext`y^3 + 
       Rational[
         1, 491520] (-3 + $CellContext`a)^(-1) (-2 + $CellContext`a)^(-1) (-1 + \
$CellContext`a)^(-1) (-5 + 2 $CellContext`a)^(-1) (-3 + 
          2 $CellContext`a)^(-1) (-1 + 2 $CellContext`a)^(-1) (10423 - 
         2350 $CellContext`a - 700 $CellContext`a^2 + 
         120 $CellContext`a^3) $CellContext`x $CellContext`y^6 + 
       Rational[1, 786432] (19 - 
         2 $CellContext`a) (-4 + $CellContext`a)^(-1) (-3 + \
$CellContext`a)^(-1) (-2 + $CellContext`a)^(-1) (-1 + $CellContext`a)^(-1) \
(-3 + 2 $CellContext`a)^(-1) (-1 + 2 $CellContext`a)^(-1) $CellContext`y^9), 
      0, $CellContext`y^(Rational[3, 2] - $CellContext`a) (
       Rational[
         1, 491520] (1 + $CellContext`a)^(-1) (2 + $CellContext`a)^(-1) (2835 + 
         2574 $CellContext`a - 11844 $CellContext`a^2 - 
         11368 $CellContext`a^3 + 1680 $CellContext`a^4 + 
         4256 $CellContext`a^5 + 1344 $CellContext`a^6 + 
         128 $CellContext`a^7) $CellContext`x^5 $CellContext`y^(-5) + 
       Rational[
         1, 393216] (-1 + $CellContext`a)^(-2) (1 + $CellContext`a)^(-3) (
          2 + $CellContext`a)^(-1) (1 + 2 $CellContext`a)^(-1) (3 + 
          2 $CellContext`a)^(-1) (1038741 + 2011449 $CellContext`a + 
         485731 $CellContext`a^2 - 1714345 $CellContext`a^3 - 
         2531968 $CellContext`a^4 - 847472 $CellContext`a^5 + 
         1273440 $CellContext`a^6 + 1169952 $CellContext`a^7 + 
         293120 $CellContext`a^8 + 28672 $CellContext`a^9 + 
         7936 $CellContext`a^10 - 
         256 $CellContext`a^11) $CellContext`x^4 $CellContext`y^(-2) + 
       Rational[
         1, 393216] (1 - 
          2 $CellContext`a)^(-2) (-2 + $CellContext`a)^(-1) (-1 + \
$CellContext`a)^(-2) (1 + $CellContext`a)^(-1) (-3 + 2 $CellContext`a)^(-1) (
          1 + 2 $CellContext`a)^(-1) (-7283439 + 11218111 $CellContext`a - 
         20765812 $CellContext`a^2 + 23770120 $CellContext`a^3 - 
         10785520 $CellContext`a^4 + 883712 $CellContext`a^5 + 
         449600 $CellContext`a^6 - 24704 $CellContext`a^7 - 
         13824 $CellContext`a^8 + 
         256 $CellContext`a^9) $CellContext`x^3 $CellContext`y + 
       Rational[
         1, 7864320] (1 - 
          2 $CellContext`a)^(-2) (-3 + $CellContext`a)^(-1) (-2 + \
$CellContext`a)^(-1) (-1 + $CellContext`a)^(-2) (1 + $CellContext`a)^(-1) (-5 + 
          2 $CellContext`a)^(-1) (-3 + 2 $CellContext`a)^(-1) (1 + 
          2 $CellContext`a)^(-1) (46113897 - 53179867 $CellContext`a + 
         121605756 $CellContext`a^2 - 110370280 $CellContext`a^3 + 
         23304528 $CellContext`a^4 + 8005632 $CellContext`a^5 - 
         3254976 $CellContext`a^6 + 46720 $CellContext`a^7 + 
         69120 $CellContext`a^8 - 
         1280 $CellContext`a^9) $CellContext`x^2 $CellContext`y^4 + 
       Rational[
         1, 220200960] (-4 + $CellContext`a)^(-1) (-3 + $CellContext`a)^(-1) \
(-2 + $CellContext`a)^(-1) (-1 + $CellContext`a)^(-1) (-7 + 
          2 $CellContext`a)^(-1) (-5 + 2 $CellContext`a)^(-1) (-3 + 
          2 $CellContext`a)^(-1) (-1 + 2 $CellContext`a)^(-1) (14917247 - 
         9788650 $CellContext`a + 1312808 $CellContext`a^2 + 
         252560 $CellContext`a^3 - 55440 $CellContext`a^4 + 
         1120 $CellContext`a^5) $CellContext`x $CellContext`y^7 + 
       Rational[
         1, 125829120] (-5 + $CellContext`a)^(-1) (-4 + $CellContext`a)^(-1) \
(-3 + $CellContext`a)^(-1) (-2 + $CellContext`a)^(-1) (-1 + \
$CellContext`a)^(-1) (-3 + 2 $CellContext`a)^(-1) (-1 + 
          2 $CellContext`a)^(-1) (-883 + 168 $CellContext`a - 
         4 $CellContext`a^2) $CellContext`y^10)}, 3, 25, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9472252725987663`*^9, 3.947225280200507*^9}, {
   3.947225345578051*^9, 3.9472253534911413`*^9}, 3.947225486585596*^9, 
   3.9472257778868427`*^9},
 CellLabel->
  "During evaluation of \
In[364]:=",ExpressionUUID->"b0666254-0ce2-4810-a9c7-722521d2ede0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[Gamma]", ",", 
   SubscriptBox["\[Gamma]", "\[Kappa]"], ",", "a"}], 
  TraditionalForm]],ExpressionUUID->"0ebaac93-547a-4fa7-bb59-e27fee11c0f3"]], \
"Section",
 CellChangeTimes->{{3.947225457387148*^9, 
  3.947225466252701*^9}},ExpressionUUID->"4e0e4394-07c1-4a29-adac-\
301768c1d2e4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"top", "=", "6"}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "value", " ", "has", " ", "to", " ", "be", " ", "taken", " ", 
    "below", " ", "10"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<\[Gamma]=\>\"", ",", 
   RowBox[{"Series", "[", 
    RowBox[{"\[Gamma]\[Gamma]", ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", "0", ",", 
       RowBox[{"2", "top"}]}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Kappa]\)]\)=\>\"", ",", 
   RowBox[{"Series", "[", 
    RowBox[{"\[Gamma]k", ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", "0", ",", 
       RowBox[{"2", "top"}]}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"a", "[", "i", "]"}], ",", "\"\<=\>\"", ",", 
     RowBox[{"aa", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.94722549741704*^9, 3.947225502503634*^9}, {
   3.947225790802846*^9, 3.947225830487733*^9}, 3.947225866616069*^9, 
   3.9472485896854143`*^9},ExpressionUUID->"89a142bc-f249-45c9-8669-\
8037b068bfb9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    SuperscriptBox["\[Eta]", 
     RowBox[{"6", " ", "a"}]], " ", 
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"2", " ", "a"}]], "+", 
       FractionBox[
        RowBox[{"225", " ", "a", " ", 
         SuperscriptBox["x", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "a"}]}]], " ", 
         SuperscriptBox["\[Eta]", "6"]}], 
        RowBox[{"128", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["a", "2"]}], ")"}], "2"]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"26012265303", "+", 
            RowBox[{"524880000", " ", "a"}], "-", 
            RowBox[{"87299755068", " ", 
             SuperscriptBox["a", "2"]}], "-", 
            RowBox[{"9127080000", " ", 
             SuperscriptBox["a", "3"]}], "+", 
            RowBox[{"97108647097", " ", 
             SuperscriptBox["a", "4"]}], "+", 
            RowBox[{"62422245000", " ", 
             SuperscriptBox["a", "5"]}], "-", 
            RowBox[{"54759441128", " ", 
             SuperscriptBox["a", "6"]}], "-", 
            RowBox[{"210350520000", " ", 
             SuperscriptBox["a", "7"]}], "+", 
            RowBox[{"32408268000", " ", 
             SuperscriptBox["a", "8"]}], "+", 
            RowBox[{"357793200000", " ", 
             SuperscriptBox["a", "9"]}], "+", 
            RowBox[{"47987664256", " ", 
             SuperscriptBox["a", "10"]}], "-", 
            RowBox[{"289163520000", " ", 
             SuperscriptBox["a", "11"]}], "-", 
            RowBox[{"92101339136", " ", 
             SuperscriptBox["a", "12"]}], "+", 
            RowBox[{"116017920000", " ", 
             SuperscriptBox["a", "13"]}], "+", 
            RowBox[{"56062347264", " ", 
             SuperscriptBox["a", "14"]}], "-", 
            RowBox[{"22394880000", " ", 
             SuperscriptBox["a", "15"]}], "-", 
            RowBox[{"16732184576", " ", 
             SuperscriptBox["a", "16"]}], "+", 
            RowBox[{"1658880000", " ", 
             SuperscriptBox["a", "17"]}], "+", 
            RowBox[{"2544664576", " ", 
             SuperscriptBox["a", "18"]}], "-", 
            RowBox[{"159449088", " ", 
             SuperscriptBox["a", "20"]}]}], ")"}], " ", 
          SuperscriptBox["x", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "a"}]}]], " ", 
          SuperscriptBox["\[Eta]", "12"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"262144", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "4"]}]}], ")"}], "4"]}], ")"}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Eta]", "]"}], "13"],
        SeriesData[$CellContext`\[Eta], 0, {}, 0, 13, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Eta], 
       0, {$CellContext`x^(2 $CellContext`a), 0, 0, 0, 0, 0, 
        Rational[
         225, 128] $CellContext`a (-1 + $CellContext`a^2)^(-2) \
$CellContext`x^(2 + 2 $CellContext`a), 0, 0, 0, 0, 0, 
        Rational[
         1, 262144] $CellContext`a (9 - 
          4 $CellContext`a^2)^(-2) (-4 + $CellContext`a^2)^(-2) (1 - 
          5 $CellContext`a^2 + 4 $CellContext`a^4)^(-4) (26012265303 + 
         524880000 $CellContext`a - 87299755068 $CellContext`a^2 - 
         9127080000 $CellContext`a^3 + 97108647097 $CellContext`a^4 + 
         62422245000 $CellContext`a^5 - 54759441128 $CellContext`a^6 - 
         210350520000 $CellContext`a^7 + 32408268000 $CellContext`a^8 + 
         357793200000 $CellContext`a^9 + 47987664256 $CellContext`a^10 - 
         289163520000 $CellContext`a^11 - 92101339136 $CellContext`a^12 + 
         116017920000 $CellContext`a^13 + 56062347264 $CellContext`a^14 - 
         22394880000 $CellContext`a^15 - 16732184576 $CellContext`a^16 + 
         1658880000 $CellContext`a^17 + 2544664576 $CellContext`a^18 - 
         159449088 $CellContext`a^20) $CellContext`x^(4 + 2 $CellContext`a)}, 
       0, 13, 1],
      Editable->False], ")"}]}]}],
  SequenceForm[
  "\[Gamma]=", $CellContext`\[Eta]^(6 $CellContext`a) 
   SeriesData[$CellContext`\[Eta], 
     0, {$CellContext`x^(2 $CellContext`a), 0, 0, 0, 0, 0, 
      Rational[225, 
        128] $CellContext`a (-1 + $CellContext`a^2)^(-2) $CellContext`x^(2 + 
        2 $CellContext`a), 0, 0, 0, 0, 0, 
      Rational[1, 262144] $CellContext`a (9 - 
        4 $CellContext`a^2)^(-2) (-4 + $CellContext`a^2)^(-2) (1 - 
        5 $CellContext`a^2 + 4 $CellContext`a^4)^(-4) (26012265303 + 
       524880000 $CellContext`a - 87299755068 $CellContext`a^2 - 
       9127080000 $CellContext`a^3 + 97108647097 $CellContext`a^4 + 
       62422245000 $CellContext`a^5 - 54759441128 $CellContext`a^6 - 
       210350520000 $CellContext`a^7 + 32408268000 $CellContext`a^8 + 
       357793200000 $CellContext`a^9 + 47987664256 $CellContext`a^10 - 
       289163520000 $CellContext`a^11 - 92101339136 $CellContext`a^12 + 
       116017920000 $CellContext`a^13 + 56062347264 $CellContext`a^14 - 
       22394880000 $CellContext`a^15 - 16732184576 $CellContext`a^16 + 
       1658880000 $CellContext`a^17 + 2544664576 $CellContext`a^18 - 
       159449088 $CellContext`a^20) $CellContext`x^(4 + 2 $CellContext`a)}, 0,
      13, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.947225503374712*^9, 3.947225792768805*^9},
 CellLabel->
  "During evaluation of \
In[366]:=",ExpressionUUID->"cc024f98-9ef2-479a-a572-d49bd92ad047"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(\[Kappa]\\)]\\)=\"\>",
    "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"x", " ", 
       SuperscriptBox["\[Eta]", "3"]}], "2"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"19", "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["a", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["a", "4"]}]}], ")"}], " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Eta]", "6"]}], 
      RowBox[{"16", "-", 
       RowBox[{"80", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["a", "4"]}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"151", "+", 
           RowBox[{"256", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "4"]}]}], ")"}], " ", 
         SuperscriptBox["x", "3"]}], ")"}], " ", 
       SuperscriptBox["\[Eta]", "9"]}], 
      RowBox[{"192", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["a", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "4"]}]}], ")"}]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12925167"}], "+", 
          RowBox[{"13769311", " ", 
           SuperscriptBox["a", "2"]}], "-", 
          RowBox[{"19665676", " ", 
           SuperscriptBox["a", "4"]}], "+", 
          RowBox[{"56859360", " ", 
           SuperscriptBox["a", "6"]}], "-", 
          RowBox[{"39360512", " ", 
           SuperscriptBox["a", "8"]}], "+", 
          RowBox[{"27165440", " ", 
           SuperscriptBox["a", "10"]}], "-", 
          RowBox[{"10718208", " ", 
           SuperscriptBox["a", "12"]}], "+", 
          RowBox[{"1245184", " ", 
           SuperscriptBox["a", "14"]}], "+", 
          RowBox[{"32768", " ", 
           SuperscriptBox["a", "16"]}]}], ")"}], " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Eta]", "12"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"49152", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["a", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "4"]}]}], ")"}], "3"]}], ")"}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Eta]", "]"}], "13"],
      SeriesData[$CellContext`\[Eta], 0, {}, 0, 13, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Eta], 0, {
     1, 0, 0, Rational[-1, 2] $CellContext`x, 0, 
      0, ((19 + 18 $CellContext`a^2 + 8 $CellContext`a^4)/(16 - 
       80 $CellContext`a^2 + 64 $CellContext`a^4)) $CellContext`x^2, 0, 
      0, ((Rational[-1, 192]/(1 - 5 $CellContext`a^2 + 4 $CellContext`a^4)) (
        151 + 256 $CellContext`a^2 + 16 $CellContext`a^4)) $CellContext`x^3, 
      0, 0, ((((Rational[1, 49152]/(-4 + $CellContext`a^2))/(-9 + 
         4 $CellContext`a^2)) (1 - 5 $CellContext`a^2 + 
          4 $CellContext`a^4)^(-3)) (-12925167 + 13769311 $CellContext`a^2 - 
        19665676 $CellContext`a^4 + 56859360 $CellContext`a^6 - 
        39360512 $CellContext`a^8 + 27165440 $CellContext`a^10 - 
        10718208 $CellContext`a^12 + 1245184 $CellContext`a^14 + 
        32768 $CellContext`a^16)) $CellContext`x^4}, 0, 13, 1],
    Editable->False]}],
  SequenceForm["\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Kappa]\)]\)=", 
   SeriesData[$CellContext`\[Eta], 0, {
    1, 0, 0, Rational[-1, 2] $CellContext`x, 0, 
     0, ((19 + 18 $CellContext`a^2 + 8 $CellContext`a^4)/(16 - 
      80 $CellContext`a^2 + 64 $CellContext`a^4)) $CellContext`x^2, 0, 
     0, ((Rational[-1, 192]/(1 - 5 $CellContext`a^2 + 4 $CellContext`a^4)) (
       151 + 256 $CellContext`a^2 + 16 $CellContext`a^4)) $CellContext`x^3, 0,
      0, ((((Rational[1, 49152]/(-4 + $CellContext`a^2))/(-9 + 
        4 $CellContext`a^2)) (1 - 5 $CellContext`a^2 + 
         4 $CellContext`a^4)^(-3)) (-12925167 + 13769311 $CellContext`a^2 - 
       19665676 $CellContext`a^4 + 56859360 $CellContext`a^6 - 
       39360512 $CellContext`a^8 + 27165440 $CellContext`a^10 - 
       10718208 $CellContext`a^12 + 1245184 $CellContext`a^14 + 
       32768 $CellContext`a^16)) $CellContext`x^4}, 0, 13, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.947225503374712*^9, 3.947225792776492*^9},
 CellLabel->
  "During evaluation of \
In[366]:=",ExpressionUUID->"fda05ad2-f870-4624-bb29-4a85c3d33af8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"a", "[", "2", "]"}], "\[InvisibleSpace]", "\<\"=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["5", "2"], "+", 
    FractionBox[
     RowBox[{"107", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["\[Eta]", "6"]}], "840"], "-", 
    FractionBox[
     RowBox[{"1695233", " ", 
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["\[Eta]", "12"]}], "148176000"], "+", 
    FractionBox[
     RowBox[{"76720109901233", " ", 
      SuperscriptBox["x", "6"], " ", 
      SuperscriptBox["\[Eta]", "18"]}], "30764716012800000"]}]}],
  SequenceForm[
   $CellContext`a[2], "=", Rational[5, 2] + 
   Rational[107, 840] $CellContext`x^2 $CellContext`\[Eta]^6 + 
   Rational[-1695233, 148176000] $CellContext`x^4 $CellContext`\[Eta]^12 + 
   Rational[76720109901233, 
      30764716012800000] $CellContext`x^6 $CellContext`\[Eta]^18],
  Editable->False]], "Print",
 CellChangeTimes->{3.947225503374712*^9, 3.947225792782526*^9},
 CellLabel->
  "During evaluation of \
In[366]:=",ExpressionUUID->"ba8deba2-0beb-421e-b27c-7a6ea1c2df4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"a", "[", "3", "]"}], "\[InvisibleSpace]", "\<\"=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["7", "2"], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["\[Eta]", "6"]}], "168"], "-", 
    FractionBox[
     RowBox[{"10921", " ", 
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["\[Eta]", "12"]}], "4346496"], "+", 
    FractionBox[
     RowBox[{"95353832269", " ", 
      SuperscriptBox["x", "6"], " ", 
      SuperscriptBox["\[Eta]", "18"]}], "493385539046400"]}]}],
  SequenceForm[
   $CellContext`a[3], "=", Rational[7, 2] + 
   Rational[13, 168] $CellContext`x^2 $CellContext`\[Eta]^6 + 
   Rational[-10921, 4346496] $CellContext`x^4 $CellContext`\[Eta]^12 + 
   Rational[95353832269, 
      493385539046400] $CellContext`x^6 $CellContext`\[Eta]^18],
  Editable->False]], "Print",
 CellChangeTimes->{3.947225503374712*^9, 3.947225792786989*^9},
 CellLabel->
  "During evaluation of \
In[366]:=",ExpressionUUID->"fe9b57cd-1357-4825-992c-5d9cf3b58422"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"a", "[", "4", "]"}], "\[InvisibleSpace]", "\<\"=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["9", "2"], "+", 
    FractionBox[
     RowBox[{"1571", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["\[Eta]", "6"]}], "27720"], "-", 
    FractionBox[
     RowBox[{"68482418369", " ", 
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["\[Eta]", "12"]}], "69225011856000"], "+", 
    FractionBox[
     RowBox[{"6966001672062143707", " ", 
      SuperscriptBox["x", "6"], " ", 
      SuperscriptBox["\[Eta]", "18"]}], "172875262137927148800000"]}]}],
  SequenceForm[
   $CellContext`a[4], "=", Rational[9, 2] + 
   Rational[1571, 27720] $CellContext`x^2 $CellContext`\[Eta]^6 + 
   Rational[-68482418369, 
      69225011856000] $CellContext`x^4 $CellContext`\[Eta]^12 + 
   Rational[6966001672062143707, 
      172875262137927148800000] $CellContext`x^6 $CellContext`\[Eta]^18],
  Editable->False]], "Print",
 CellChangeTimes->{3.947225503374712*^9, 3.947225792791627*^9},
 CellLabel->
  "During evaluation of \
In[366]:=",ExpressionUUID->"d9641398-9f2e-4ab3-8e51-83e8fe26d837"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"al", "=", 
   RowBox[{
    FractionBox["1", "2"], "+", "l", "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"24", "+", 
        RowBox[{"13", " ", "l"}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["l", "2"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["l", "3"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["l", "4"]}]}], ")"}], " ", 
      SuperscriptBox["x", "2"]}], 
     RowBox[{"8", " ", "l", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"5", " ", "l"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["l", "2"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["l", "3"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["l", "4"]}]}], ")"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"51840", "+", 
         RowBox[{"102816", " ", "l"}], "-", 
         RowBox[{"850608", " ", 
          SuperscriptBox["l", "2"]}], "-", 
         RowBox[{"1855326", " ", 
          SuperscriptBox["l", "3"]}], "-", 
         RowBox[{"675625", " ", 
          SuperscriptBox["l", "4"]}], "+", 
         RowBox[{"733273", " ", 
          SuperscriptBox["l", "5"]}], "+", 
         RowBox[{"1217380", " ", 
          SuperscriptBox["l", "6"]}], "+", 
         RowBox[{"1397512", " ", 
          SuperscriptBox["l", "7"]}], "+", 
         RowBox[{"1355518", " ", 
          SuperscriptBox["l", "8"]}], "+", 
         RowBox[{"1520455", " ", 
          SuperscriptBox["l", "9"]}], "+", 
         RowBox[{"1678310", " ", 
          SuperscriptBox["l", "10"]}], "+", 
         RowBox[{"1096830", " ", 
          SuperscriptBox["l", "11"]}], "-", 
         RowBox[{"8295", " ", 
          SuperscriptBox["l", "12"]}], "-", 
         RowBox[{"605640", " ", 
          SuperscriptBox["l", "13"]}], "-", 
         RowBox[{"456120", " ", 
          SuperscriptBox["l", "14"]}], "-", 
         RowBox[{"147840", " ", 
          SuperscriptBox["l", "15"]}], "-", 
         RowBox[{"18480", " ", 
          SuperscriptBox["l", "16"]}]}], ")"}], " ", 
       SuperscriptBox["x", "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"128", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
       SuperscriptBox["l", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "l"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "l"}]}], ")"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.96221914763614*^9, 
  3.96221915744209*^9}},ExpressionUUID->"df273171-b75b-4e57-bd05-\
5a0f025d748a"]
}, Open  ]]
},
WindowSize->{939, 725},
WindowMargins->{{Automatic, 151}, {60, Automatic}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"12611e33-1459-408d-9c2e-14e230990eba"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 253, 4, 67, "Section",ExpressionUUID->"b09d3369-1542-40b5-8414-4d79bd9f692d"],
Cell[836, 28, 2559, 88, 154, "Text",ExpressionUUID->"fa3242e1-0565-4d0c-b536-a5a1cef0ff0e"],
Cell[3398, 118, 902, 22, 94, "Input",ExpressionUUID->"5979ca3c-b4b8-4aa6-a598-6b1ee451cf78"]
}, Closed]],
Cell[CellGroupData[{
Cell[4337, 145, 345, 10, 54, "Section",ExpressionUUID->"6af5803d-e010-442c-ae2f-e884bb9fb458"],
Cell[CellGroupData[{
Cell[4707, 159, 845, 20, 49, "Input",ExpressionUUID->"37d8c67f-435c-4d61-aff8-9d8b52d46867"],
Cell[5555, 181, 61224, 1434, 1049, "Print",ExpressionUUID->"b0666254-0ce2-4810-a9c7-722521d2ede0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[66828, 1621, 336, 8, 54, "Section",ExpressionUUID->"4e0e4394-07c1-4a29-adac-301768c1d2e4"],
Cell[CellGroupData[{
Cell[67189, 1633, 1333, 34, 94, "Input",ExpressionUUID->"89a142bc-f249-45c9-8669-8037b068bfb9"],
Cell[CellGroupData[{
Cell[68547, 1671, 6149, 139, 156, "Print",ExpressionUUID->"cc024f98-9ef2-479a-a572-d49bd92ad047"],
Cell[74699, 1812, 5001, 122, 97, "Print",ExpressionUUID->"fda05ad2-f870-4624-bb29-4a85c3d33af8"],
Cell[79703, 1936, 1116, 29, 42, "Print",ExpressionUUID->"ba8deba2-0beb-421e-b27c-7a6ea1c2df4d"],
Cell[80822, 1967, 1096, 29, 42, "Print",ExpressionUUID->"fe9b57cd-1357-4825-992c-5d9cf3b58422"],
Cell[81921, 1998, 1171, 30, 42, "Print",ExpressionUUID->"d9641398-9f2e-4ab3-8e51-83e8fe26d837"]
}, Open  ]]
}, Open  ]],
Cell[83119, 2032, 3333, 98, 153, "Input",ExpressionUUID->"df273171-b75b-4e57-bd05-5a0f025d748a"]
}, Open  ]]
}
]
*)



==> anc/PNgg10.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
\[Eta]^(6*a)*SeriesData[\[Eta], 0, {x^(2*a), 0, 0, 0, 0, 0, 
   (225*a*x^(2 + 2*a))/(128*(-1 + a^2)^2), 0, 0, 0, 0, 0, 
   (a*(26012265303 + 524880000*a - 87299755068*a^2 - 9127080000*a^3 + 
      97108647097*a^4 + 62422245000*a^5 - 54759441128*a^6 - 
      210350520000*a^7 + 32408268000*a^8 + 357793200000*a^9 + 
      47987664256*a^10 - 289163520000*a^11 - 92101339136*a^12 + 
      116017920000*a^13 + 56062347264*a^14 - 22394880000*a^15 - 
      16732184576*a^16 + 1658880000*a^17 + 2544664576*a^18 - 159449088*a^20)*
     x^(4 + 2*a))/(262144*(9 - 4*a^2)^2*(-4 + a^2)^2*(1 - 5*a^2 + 4*a^4)^4), 
   0, 0, 0, 0, 0, (a*(-8843765712992838 + 1422220605441525*a + 
      40790468652456816*a^2 - 16466927975306550*a^3 - 90526605396857444*a^4 + 
      69856500324443400*a^5 + 161023238628786520*a^6 - 
      136760704614436050*a^7 - 242595023741111174*a^8 + 
      138567605654925675*a^9 + 257654671021325832*a^10 - 
      85553695780095600*a^11 - 230695616361857184*a^12 + 
      16903926619376400*a^13 + 240698100290594304*a^14 + 
      84079193264870400*a^15 - 188553090398874624*a^16 - 
      124940256472281600*a^17 + 87061944856817664*a^18 + 
      81111641070182400*a^19 - 24243984421502976*a^20 - 
      29623600917504000*a^21 + 4607056032432128*a^22 + 
      6495375782707200*a^23 - 727130399703040*a^24 - 844223717376000*a^25 + 
      97210394476544*a^26 + 59340305203200*a^27 - 8197735710720*a^28 - 
      1722050150400*a^29 + 287091720192*a^30)*x^(6 + 2*a))/
    (100663296*(9 - 4*a^2)^2*(-9 + a^2)^2*(-4 + a^2)^2*
     (1 - 5*a^2 + 4*a^4)^6)}, 0, 21, 1]


==> anc/PNgk10.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[\[Eta], 0, {1, 0, 0, -1/2*x, 0, 0, ((19 + 18*a^2 + 8*a^4)*x^2)/
   (16 - 80*a^2 + 64*a^4), 0, 0, -1/192*((151 + 256*a^2 + 16*a^4)*x^3)/
    (1 - 5*a^2 + 4*a^4), 0, 0, 
  ((-12925167 + 13769311*a^2 - 19665676*a^4 + 56859360*a^6 - 39360512*a^8 + 
     27165440*a^10 - 10718208*a^12 + 1245184*a^14 + 32768*a^16)*x^4)/
   (49152*(-4 + a^2)*(-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^3), 0, 0, 
  ((193508939 - 234734555*a^2 + 422526364*a^4 - 803673440*a^6 + 
     164321664*a^8 - 27129600*a^10 + 34335744*a^12 - 6062080*a^14 - 
     65536*a^16)*x^5)/(983040*(-4 + a^2)*(-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^3), 
  0, 0, -1/94371840*((2276806931577 - 3531616761918*a^2 + 3943511522453*a^4 - 
      9800204713072*a^6 + 2439700603520*a^8 + 8312347338240*a^10 + 
      274188264960*a^12 - 646867322880*a^14 + 1245477765120*a^16 - 
      571233239040*a^18 + 29772546048*a^20 + 15325462528*a^22 - 
      1392508928*a^24 - 8388608*a^26)*x^6)/((-9 + a^2)*(-4 + a^2)*
     (-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^5)}, 0, 21, 1]


==> anc/RinRupdEdt.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     66108,       1802]
NotebookOptionsPosition[     59536,       1685]
NotebookOutlinePosition[     59927,       1701]
CellTagsIndexPosition[     59884,       1698]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definitions", "Section",
 CellChangeTimes->{{3.947001254155435*^9, 
  3.9470012557237797`*^9}},ExpressionUUID->"89dc3d9e-7284-4999-9b6b-\
96089199ab96"],

Cell[TextData[{
 "We import the following quantities at order ",
 StyleBox["k=30",
  FontWeight->"Bold"],
 ":",
 "\n1) from the files \[OpenCurlyDoubleQuote]",
 StyleBox["P30.m",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote],\[OpenCurlyDoubleQuote]",
 StyleBox["Pt30.m",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] the polynomials ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["P", "0"], "(", "y", ")"}],
    FontWeight->"Bold"], TraditionalForm]],ExpressionUUID->
  "7fa1b014-6872-4b62-9427-3435a95768e6"],
 ",",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox[
      OverscriptBox["P", "^"], "0"], "(", "y", ")"}],
    FontWeight->"Bold"], TraditionalForm]],ExpressionUUID->
  "50add330-75c4-48ae-ac19-6ccb1696ca69"],
 "  (formula ",
 StyleBox["(4.4)",
  FontWeight->"Bold"],
 ").",
 StyleBox[" ",
  FontWeight->"Bold"],
 "The coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", 
    RowBox[{"i", ",", "j"}]], TraditionalForm]],ExpressionUUID->
  "bca4a64a-9488-4a46-9791-8f9cec49cf21"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["c", "^"], 
    RowBox[{"i", ",", "j"}]], TraditionalForm]],ExpressionUUID->
  "4212d3f7-b00f-4c39-84da-7df1fc1688dc"],
 " have been computed using the recursion relations (4.5-4.6)\n2) from the \
files \[OpenCurlyDoubleQuote]",
 StyleBox["gg30.m",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote],\[OpenCurlyDoubleQuote]",
 StyleBox["gk30.m",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] the quantities ",
 StyleBox["\[Gamma] = ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"2", "a"}]], " ", 
    SuperscriptBox["e", 
     RowBox[{"-", 
      RowBox[{
       SubscriptBox["\[PartialD]", "a"], " ", 
       SubscriptBox["\[ScriptCapitalF]", "inst"]}]}]]}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"2bc5c8a8-3999-4a87-bd3f-51e91cfa0841"],
 " (formula ",
 StyleBox["(4.3)",
  FontWeight->"Bold"],
 ")",
 ",",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["\[Gamma]", "\[Kappa]"], " ", "=", " ", 
     RowBox[{"1", "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "k"], 
       RowBox[{
        SubscriptBox[
         OverscriptBox["c", "^"], 
         RowBox[{"i", ",", 
          RowBox[{"i", "-", "1"}]}]], " ", 
        SuperscriptBox["x", "i"]}]}]}]}],
    FontWeight->"Bold"], TraditionalForm]],ExpressionUUID->
  "12788b8e-98a1-4181-9e35-a78bd9bc1e54"],
 " (formula ",
 StyleBox["(",
  FontWeight->"Bold"],
 StyleBox["4.2)",
  FontWeight->"Bold"],
 ")",
 StyleBox["\n",
  FontWeight->"Bold"],
 "3) from the file \[OpenCurlyDoubleQuote]",
 StyleBox["a30.m",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] the ",
 StyleBox["a cycle ",
  FontWeight->"Bold"],
 "computed using formula ",
 StyleBox["(4.8)",
  FontWeight->"Bold"],
 "  for \[ScriptL] going from 1 to 30"
}], "Text",
 CellChangeTimes->{{3.947173686048648*^9, 3.947173713326833*^9}, {
  3.947173813565105*^9, 3.947173951309085*^9}, {3.94717399096522*^9, 
  3.947174024832808*^9}, {3.9471740675108557`*^9, 3.9471741436228123`*^9}, {
  3.947174238176888*^9, 3.9471742491681557`*^9}, {3.947174296018668*^9, 
  3.947174459656065*^9}, {3.9471744917429647`*^9, 3.94717457780905*^9}, {
  3.947174611285242*^9, 3.9471747459817543`*^9}, {3.9471747771707497`*^9, 
  3.947174796328835*^9}, {3.947174837406823*^9, 3.947174848096157*^9}, {
  3.9471802333602943`*^9, 3.947180346963977*^9}, {3.947180388575521*^9, 
  3.9471804361883707`*^9}, {3.947182963027213*^9, 3.9471831257672977`*^9}, {
  3.9472475688312483`*^9, 3.94724758937514*^9}, {3.94724768967842*^9, 
  3.947247699517028*^9}, {3.947248007177988*^9, 
  3.94724810268927*^9}},ExpressionUUID->"090cca05-6541-4bdb-9dee-\
4a9d298541e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pf0", "=", 
   RowBox[{
    RowBox[{"Import", "[", "\"\<P30.m\>\"", "]"}], "/.", 
    RowBox[{"\[Eta]", " ", "->", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pf0t", "=", 
   RowBox[{
    RowBox[{"Import", "[", "\"\<Pt30.m\>\"", "]"}], "/.", 
    RowBox[{"\[Eta]", " ", "->", "1"}]}]}], "  ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aa", "=", 
   RowBox[{
    RowBox[{"Import", "[", "\"\<a30.m\>\"", "]"}], "/.", 
    RowBox[{"\[Eta]", " ", "->", "1"}]}]}], "   ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]\[Gamma]", "=", 
   RowBox[{
    RowBox[{"Import", "[", "\"\<gg30.m\>\"", "]"}], "/.", 
    RowBox[{"\[Eta]", " ", "->", "1"}]}]}], "  ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]\[Kappa]", "=", 
   RowBox[{
    RowBox[{"Import", "[", "\"\<gk30.m\>\"", "]"}], "/.", 
    RowBox[{"\[Eta]", " ", "->", "1"}]}]}], "  ", ";"}]}], "Input",
 CellChangeTimes->{{3.9469861542579308`*^9, 3.946986155508833*^9}, 
   3.946986221456031*^9, {3.9470016815712643`*^9, 3.947001687886772*^9}, {
   3.9471426360741873`*^9, 3.947142641758148*^9}, {3.947153487614394*^9, 
   3.947153499876754*^9}, {3.9471537505148983`*^9, 3.947153764377322*^9}, {
   3.947154926662734*^9, 3.947154928717733*^9}, {3.947154987148876*^9, 
   3.947154990789268*^9}, 3.947247807507698*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"9c763661-f087-4bf8-8b30-28fcd057b5a9"],

Cell[CellGroupData[{

Cell["Rin & Rup", "Subsection",
 CellChangeTimes->{{3.9470429109034967`*^9, 
  3.9470429146039658`*^9}},ExpressionUUID->"70750298-cd6d-488b-9bf3-\
e8836493c8c0"],

Cell[TextData[{
 "Here we define the following quantities:\n1) formula ",
 StyleBox["(4.1):",
  FontWeight->"Bold"],
 " ",
 StyleBox["RRin ",
  FontWeight->"Bold"],
 "= ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalR]", "in"], TraditionalForm]],ExpressionUUID->
  "99a48762-0fd9-43e2-80c8-bee917ba3ccc"],
 " ",
 ",",
 StyleBox[" RRup ",
  FontWeight->"Bold"],
 "= ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalR]", "up"], TraditionalForm]],ExpressionUUID->
  "2a652b5f-c237-499e-a051-a89dacc49777"],
 "\n2) formula ",
 StyleBox["(4.2): ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["ccin",
     FontWeight->"Bold"], "=", 
    SubscriptBox["C", "in"]}], TraditionalForm]],ExpressionUUID->
  "cef4af0f-56d8-4c74-abc8-3b6bd19fd256"],
 " , ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["ccup",
     FontWeight->"Bold"], "=", 
    SubscriptBox["C", "up"]}], TraditionalForm]],ExpressionUUID->
  "292e5317-e208-4cd4-9ac7-36e7227edbdf"],
 " , ",
 StyleBox["HH0",
  FontWeight->"Bold"],
 " = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["H", "0"], "+"], TraditionalForm]],ExpressionUUID->
  "e2d036f9-4fa1-440a-97ec-7474e803b732"],
 " , ",
 StyleBox["Rp",
  FontWeight->"Bold"],
 "= ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "+"], TraditionalForm]],ExpressionUUID->
  "ea829537-08cf-47c0-8b5e-7c7b76743da3"],
 " , ",
 StyleBox["Rm",
  FontWeight->"Bold"],
 "=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "-"], TraditionalForm]],ExpressionUUID->
  "8fd72155-25da-4534-a7dd-b073ca7e3bcd"],
 " \n3) formula ",
 StyleBox["(4.3):",
  FontWeight->"Bold"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox[
     SubscriptBox[
      StyleBox["\[Gamma]",
       FontWeight->"Plain"], "tot"],
     FontWeight->"Plain"], " "}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"f483c0bf-7a47-40f0-87d8-9aa4b6009208"],
 " "
}], "Text",
 CellChangeTimes->{{3.9471751391425123`*^9, 3.9471751673453827`*^9}, {
  3.947175480423205*^9, 3.947175635436051*^9}, {3.947175669823641*^9, 
  3.9471757563962297`*^9}, {3.947176008742498*^9, 3.947176086386764*^9}, {
  3.947176152924281*^9, 3.947176358306568*^9}, {3.9471763981003513`*^9, 
  3.947176570808758*^9}, {3.94718050952072*^9, 3.947180510428399*^9}, {
  3.947180604351954*^9, 3.947180991377161*^9}, {3.9471810821447487`*^9, 
  3.9471810888838377`*^9}, {3.947217988218178*^9, 3.947217989891127*^9}, {
  3.9472478727050753`*^9, 3.9472479108877707`*^9}, {3.947247943115431*^9, 
  3.947247964281047*^9}, {3.947248229712915*^9, 
  3.9472482697426987`*^9}},ExpressionUUID->"301a8cae-4f8c-4d26-89d1-\
fe228b8408c0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]tot", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "a", " ", "\[Pi]"}]], 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "a"}]}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "a", "-", 
         FractionBox["x", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "a", "-", 
         FractionBox["x", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "2"], "+", "a", "-", 
         FractionBox["x", "2"]}], "]"}]}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "a"}]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"2", " ", "a"}], "-", "x"}], ")"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "-", "a", "-", 
        FractionBox["x", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "-", "a", "-", 
        FractionBox["x", "2"]}], "]"}]}]], "\[Gamma]\[Gamma]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ccin", "=", 
   FractionBox[
    RowBox[{"   ", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "a"}], "+", "x"}], ")"}]}]], " ", 
      SuperscriptBox["x", 
       RowBox[{"x", "/", "2"}]], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], "+", "a", "-", 
        FractionBox["x", "2"]}], "]"}]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "  ", "\[Gamma]tot"}], "  ", ")"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "a"}]}], "]"}], " "}]]}], ";", 
  RowBox[{"ccup", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "M"}], ")"}], "3"], "   ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"2", " ", "a"}], "+", "x"}], ")"}]}], "]"}], "  "}], 
    RowBox[{" ", 
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"3", "+", 
        FractionBox["x", "2"]}]], "\[Gamma]\[Kappa]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "a"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", " ", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "a", " ", 
           "\[Pi]"}]], " ", 
         FractionBox[
          RowBox[{"Cos", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"x", "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}], "]"}], 
          RowBox[{"Cos", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"x", "-", 
              RowBox[{"2", " ", "a"}]}], ")"}]}], "]"}]]}]}], "   ", 
       ")"}]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HH0", "[", "xi_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox["xi", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"a", "-", 
        RowBox[{"5", "/", "2"}], " ", "-", 
        RowBox[{"x", "/", "2"}]}], ")"}]}]], " ", 
    RowBox[{"Hypergeometric1F1", "[", 
     RowBox[{
      RowBox[{
       FractionBox["5", "2"], "-", "a", "+", 
       FractionBox["x", "2"]}], ",", 
      RowBox[{"1", "-", 
       RowBox[{"2", "a"}]}], ",", "xi"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rp", "=", " ", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox["y", 
       RowBox[{"2", " "}]]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["x", "y"]}], ")"}], 
     RowBox[{"2", "-", 
      FractionBox["x", "2"]}]], " ", 
    SuperscriptBox["y", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      FractionBox["x", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pf0", " ", 
       RowBox[{"HH0", "[", "y", "]"}]}], "+", " ", 
      RowBox[{"Pf0t", "  ", "y", "  ", 
       RowBox[{
        RowBox[{"HH0", "'"}], "[", "y", "]"}]}]}], ")"}]}]}], ";", 
  RowBox[{"Rm", "=", " ", 
   RowBox[{"Rp", "/.", 
    RowBox[{"a", "->", 
     RowBox[{"-", "a"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RRin1", "=", 
   RowBox[{"ccin", "  ", "Rm"}]}], " ", ";", 
  RowBox[{"RRin", "=", 
   RowBox[{"RRin1", "+", 
    RowBox[{"(", 
     RowBox[{"RRin1", "/.", 
      RowBox[{"a", "->", 
       RowBox[{"-", "a"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RRup1", "=", 
   RowBox[{"ccup", "  ", "Rp"}]}], " ", ";", 
  RowBox[{"RRup", "=", " ", 
   RowBox[{"RRup1", " ", "+", 
    RowBox[{"(", 
     RowBox[{"RRup1", "/.", 
      RowBox[{"a", "->", 
       RowBox[{"-", "a"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rin", "[", 
   RowBox[{"ll_", ",", "\[Omega]\[Omega]_", ",", "rr_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "=", "ll"}], ",", "  ", 
      RowBox[{"x", "=", 
       RowBox[{"4", " ", "I", "  ", "\[Omega]\[Omega]"}]}], "  ", ",", 
      RowBox[{"y", "=", 
       RowBox[{"2", " ", "I", " ", "\[Omega]\[Omega]", " ", "rr"}]}], ",", 
      RowBox[{"a", "=", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{"aa", "[", 
          RowBox[{"[", "ll", "]"}], "]"}], ",", "100"}], "]"}]}]}], "}"}], 
    ",", "RRin"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rup", "[", 
   RowBox[{"ll_", ",", "\[Omega]\[Omega]_", ",", "rr_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "=", "ll"}], ",", "  ", 
      RowBox[{"x", "=", 
       RowBox[{"4", " ", "I", "  ", "\[Omega]\[Omega]"}]}], "   ", ",", 
      RowBox[{"M", "=", "1"}], ",", 
      RowBox[{"y", "=", 
       RowBox[{"2", " ", "I", " ", "\[Omega]\[Omega]", " ", "rr"}]}], ",", 
      RowBox[{"a", "=", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{"aa", "[", 
          RowBox[{"[", "ll", "]"}], "]"}], ",", "100"}], "]"}]}]}], "}"}], 
    ",", "RRup"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9470423492205353`*^9, 3.94704248972544*^9}, {
   3.947042519834024*^9, 3.947042581463552*^9}, {3.947042640196288*^9, 
   3.947042646244319*^9}, {3.947042697087131*^9, 3.9470428264610367`*^9}, {
   3.94704294949185*^9, 3.947042966505601*^9}, 3.947049980588167*^9, 
   3.9470501922508087`*^9, {3.947154026419054*^9, 3.947154123578534*^9}, 
   3.947175130253914*^9, {3.947217877264059*^9, 3.9472178797166777`*^9}, {
   3.9472179451733303`*^9, 3.947217957339818*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"7996fe1e-7af6-489d-a235-6592cea89271"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["Z", "lm"], 
  TraditionalForm]],ExpressionUUID->"fbb4592c-89ef-4526-a7e9-d8a4852afa65"]], \
"Subsection",
 CellChangeTimes->{{3.9470429109034967`*^9, 3.947042926886435*^9}, {
  3.947051396566718*^9, 
  3.9470514015876513`*^9}},ExpressionUUID->"2731ac52-bde1-4098-94a1-\
562112f1579b"],

Cell[TextData[{
 "Here we define the following quantities:\n1) formula ",
 StyleBox["(4.12):  ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["zzR",
     FontWeight->"Bold"], 
    StyleBox["=",
     FontWeight->"Plain"], 
    StyleBox[
     SubscriptBox["Z", "lm"],
     FontWeight->"Plain"]}], TraditionalForm]],ExpressionUUID->
  "85355e1e-709d-4045-8549-3cb16548bb99"],
 "\n2) formula ",
 StyleBox["(4.13):  b0, b1,b2 ",
  FontWeight->"Bold"],
 "= ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["b", "012"], ")"}], "lm"], TraditionalForm]],
  ExpressionUUID->"5b2f0cd0-5941-46ac-9961-6f9fc7ed31bf"],
 "\n2) formula ",
 StyleBox["(4.14):  Y",
  FontWeight->"Bold"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"=", 
    SubscriptBox["sY", "lm"]}], TraditionalForm]],ExpressionUUID->
  "a3fb1e53-b59f-4f39-ab7b-09410abcaa6d"],
 " \n3) formula ",
 StyleBox["(4.16): ",
  FontWeight->"Bold"],
 " ",
 StyleBox["etalm",
  FontWeight->"Bold"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"=", 
    SubscriptBox["\[Eta]", "lm"]}], TraditionalForm]],ExpressionUUID->
  "9baf2096-3b12-4b84-ada6-864ef83fe540"],
 " "
}], "Text",
 CellChangeTimes->{{3.947178162706489*^9, 3.947178355210147*^9}, {
  3.9471810445080748`*^9, 3.947181252099777*^9}, {3.947248112670546*^9, 
  3.9472481765224113`*^9}},ExpressionUUID->"ab8e3c39-28b7-49fc-b3ad-\
13075de051e0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Y", "[", 
    RowBox[{"s_", ",", "l_", ",", "m_", ",", "\[Theta]_", ",", "\[Phi]_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "m"], 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "+", "m"}], ")"}], "!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "-", "m"}], ")"}], "!"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "l"}], "+", "1"}], ")"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "+", "s"}], ")"}], "!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "-", "s"}], ")"}], "!"}], "4", "\[Pi]"}]]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Theta]", "2"], "]"}], ")"}], 
        RowBox[{"2", "l"}]], 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"r", "=", "0"}], 
         RowBox[{"l", "-", "s"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"l", "-", "s"}], ",", "r"}], "]"}], 
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"l", "+", "s"}], ",", 
            RowBox[{"r", "+", "s", "-", "m"}]}], "]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"l", "-", "r", "-", "s"}]], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "m", " ", "\[Phi]"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Cot", "[", 
             FractionBox["\[Theta]", "2"], "]"}], ")"}], 
           RowBox[{
            RowBox[{"2", "r"}], "+", "s", "-", "m"}]]}], ")"}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Phi]", "\[Element]", "Reals"}], ",", 
         RowBox[{"\[Theta]", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b0", "[", 
    RowBox[{"l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["\[Pi]", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l", "-", "1"}], ")"}], "l", 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"l", "+", "2"}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "2"}]], 
    RowBox[{"Y", "[", 
     RowBox[{"0", ",", "l", ",", "m", ",", 
      FractionBox["\[Pi]", "2"], ",", "0"}], "]"}]}]}], "  ", ";", 
  RowBox[{
   RowBox[{"b1", "[", 
    RowBox[{"l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{"\[Pi]", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l", "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", "2"}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "2"}]], 
    RowBox[{"Y", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "l", ",", "m", ",", 
      FractionBox["\[Pi]", "2"], ",", "0"}], "]"}]}]}], "  ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b2", "[", 
    RowBox[{"l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"Y", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "l", ",", "m", ",", 
      FractionBox["\[Pi]", "2"], ",", "0"}], "]"}]}]}], "  ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zzR", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["J", "2"], " ", "R2", " ", 
        SuperscriptBox["x", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}], " ", 
        SubscriptBox["b2", 
         RowBox[{"l", ",", "m"}]]}], 
       RowBox[{"16", " ", "e", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["y", "5"]}]]}], "+", 
     RowBox[{"R0", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"e", " ", 
          SuperscriptBox["x", "2"], " ", 
          SubscriptBox["b0", 
           RowBox[{"l", ",", "m"}]]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}], " ", "y"}]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "J", " ", 
          SuperscriptBox["x", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "x"}], "-", 
            RowBox[{"4", " ", "y"}], "-", 
            SuperscriptBox["y", "2"]}], ")"}], " ", 
          SubscriptBox["b1", 
           RowBox[{"l", ",", "m"}]]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["M", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}], " ", 
          SuperscriptBox["y", "3"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["J", "2"], " ", 
          SuperscriptBox["x", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "x"}], "-", 
            RowBox[{"4", " ", "y"}], "-", 
            SuperscriptBox["y", "2"]}], ")"}], " ", 
          SubscriptBox["b2", 
           RowBox[{"l", ",", "m"}]]}], 
         RowBox[{"64", " ", "e", " ", 
          SuperscriptBox["M", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}], " ", 
          SuperscriptBox["y", "3"]}]]}], ")"}]}], "+", 
     RowBox[{"R1", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "J", " ", 
          SuperscriptBox["x", "3"], " ", 
          SubscriptBox["b1", 
           RowBox[{"l", ",", "m"}]]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["y", "3"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["J", "2"], " ", 
          SuperscriptBox["x", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "x"}], "-", 
            RowBox[{"2", " ", "y"}], "-", 
            SuperscriptBox["y", "2"]}], ")"}], " ", 
          SubscriptBox["b2", 
           RowBox[{"l", ",", "m"}]]}], 
         RowBox[{"16", " ", "e", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["y", "5"]}]]}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"J", "->", 
       RowBox[{"\[Mu]", " ", 
        FractionBox["M", 
         RowBox[{"v", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"3", 
             SuperscriptBox["v", "2"]}]}]]}]]}]}], ",", 
      RowBox[{"e", "->", 
       RowBox[{"\[Mu]", " ", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", 
            SuperscriptBox["v", "2"]}]}], ")"}], 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"3", 
            SuperscriptBox["v", "2"]}]}]]]}]}], " ", ",", 
      RowBox[{"\[Omega]", "->", 
       RowBox[{"m", " ", 
        FractionBox[
         SuperscriptBox["v", "3"], "M"]}]}], ",", 
      RowBox[{"y", "->", 
       RowBox[{"2", " ", "I", " ", "m", " ", "v"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"etalm", "[", 
   RowBox[{"ll_", ",", "mm_", ",", "vv_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "=", "ll"}], ",", 
      RowBox[{"m", "=", "mm"}], ",", " ", 
      RowBox[{"v", "=", "vv"}], ",", " ", 
      RowBox[{"x", "=", 
       RowBox[{"4", " ", "I", "  ", "mm", " ", 
        SuperscriptBox["vv", "3"]}]}], ",", "  ", 
      RowBox[{"M", "=", "1"}], ",", 
      RowBox[{"\[Mu]", "=", "1"}], ",", 
      RowBox[{"\[Omega]", "=", 
       RowBox[{"m", " ", 
        SuperscriptBox["v", "3"]}]}], ",", 
      RowBox[{"a", "=", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{"aa", "[", 
          RowBox[{"[", "ll", "]"}], "]"}], ",", "100"}], "]"}]}]}], "  ", 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"RR0", "=", "RRin"}], " ", ";", 
     RowBox[{"RR1", "=", 
      RowBox[{"y", " ", 
       RowBox[{"D", "[", 
        RowBox[{"RR0", ",", "y"}], "]"}]}]}], ";", " ", 
     RowBox[{"RR2", "=", 
      RowBox[{
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"D", "[", 
        RowBox[{"RR0", ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "2"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{
           FractionBox["32", 
            RowBox[{"5", " ", 
             SuperscriptBox["M", "2"]}]], 
           SuperscriptBox["\[Mu]", "2"], 
           SuperscriptBox["v", "10"]}]], " ", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Abs", "[", "zzR", "]"}], "2"], 
          RowBox[{"2", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "2"]}]]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R0", "->", "RR0"}], ",", 
          RowBox[{"R1", "->", "RR1"}], ",", 
          RowBox[{"R2", "->", "RR2"}]}], "}"}]}], "/.", 
       RowBox[{"y", "->", 
        RowBox[{"2", "I", " ", "mm", "  ", "vv"}]}]}], "/.", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["b0", 
          RowBox[{"l_", ",", "m_"}]], "->", 
         RowBox[{"b0", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], ",", 
        RowBox[{
         SubscriptBox["b1", 
          RowBox[{"l_", ",", "m_"}]], "->", 
         RowBox[{"b1", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], ",", 
        RowBox[{
         SubscriptBox["b2", 
          RowBox[{"l_", ",", "m_"}]], "->", 
         RowBox[{"b2", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}]}], "}"}]}]}]}], " ", 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.946440853622959*^9, {3.946440884387879*^9, 3.9464408922696457`*^9}, {
   3.946440934474801*^9, 3.946440943840639*^9}, {3.94644107695332*^9, 
   3.946441229490099*^9}, {3.946442340049644*^9, 3.946442410212981*^9}, {
   3.946442519217011*^9, 3.946442519802511*^9}, {3.946442555602839*^9, 
   3.946442587159042*^9}, {3.946442651675117*^9, 3.946442690815007*^9}, {
   3.946442742891055*^9, 3.946442938844872*^9}, {3.94646561200438*^9, 
   3.946465674419145*^9}, {3.9464673701107597`*^9, 3.946467375096479*^9}, {
   3.9464699417071743`*^9, 3.94646995008972*^9}, {3.946470225748003*^9, 
   3.946470242371448*^9}, {3.946470275858087*^9, 3.9464703397538843`*^9}, {
   3.946470370063517*^9, 3.946470382521447*^9}, {3.9464704187965603`*^9, 
   3.946470421189258*^9}, {3.9465485609994373`*^9, 3.94654858110751*^9}, {
   3.946548619211954*^9, 3.946548626637578*^9}, {3.946550907467132*^9, 
   3.9465509572025023`*^9}, {3.946551012368285*^9, 3.946551050294613*^9}, {
   3.946551220956977*^9, 3.946551249078302*^9}, {3.946551281066215*^9, 
   3.94655131961609*^9}, 3.946643362777437*^9, {3.946643815471058*^9, 
   3.946643933908759*^9}, {3.947042287298245*^9, 3.9470422994964943`*^9}, {
   3.9470426828686113`*^9, 3.947042689807591*^9}, {3.9470428347007303`*^9, 
   3.9470428393922977`*^9}, {3.947042896006824*^9, 3.947042896788484*^9}, {
   3.947043018231035*^9, 3.947043031878366*^9}, {3.947047139383465*^9, 
   3.9470471863872004`*^9}, 3.947047657825136*^9, {3.947049302660552*^9, 
   3.947049303287035*^9}, {3.947049381230986*^9, 3.947049398654646*^9}, {
   3.9470565554867992`*^9, 3.947056557460497*^9}, {3.9470569857033863`*^9, 
   3.947056986226293*^9}, {3.947154192319067*^9, 3.947154210691062*^9}, {
   3.947154578206192*^9, 3.947154606597352*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"1a647e83-7b85-47f6-bd13-4c94268d3810"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Results ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "in"], TraditionalForm]],ExpressionUUID->
  "c0d132ed-2eab-41c2-a47d-0f4e9f39cb54"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "out"], TraditionalForm]],ExpressionUUID->
  "f44d0ac4-9a00-43cc-b31a-78daeac21014"],
 " (Table 1)"
}], "Section",
 CellChangeTimes->{{3.946964712680657*^9, 3.9469647147997093`*^9}, {
  3.947088891318737*^9, 3.947088903723572*^9}, {3.947178376917871*^9, 
  3.947178384841419*^9}},ExpressionUUID->"5c79ee5c-32cd-47c3-8562-\
2993564c554c"],

Cell[TextData[{
 "We discard k>30 PM contributions, corresponding to terms of order ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["10", 
      RowBox[{"-", "11"}]], " ", "for", " ", "r"}], "=", 
    RowBox[{
     RowBox[{"5", " ", "and", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "16"}]], " ", "for", " ", "r"}], "=", "100.", "  "}]}], 
   TraditionalForm]],ExpressionUUID->"ca676adc-65e6-4306-b1e8-1c3f590062a8"]
}], "Text",
 CellChangeTimes->{{3.947089784709338*^9, 3.947089790391717*^9}, {
  3.947089824342803*^9, 3.947089891825005*^9}, {3.9470899870752487`*^9, 
  3.94709002784828*^9}, {3.947091523072907*^9, 3.9470915231572933`*^9}, {
  3.9471813013803377`*^9, 3.9471814153443747`*^9}, {3.947181550597211*^9, 
  3.947181573013493*^9}, {3.947181608437352*^9, 
  3.947181715343795*^9}},ExpressionUUID->"897d7984-2977-49c1-a210-\
9cfa3fe6df90"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"Rin", "[", 
    RowBox[{"2", ",", 
     FractionBox["1", "10"], ",", "5"}], "]"}], ",", "10"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"Rup", "[", 
    RowBox[{"2", ",", 
     FractionBox["1", "10"], ",", "5"}], "]"}], ",", "10"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"Rin", "[", 
    RowBox[{"2", ",", 
     FractionBox["1", "10"], ",", "100"}], "]"}], ",", "15"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"Rup", "[", 
    RowBox[{"2", ",", 
     FractionBox["1", "10"], ",", "100"}], "]"}], ",", "15"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.947050226189309*^9, 3.947050231370339*^9}, {
  3.947072720271819*^9, 3.947072722572146*^9}, {3.947072785476365*^9, 
  3.947072814777584*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"8ccebc2f-2d3f-4bab-97de-0179e9b8ebbf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "0.00408690878448822113618754716503754583`10.141805465432196"}], "-", 
  RowBox[{
  "0.00082676965434336039139395054551586461`9.44779504856309", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.947049988122243*^9, 3.947050195871592*^9, 3.947050232637806*^9, 
   3.9470727256567507`*^9, {3.947072788268861*^9, 3.947072816379258*^9}, 
   3.947090030337838*^9, 3.947154748042849*^9, 3.9471551483940477`*^9, 
   3.947182443150259*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"093cb4ea-5582-494b-bb38-ca7d0577fa4b"],

Cell[BoxData[
 RowBox[{"2632.048432478822681411`10.129434798783324", "-", 
  RowBox[{
  "840.3872072321221547307`9.633620355039556", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.947049988122243*^9, 3.947050195871592*^9, 3.947050232637806*^9, 
   3.9470727256567507`*^9, {3.947072788268861*^9, 3.947072816379258*^9}, 
   3.947090030337838*^9, 3.947154748042849*^9, 3.9471551483940477`*^9, 
   3.947182444448139*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"78c5af82-e01a-401f-95fa-0c7539eb155f"],

Cell[BoxData[
 RowBox[{"252.94913249900701385961628941869242664688`15.035493058020338", "-", 
  RowBox[{
  "211.39273118784640803684093500740695676536`14.957549913568851", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.947049988122243*^9, 3.947050195871592*^9, 3.947050232637806*^9, 
   3.9470727256567507`*^9, {3.947072788268861*^9, 3.947072816379258*^9}, 
   3.947090030337838*^9, 3.947154748042849*^9, 3.9471551483940477`*^9, 
   3.947182445731444*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"a9595239-0b65-46e4-8ae3-77f9e46da125"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "15205.3298551670634894778`13.336830673260389"}], "-", 
  RowBox[{
  "989985.7669756478073177021`15.15046377814912", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.947049988122243*^9, 3.947050195871592*^9, 3.947050232637806*^9, 
   3.9470727256567507`*^9, {3.947072788268861*^9, 3.947072816379258*^9}, 
   3.947090030337838*^9, 3.947154748042849*^9, 3.9471551483940477`*^9, 
   3.947182446943972*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"af45dddd-f861-4280-b39d-876f782ff3cc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Results ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", 
    RowBox[{"l", ",", "m"}]], TraditionalForm]],ExpressionUUID->
  "25e18644-e6e7-4d7a-814d-7e966efb6e1c"],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]}], ",", " ", 
    RowBox[{"1", " ", "<=", "m", "<=", "l"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3f8b7a93-79a4-4b40-875e-99897cd50a56"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", 
    RowBox[{"10", ",", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fb5d3f04-00b7-48d9-9a8f-2e2ce4a3932f"],
 " (Tables 8-13)"
}], "Section",
 CellChangeTimes->{{3.946964712680657*^9, 3.9469647147997093`*^9}, {
  3.947088891318737*^9, 3.947088903723572*^9}, {3.947094478307664*^9, 
  3.947094482917267*^9}, {3.947178413652401*^9, 3.947178418357478*^9}, {
  3.9599481086984797`*^9, 3.9599481088022423`*^9}, {3.959948144341501*^9, 
  3.959948145095854*^9}, {3.9599481973760967`*^9, 
  3.959948265569107*^9}},ExpressionUUID->"d46fafa7-7301-4962-85b4-\
3fdf0e130fd2"],

Cell[TextData[{
 "We discard k>30 PM contributions, corresponding to terms of order ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", 
       RowBox[{"-", "13"}]], " ", "for", " ", "v"}], "=", 
     RowBox[{
      RowBox[{"0.4", " ", "and", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "16"}]], " ", "for", " ", "v"}], "=", "0.1"}]}], ",", 
    " ", 
    RowBox[{"0.3", ".", "  "}]}], TraditionalForm]],ExpressionUUID->
  "102c2f76-11b4-4d33-a4bb-32a054f7e1cc"]
}], "Text",
 CellChangeTimes->{{3.947089784709338*^9, 3.947089790391717*^9}, {
  3.947089824342803*^9, 3.947089891825005*^9}, {3.9470899870752487`*^9, 
  3.94709002784828*^9}, {3.947091523072907*^9, 3.9470915231572933`*^9}, {
  3.9471813013803377`*^9, 3.9471814153443747`*^9}, {3.947181550597211*^9, 
  3.947181573013493*^9}, {3.947181608437352*^9, 3.947181715343795*^9}, {
  3.9471817928610373`*^9, 
  3.9471818105055523`*^9}},ExpressionUUID->"8e6cdcd9-46d3-4cb9-ac30-\
ce3c191f5371"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"2", ",", "2", ",", 
     FractionBox["1", "10"]}], "]"}], ",", "15"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"2", ",", "2", ",", 
     FractionBox["3", "10"]}], "]"}], ",", "15"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"2", ",", "2", ",", 
     FractionBox["4", "10"]}], "]"}], ",", "12"}], "]"}]}], "Input",
 CellChangeTimes->{{3.947051415527884*^9, 3.947051440410201*^9}, {
  3.9470733066338863`*^9, 3.947073306728958*^9}, {3.947091481124403*^9, 
  3.947091481782014*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"ca89145d-12e8-41a4-b0cc-8d7dc360b2df"],

Cell[BoxData["0.96148370550217210734514486234867418575`15."], "Output",
 CellChangeTimes->{{3.947051408667048*^9, 3.94705144250926*^9}, 
   3.9470733134703503`*^9, 3.9470915320141897`*^9, 3.947155282907609*^9, 
   3.9471824500493307`*^9, 3.959948347405588*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"7ff1f11e-fcaf-44d0-9463-70d4944280b1"],

Cell[BoxData["0.84117617132506537968043244331884929447`15."], "Output",
 CellChangeTimes->{{3.947051408667048*^9, 3.94705144250926*^9}, 
   3.9470733134703503`*^9, 3.9470915320141897`*^9, 3.947155282907609*^9, 
   3.9471824500493307`*^9, 3.959948349407135*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"533d8f04-8876-44ed-aa09-8fb5613f9b39"],

Cell[BoxData["0.88070541171361648577847500664736154114`12."], "Output",
 CellChangeTimes->{{3.947051408667048*^9, 3.94705144250926*^9}, 
   3.9470733134703503`*^9, 3.9470915320141897`*^9, 3.947155282907609*^9, 
   3.9471824500493307`*^9, 3.959948351541772*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"d14c679a-55af-432e-b8b0-f06702cf82a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"2", ",", "1", ",", 
     FractionBox["1", "10"]}], "]"}], ",", "15"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"2", ",", "1", ",", 
     FractionBox["3", "10"]}], "]"}], ",", "15"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"2", ",", "1", ",", 
     FractionBox["4", "10"]}], "]"}], ",", "12"}], "]"}]}], "Input",
 CellChangeTimes->{{3.947051415527884*^9, 3.947051440410201*^9}, {
  3.9470733066338863`*^9, 3.947073306728958*^9}, {3.947091481124403*^9, 
  3.947091481782014*^9}, {3.959948270515841*^9, 3.959948274662181*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"da3770a1-8e0d-49e5-91ba-5ffd5c6c5b36"],

Cell[BoxData["0.00027613091886201496368060529160604425`15."], "Output",
 CellChangeTimes->{3.959948355870739*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"120b625d-37bf-4e3a-8967-3d5e1697df0f"],

Cell[BoxData["0.00266414686352696040688208525086649534`15."], "Output",
 CellChangeTimes->{3.959948358035654*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"6da6d96a-61a2-4281-93fb-272453a92bc6"],

Cell[BoxData["0.00573016552081239637399540493262970622`12."], "Output",
 CellChangeTimes->{3.959948360051935*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"a6e4046b-e31d-4e9b-80c3-9239e3a1ee6a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"3", ",", "3", ",", 
     FractionBox["1", "10"]}], "]"}], ",", "15"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"3", ",", "3", ",", 
     FractionBox["3", "10"]}], "]"}], ",", "15"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"3", ",", "3", ",", 
     FractionBox["4", "10"]}], "]"}], ",", "12"}], "]"}]}], "Input",
 CellChangeTimes->{{3.947051415527884*^9, 3.947051440410201*^9}, {
  3.9470733066338863`*^9, 3.947073306728958*^9}, {3.947091481124403*^9, 
  3.947091481782014*^9}, {3.959948270515841*^9, 3.959948295924398*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"28e49720-00b4-42a2-b7ea-a351a11c01fc"],

Cell[BoxData["0.01273914142242913163372799035894015838`15."], "Output",
 CellChangeTimes->{3.959948737442973*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"be44a363-19ef-4408-8642-9151d83ce857"],

Cell[BoxData["0.09112031952444205897611030505117835648`15."], "Output",
 CellChangeTimes->{3.9599487398339367`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"b3a713ba-81f4-4a7f-a217-f164ce2b5414"],

Cell[BoxData["0.16702925822601050823987624249339468424`12."], "Output",
 CellChangeTimes->{3.95994874211255*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"1fa0eaac-7a63-403b-b18d-d2a8227bd30d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"3", ",", "2", ",", 
     FractionBox["1", "10"]}], "]"}], ",", "15"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"3", ",", "2", ",", 
     FractionBox["3", "10"]}], "]"}], ",", "15"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"3", ",", "2", ",", 
     FractionBox["4", "10"]}], "]"}], ",", "12"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9599483017415237`*^9, 3.959948305341978*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"e7f9b802-2dfa-49e7-86bd-2b1a21e173e8"],

Cell[BoxData["7.69563293335392066354829848960272`15.*^-6"], "Output",
 CellChangeTimes->{3.959948743559918*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"d4c46843-2828-4695-905e-da2a90492ca6"],

Cell[BoxData["0.00059947011208936385541054711006095253`15."], "Output",
 CellChangeTimes->{3.959948745593603*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"33e85856-6cd3-4d22-b509-bbe21057e29c"],

Cell[BoxData["0.002241576953380247218253602943843219`12."], "Output",
 CellChangeTimes->{3.959948747749295*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"97eacb69-6e3d-437b-928d-dba4e207beca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"3", ",", "1", ",", 
     FractionBox["1", "10"]}], "]"}], ",", "15"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"3", ",", "1", ",", 
     FractionBox["3", "10"]}], "]"}], ",", "15"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"3", ",", "1", ",", 
     FractionBox["4", "10"]}], "]"}], ",", "12"}], "]"}]}], "Input",
 CellChangeTimes->{{3.959948308989986*^9, 3.959948312501141*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"7da6c1eb-c43e-4d9c-9534-2168c211f7d4"],

Cell[BoxData["1.18298788891664653913485324575803`15.*^-6"], "Output",
 CellChangeTimes->{3.959948750542903*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"c9d2e779-5c81-4ba6-88f0-d2b58e46f479"],

Cell[BoxData["8.21218325177010568773780594457554`15.*^-6"], "Output",
 CellChangeTimes->{3.959948752714226*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"fb8e9235-5db3-4ace-ba4f-cae49628bb4d"],

Cell[BoxData["0.00001328865835884705940387817072462009`12."], "Output",
 CellChangeTimes->{3.959948754734227*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"0dbab213-da90-43c0-8942-9f02490431e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"10", ",", "1", ",", 
     FractionBox["1", "10"]}], "]"}], ",", "15"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"10", ",", "1", ",", 
     FractionBox["3", "10"]}], "]"}], ",", "15"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetPrecision", "[", 
  RowBox[{
   RowBox[{"etalm", "[", 
    RowBox[{"10", ",", "1", ",", 
     FractionBox["4", "10"]}], "]"}], ",", "12"}], "]"}]}], "Input",
 CellChangeTimes->{{3.959948316263026*^9, 3.959948325685795*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"f8c9d8c9-8f05-4407-b0e8-f6ed01cc82fa"],

Cell[BoxData["9.351820404358560634251099430808099151`15.*^-39"], "Output",
 CellChangeTimes->{3.959948757634262*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"f1bd3a52-3bc3-444a-9883-307a84a26871"],

Cell[BoxData["8.646198389956987067346920213`15.*^-31"], "Output",
 CellChangeTimes->{3.95994875980333*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"35e4250c-a4ed-4013-9bef-0e6237ae8f38"],

Cell[BoxData["4.13187842503846790446177670149`12.*^-29"], "Output",
 CellChangeTimes->{3.959948761822625*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"bb819c23-7d71-4e8e-8aa0-6e9c576bdad8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Results dE/dt (Table 14)", "Section",
 CellChangeTimes->{{3.947057674920854*^9, 3.94705767687387*^9}, {
   3.947094489033642*^9, 3.9470944905827208`*^9}, {3.9471784276442213`*^9, 
   3.947178430793898*^9}, 
   3.9599481567244987`*^9},ExpressionUUID->"dc0f0a7a-e422-41e1-93cd-\
b9843c82ca1c"],

Cell[TextData[{
 "We discard k>30 PM contributions, corresponding to terms of order ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", 
       RowBox[{"-", "13"}]], " ", "for", " ", "v"}], "=", 
     RowBox[{
      RowBox[{"0.4", " ", "and", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "16"}]], " ", "for", " ", "v"}], "=", "0.1"}]}], ",", 
    " ", 
    RowBox[{"0.3", ".", "  "}]}], TraditionalForm]],ExpressionUUID->
  "44d0ca5e-e7d7-4bfe-b575-a45020e80963"]
}], "Text",
 CellChangeTimes->{{3.947089784709338*^9, 3.947089790391717*^9}, {
  3.947089824342803*^9, 3.947089891825005*^9}, {3.9470899870752487`*^9, 
  3.94709002784828*^9}, {3.947091523072907*^9, 3.9470915231572933`*^9}, {
  3.9471813013803377`*^9, 3.9471814153443747`*^9}, {3.947181550597211*^9, 
  3.947181573013493*^9}, {3.947181608437352*^9, 3.947181715343795*^9}, {
  3.9471817928610373`*^9, 
  3.9471818105055523`*^9}},ExpressionUUID->"f0325e62-87a1-40d0-8c62-\
c422dcaeacb1"],

Cell[CellGroupData[{

Cell["v=0.1", "Subsection",
 CellChangeTimes->{{3.947094812802456*^9, 3.947094814201796*^9}, {
  3.947137954371788*^9, 
  3.947137954456531*^9}},ExpressionUUID->"3401aef5-ea13-4e8d-8ae8-\
33ae5a39aac0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"entemp01", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Eta]01", "[", 
            RowBox[{"l", ",", "m"}], "]"}], "=", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{
             RowBox[{"etalm", "[", 
              RowBox[{"l", ",", "m", ",", 
               FractionBox["1", "10"]}], "]"}], ",", "15"}], "]"}]}], ")"}], ">=", 
         SuperscriptBox["10", 
          RowBox[{"-", "15"}]]}], ",", 
        RowBox[{"entemp01", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"entemp01", ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"l", ",", "m", ",", 
              RowBox[{"\[Eta]01", "[", 
               RowBox[{"l", ",", "m"}], "]"}]}], "}"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"Break", "[", "]"}]}], " ", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "l", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Eta]01", "[", 
          RowBox[{"l", ",", "l"}], "]"}], "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           RowBox[{"etalm", "[", 
            RowBox[{"l", ",", "l", ",", 
             FractionBox["1", "10"]}], "]"}], ",", "15"}], "]"}]}], ")"}], 
       "<", 
       SuperscriptBox["10", 
        RowBox[{"-", "15"}]]}], ",", 
      RowBox[{"Break", "[", "]"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "2", ",", "30"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.947136678122407*^9, 3.947136680034855*^9}, {
  3.947136714427061*^9, 3.947136724089176*^9}, {3.947136813931448*^9, 
  3.947136854463641*^9}, {3.947136885775576*^9, 3.947136932524062*^9}, {
  3.9471372872693977`*^9, 3.947137377519898*^9}, {3.9471375292412033`*^9, 
  3.947137530236188*^9}, {3.947137667269813*^9, 3.947137667618514*^9}, {
  3.9471464290063057`*^9, 3.947146437806798*^9}, {3.947146468841659*^9, 
  3.947146477714161*^9}, {3.947146624181546*^9, 3.947146677574006*^9}, {
  3.947146728346715*^9, 3.94714675304573*^9}, {3.947146785208239*^9, 
  3.947146841235437*^9}, {3.947146886878563*^9, 3.947146906939878*^9}, {
  3.947151087271276*^9, 3.947151120464385*^9}, {3.9471818441571007`*^9, 
  3.947181845868536*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"697779e5-ba87-46ab-ad3a-5f2dc0611df0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dEdtv01", "=", 
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"entemp01", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "entemp01", "]"}]}], "}"}]}], "]"}], ",", 
    "15"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.942587423095165*^9, 3.942587427383236*^9}, {
  3.942587803110899*^9, 3.9425878835681887`*^9}, {3.947057693393023*^9, 
  3.947057771439164*^9}, {3.947137727892589*^9, 3.947137745639723*^9}, {
  3.947146582384963*^9, 3.947146582509851*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"8b8549c0-f810-4617-a647-29125dec0e7b"],

Cell[BoxData["0.97471928229187422329513110595553875`15."], "Output",
 CellChangeTimes->{3.9470578183310947`*^9, 3.9471377660982113`*^9, 
  3.9471465956868753`*^9, 3.947151231473525*^9, 3.9471553928704853`*^9, 
  3.9471826647525263`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"14b9fe67-a1e4-466e-a145-41490f92863b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["v=0.3", "Subsection",
 CellChangeTimes->{{3.947094812802456*^9, 3.947094814201796*^9}, {
  3.947137954371788*^9, 3.947137954456531*^9}, {3.9471512432543077`*^9, 
  3.947151243405834*^9}},ExpressionUUID->"534ea392-bc7d-4198-838d-\
9161f37a629d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"entemp03", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Eta]03", "[", 
            RowBox[{"l", ",", "m"}], "]"}], "=", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{
             RowBox[{"etalm", "[", 
              RowBox[{"l", ",", "m", ",", 
               FractionBox["3", "10"]}], "]"}], ",", "15"}], "]"}]}], ")"}], ">=", 
         SuperscriptBox["10", 
          RowBox[{"-", "15"}]]}], ",", 
        RowBox[{"entemp03", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"entemp03", ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"l", ",", "m", ",", 
              RowBox[{"\[Eta]03", "[", 
               RowBox[{"l", ",", "m"}], "]"}]}], "}"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"Break", "[", "]"}]}], " ", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "l", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Eta]03", "[", 
          RowBox[{"l", ",", "l"}], "]"}], "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           RowBox[{"etalm", "[", 
            RowBox[{"l", ",", "l", ",", 
             FractionBox["3", "10"]}], "]"}], ",", "15"}], "]"}]}], ")"}], 
       "<", 
       SuperscriptBox["10", 
        RowBox[{"-", "15"}]]}], ",", 
      RowBox[{"Break", "[", "]"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "2", ",", "30"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.947136678122407*^9, 3.947136680034855*^9}, {
  3.947136714427061*^9, 3.947136724089176*^9}, {3.947136813931448*^9, 
  3.947136854463641*^9}, {3.947136885775576*^9, 3.947136932524062*^9}, {
  3.9471372872693977`*^9, 3.947137377519898*^9}, {3.9471375292412033`*^9, 
  3.947137530236188*^9}, {3.947137667269813*^9, 3.947137667618514*^9}, {
  3.9471464290063057`*^9, 3.947146437806798*^9}, {3.947146468841659*^9, 
  3.947146477714161*^9}, {3.947146624181546*^9, 3.947146677574006*^9}, {
  3.947146728346715*^9, 3.94714675304573*^9}, {3.947146785208239*^9, 
  3.947146841235437*^9}, {3.947146886878563*^9, 3.947146906939878*^9}, {
  3.947151087271276*^9, 3.947151120464385*^9}, {3.94715124916313*^9, 
  3.947151290006104*^9}, {3.947152531408947*^9, 3.947152562985805*^9}, {
  3.947182491905828*^9, 3.947182494038391*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"8d0cf85c-c03c-4007-967c-332c77b876f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dEdtv03", "=", 
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"entemp03", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "entemp03", "]"}]}], "}"}]}], "]"}], ",", 
    "15"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.942587423095165*^9, 3.942587427383236*^9}, {
  3.942587803110899*^9, 3.9425878835681887`*^9}, {3.947057693393023*^9, 
  3.947057771439164*^9}, {3.947137727892589*^9, 3.947137745639723*^9}, {
  3.947146582384963*^9, 3.947146582509851*^9}, {3.947151277165073*^9, 
  3.947151281790265*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"07f11a6d-e8f4-4d6a-a36c-23db5c5e6966"],

Cell[BoxData["0.95000341148425107490029109507174773706`15."], "Output",
 CellChangeTimes->{3.9470578183310947`*^9, 3.9471377660982113`*^9, 
  3.9471465956868753`*^9, 3.947151231473525*^9, 3.947151675945938*^9, 
  3.947155669125187*^9, 3.947183209390684*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"be6cbe6b-5cda-4c26-b2f7-f595f7a693ee"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["v=0.4", "Subsection",
 CellChangeTimes->{{3.947094812802456*^9, 3.947094814201796*^9}, {
  3.947137954371788*^9, 3.947137954456531*^9}, {3.9471512432543077`*^9, 
  3.947151243405834*^9}, {3.947151772036415*^9, 
  3.947151772123982*^9}},ExpressionUUID->"fb914bcb-4456-4610-9a35-\
8a066cddccf0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"entemp04", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Eta]04", "[", 
            RowBox[{"l", ",", "m"}], "]"}], "=", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{
             RowBox[{"etalm", "[", 
              RowBox[{"l", ",", "m", ",", 
               FractionBox["4", "10"]}], "]"}], ",", "12"}], "]"}]}], ")"}], ">=", 
         SuperscriptBox["10", 
          RowBox[{"-", "12"}]]}], ",", 
        RowBox[{"entemp04", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"entemp04", ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"l", ",", "m", ",", 
              RowBox[{"\[Eta]04", "[", 
               RowBox[{"l", ",", "m"}], "]"}]}], "}"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"Break", "[", "]"}]}], " ", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "l", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Eta]04", "[", 
          RowBox[{"l", ",", "l"}], "]"}], "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           RowBox[{"etalm", "[", 
            RowBox[{"l", ",", "l", ",", 
             FractionBox["4", "10"]}], "]"}], ",", "12"}], "]"}]}], ")"}], 
       "<", 
       SuperscriptBox["10", 
        RowBox[{"-", "12"}]]}], ",", 
      RowBox[{"Break", "[", "]"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "2", ",", "30"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.947136678122407*^9, 3.947136680034855*^9}, {
   3.947136714427061*^9, 3.947136724089176*^9}, {3.947136813931448*^9, 
   3.947136854463641*^9}, {3.947136885775576*^9, 3.947136932524062*^9}, {
   3.9471372872693977`*^9, 3.947137377519898*^9}, {3.9471375292412033`*^9, 
   3.947137530236188*^9}, {3.947137667269813*^9, 3.947137667618514*^9}, {
   3.9471464290063057`*^9, 3.947146437806798*^9}, {3.947146468841659*^9, 
   3.947146477714161*^9}, {3.947146624181546*^9, 3.947146677574006*^9}, {
   3.947146728346715*^9, 3.94714675304573*^9}, {3.947146785208239*^9, 
   3.947146841235437*^9}, {3.947146886878563*^9, 3.947146906939878*^9}, {
   3.947151087271276*^9, 3.947151120464385*^9}, {3.94715124916313*^9, 
   3.947151290006104*^9}, {3.947151773648329*^9, 3.947151795790041*^9}, {
   3.947152064395063*^9, 3.9471520647088947`*^9}, {3.947152174022986*^9, 
   3.947152174131608*^9}, 3.947152517719902*^9, 3.9471525894710484`*^9, {
   3.9471824983452*^9, 3.947182500045876*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"82305392-1fed-48b7-96e0-f8ea6a88bc5e"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.947183227169138*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"61eef1c9-be75-4f34-a808-a73ec938abe2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dEdtv04", "=", 
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"entemp04", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "entemp04", "]"}]}], "}"}]}], "]"}], ",", 
    "12"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.942587423095165*^9, 3.942587427383236*^9}, {
  3.942587803110899*^9, 3.9425878835681887`*^9}, {3.947057693393023*^9, 
  3.947057771439164*^9}, {3.947137727892589*^9, 3.947137745639723*^9}, {
  3.947146582384963*^9, 3.947146582509851*^9}, {3.947151277165073*^9, 
  3.947151281790265*^9}, {3.947151805232068*^9, 3.9471518104430027`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"61a2ecd4-cd20-42ce-a906-ef457dd03597"],

Cell[BoxData["1.10991197128398834001245280539887627909`12."], "Output",
 CellChangeTimes->{3.9470578183310947`*^9, 3.9471377660982113`*^9, 
  3.9471465956868753`*^9, 3.947151231473525*^9, 3.947151675945938*^9, 
  3.947152629745183*^9, 3.947153097106735*^9, 3.947155999022704*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"be9920ce-b45c-44c2-b6c0-e4ce5841435d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 717},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"313e6a36-2d4f-4aae-9ae5-f172a7fdba70"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 158, 3, 66, "Section",ExpressionUUID->"89dc3d9e-7284-4999-9b6b-96089199ab96"],
Cell[583, 20, 3819, 121, 145, "Text",ExpressionUUID->"090cca05-6541-4bdb-9dee-4a9d298541e3"],
Cell[4405, 143, 1593, 40, 131, "Input",ExpressionUUID->"9c763661-f087-4bf8-8b30-28fcd057b5a9"],
Cell[CellGroupData[{
Cell[6023, 187, 161, 3, 53, "Subsection",ExpressionUUID->"70750298-cd6d-488b-9bf3-e8836493c8c0"],
Cell[6187, 192, 2651, 89, 100, "Text",ExpressionUUID->"301a8cae-4f8c-4d26-89d1-fe228b8408c0"],
Cell[8841, 283, 7466, 222, 407, "Input",ExpressionUUID->"7996fe1e-7af6-489d-a235-6592cea89271"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16344, 510, 338, 8, 53, "Subsection",ExpressionUUID->"2731ac52-bde1-4098-94a1-562112f1579b"],
Cell[16685, 520, 1409, 51, 122, "Text",ExpressionUUID->"ab8e3c39-28b7-49fc-b3ad-13075de051e0"],
Cell[18097, 573, 11818, 331, 680, "Input",ExpressionUUID->"1a647e83-7b85-47f6-bd13-4c94268d3810"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29964, 910, 555, 16, 66, "Section",ExpressionUUID->"5c79ee5c-32cd-47c3-8562-2993564c554c"],
Cell[30522, 928, 886, 20, 33, "Text",ExpressionUUID->"897d7984-2977-49c1-a210-9cfa3fe6df90"],
Cell[CellGroupData[{
Cell[31433, 952, 984, 28, 155, "Input",ExpressionUUID->"8ccebc2f-2d3f-4bab-97de-0179e9b8ebbf"],
Cell[32420, 982, 567, 12, 33, "Output",ExpressionUUID->"093cb4ea-5582-494b-bb38-ca7d0577fa4b"],
Cell[32990, 996, 513, 10, 33, "Output",ExpressionUUID->"78c5af82-e01a-401f-95fa-0c7539eb155f"],
Cell[33506, 1008, 552, 10, 33, "Output",ExpressionUUID->"a9595239-0b65-46e4-8ae3-77f9e46da125"],
Cell[34061, 1020, 536, 11, 33, "Output",ExpressionUUID->"af45dddd-f861-4280-b39d-876f782ff3cc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34646, 1037, 1136, 32, 66, "Section",ExpressionUUID->"d46fafa7-7301-4962-85b4-3fdf0e130fd2"],
Cell[35785, 1071, 1003, 24, 33, "Text",ExpressionUUID->"8e6cdcd9-46d3-4cb9-ac30-ce3c191f5371"],
Cell[CellGroupData[{
Cell[36813, 1099, 801, 21, 118, "Input",ExpressionUUID->"ca89145d-12e8-41a4-b0cc-8d7dc360b2df"],
Cell[37617, 1122, 339, 4, 33, "Output",ExpressionUUID->"7ff1f11e-fcaf-44d0-9463-70d4944280b1"],
Cell[37959, 1128, 339, 4, 33, "Output",ExpressionUUID->"533d8f04-8876-44ed-aa09-8fb5613f9b39"],
Cell[38301, 1134, 339, 4, 33, "Output",ExpressionUUID->"d14c679a-55af-432e-b8b0-f06702cf82a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38677, 1143, 847, 21, 118, "Input",ExpressionUUID->"da3770a1-8e0d-49e5-91ba-5ffd5c6c5b36"],
Cell[39527, 1166, 192, 2, 33, "Output",ExpressionUUID->"120b625d-37bf-4e3a-8967-3d5e1697df0f"],
Cell[39722, 1170, 192, 2, 33, "Output",ExpressionUUID->"6da6d96a-61a2-4281-93fb-272453a92bc6"],
Cell[39917, 1174, 192, 2, 33, "Output",ExpressionUUID->"a6e4046b-e31d-4e9b-80c3-9239e3a1ee6a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40146, 1181, 847, 21, 118, "Input",ExpressionUUID->"28e49720-00b4-42a2-b7ea-a351a11c01fc"],
Cell[40996, 1204, 192, 2, 33, "Output",ExpressionUUID->"be44a363-19ef-4408-8642-9151d83ce857"],
Cell[41191, 1208, 194, 2, 33, "Output",ExpressionUUID->"b3a713ba-81f4-4a7f-a217-f164ce2b5414"],
Cell[41388, 1212, 191, 2, 33, "Output",ExpressionUUID->"1fa0eaac-7a63-403b-b18d-d2a8227bd30d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41616, 1219, 703, 19, 118, "Input",ExpressionUUID->"e7f9b802-2dfa-49e7-86bd-2b1a21e173e8"],
Cell[42322, 1240, 190, 2, 33, "Output",ExpressionUUID->"d4c46843-2828-4695-905e-da2a90492ca6"],
Cell[42515, 1244, 192, 2, 33, "Output",ExpressionUUID->"33e85856-6cd3-4d22-b509-bbe21057e29c"],
Cell[42710, 1248, 190, 2, 33, "Output",ExpressionUUID->"97eacb69-6e3d-437b-928d-dba4e207beca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42937, 1255, 701, 19, 118, "Input",ExpressionUUID->"7da6c1eb-c43e-4d9c-9534-2168c211f7d4"],
Cell[43641, 1276, 190, 2, 33, "Output",ExpressionUUID->"c9d2e779-5c81-4ba6-88f0-d2b58e46f479"],
Cell[43834, 1280, 190, 2, 33, "Output",ExpressionUUID->"fb8e9235-5db3-4ace-ba4f-cae49628bb4d"],
Cell[44027, 1284, 192, 2, 33, "Output",ExpressionUUID->"0dbab213-da90-43c0-8942-9f02490431e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44256, 1291, 704, 19, 118, "Input",ExpressionUUID->"f8c9d8c9-8f05-4407-b0e8-f6ed01cc82fa"],
Cell[44963, 1312, 195, 2, 33, "Output",ExpressionUUID->"f1bd3a52-3bc3-444a-9883-307a84a26871"],
Cell[45161, 1316, 185, 2, 33, "Output",ExpressionUUID->"35e4250c-a4ed-4013-9bef-0e6237ae8f38"],
Cell[45349, 1320, 188, 2, 33, "Output",ExpressionUUID->"bb819c23-7d71-4e8e-8aa0-6e9c576bdad8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45586, 1328, 297, 5, 66, "Section",ExpressionUUID->"dc0f0a7a-e422-41e1-93cd-b9843c82ca1c"],
Cell[45886, 1335, 1003, 24, 33, "Text",ExpressionUUID->"f0325e62-87a1-40d0-8c62-c422dcaeacb1"],
Cell[CellGroupData[{
Cell[46914, 1363, 202, 4, 53, "Subsection",ExpressionUUID->"3401aef5-ea13-4e8d-8ae8-33ae5a39aac0"],
Cell[47119, 1369, 2588, 64, 130, "Input",ExpressionUUID->"697779e5-ba87-46ab-ad3a-5f2dc0611df0"],
Cell[CellGroupData[{
Cell[49732, 1437, 729, 17, 29, "Input",ExpressionUUID->"8b8549c0-f810-4617-a647-29125dec0e7b"],
Cell[50464, 1456, 315, 4, 33, "Output",ExpressionUUID->"14b9fe67-a1e4-466e-a145-41490f92863b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[50828, 1466, 250, 4, 53, "Subsection",ExpressionUUID->"534ea392-bc7d-4198-838d-9161f37a629d"],
Cell[51081, 1472, 2680, 65, 130, "Input",ExpressionUUID->"8d0cf85c-c03c-4007-967c-332c77b876f9"],
Cell[CellGroupData[{
Cell[53786, 1541, 778, 18, 29, "Input",ExpressionUUID->"07f11a6d-e8f4-4d6a-a36c-23db5c5e6966"],
Cell[54567, 1561, 336, 4, 33, "Output",ExpressionUUID->"be6cbe6b-5cda-4c26-b2f7-f595f7a693ee"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54952, 1571, 299, 5, 53, "Subsection",ExpressionUUID->"fb914bcb-4456-4610-9a35-8a066cddccf0"],
Cell[CellGroupData[{
Cell[55276, 1580, 2837, 67, 130, "Input",ExpressionUUID->"82305392-1fed-48b7-96e0-f8ea6a88bc5e"],
Cell[58116, 1649, 156, 2, 33, "Output",ExpressionUUID->"61eef1c9-be75-4f34-a808-a73ec938abe2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58309, 1656, 826, 18, 29, "Input",ExpressionUUID->"61a2ecd4-cd20-42ce-a906-ef457dd03597"],
Cell[59138, 1676, 358, 4, 33, "Output",ExpressionUUID->"be9920ce-b45c-44c2-b6c0-e4ce5841435d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/a30.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{3/2 - (7*x^2*\[Eta]^6)/24 + (9449*x^4*\[Eta]^12)/120960 - 
  (102270817*x^6*\[Eta]^18)/2133734400 + (4988909608861*x^8*\[Eta]^24)/
   150556299264000 - (72237319625071987*x^10*\[Eta]^30)/2655813119016960000 + 
  (2008359560158182591511*x^12*\[Eta]^36)/86646394825172582400000 - 
  (202956264764788667222561313859*x^14*\[Eta]^42)/
   9656699112995968225640448000000 + 
  (748273700727364930046406977322511794787*x^16*\[Eta]^48)/
   38263457508345117608426626369978368000000 - 
  (22041331211257401349547585518204790870272280101*x^18*\[Eta]^54)/
   1176825497226778906089342248640743630438400000000 + 
  (668108046375239712458924610457554773554585440522514347639067*x^20*
    \[Eta]^60)/
   36578086605017859246406611375034893443606051366633472000000000, 
 5/2 + (107*x^2*\[Eta]^6)/840 - (1695233*x^4*\[Eta]^12)/148176000 + 
  (76720109901233*x^6*\[Eta]^18)/30764716012800000 - 
  (71638806585865707261481*x^8*\[Eta]^24)/99644321084605000704000000 + 
  (270360664939833821554899493653643*x^10*\[Eta]^30)/
   1152641264228149083523559424000000000 - 
  (25911378819560727799984792720318253742297427*x^12*\[Eta]^36)/
   317331168450503888940177332763456307200000000000 + 
  (344572831520914171481985506530657139450615304506047987093*x^14*\[Eta]^42)/
   11619379583377994644368250673995281599372163809280000000000000 - 
  (674334888255969238671785883941609804729838322167706658960867219414287*x^16*
    \[Eta]^48)/60779218020026889566269566545510825596428496920609917239296000\
000000000000 + (6211982080001848346512539654228009888493207780072329594274011\
790524397035819306073*x^18*\[Eta]^54)/146246374485333989087235659466137320004\
4116829704539163320136022223749120000000000000000 - 
  (14568450368178931477192117615842493346831950999648647634994858326792851906\
94057545516741569134921*x^20*\[Eta]^60)/8797415772549571728473175351784483916\
83880471275479900907416303421998120116064092160000000000000000000, 
 7/2 + (13*x^2*\[Eta]^6)/168 - (10921*x^4*\[Eta]^12)/4346496 + 
  (95353832269*x^6*\[Eta]^18)/493385539046400 - 
  (23627105510827613*x^8*\[Eta]^24)/1148838359958761472000 + 
  (112502194106148688532557*x^10*\[Eta]^30)/42227529922263406973091840000 - 
  (163955965507046935151576506353343*x^12*\[Eta]^36)/
   412870701309372579150691823045836800000 + 
  (74063773030228675627093390925264297737297*x^14*\[Eta]^42)/
   1130291555480017329604875981032990389127086080000 - 
  (73737003184880359332842713685371241056884659578489307*x^16*\[Eta]^48)/
   6354431673629792601524451264788427842938016393771089920000000 + 
  (3077879223016056403816808839966601999175393442205178998377695673*x^18*
    \[Eta]^54)/
   1428969426483285538970687057499474552751102919868590113867117363200000000 \
- (10189276063031078128257601059301354103823417667478283566536547939043231143*
    x^20*\[Eta]^60)/247187102784908814878319354539729310674562788944103616682\
37842097891180544000000000, 9/2 + (1571*x^2*\[Eta]^6)/27720 - 
  (68482418369*x^4*\[Eta]^12)/69225011856000 + 
  (6966001672062143707*x^6*\[Eta]^18)/172875262137927148800000 - 
  (6515321108662855725628955741*x^8*\[Eta]^24)/
   2935699353662639990044050432000000 + 
  (769810485256571907180627931975005951024593*x^10*\[Eta]^30)/
   5314495668655137399149147131855960387584000000000 - 
  (47816809200872944783327703251372419518862351509057604157*x^12*\[Eta]^36)/
   4489720634787665538267431895923490856175720388535910400000000000 + 
  (143855786470766694982133005275038317256178033535826360049527667187565903*
    x^14*\[Eta]^42)/166544780074706143067590207599816984576951418201201575031\
152739614720000000000000 - (7443298227406693989465474087299298309889737709649\
86261292856869430038168584595800251407*x^16*\[Eta]^48)/9708170103292096611864\
570803182354160254536266601162139017984684556340265492676608000000000000000 + 
  (25202138374944106567036101509303130868126282232551363771689181014273486687\
68120151559018422448344223003*x^18*\[Eta]^54)/3395431548638553977732627746263\
77156211516712663028240021568762035137845578975846099511008789790720000000000\
000000 - (2237080347842560083574964335206987862635126187336091758391168658350\
338474799725131814748027935134576030176509495119021883*x^20*\[Eta]^60)/286991\
69795983980190120968148987600228471097126980741588008741232949267172015255834\
78521722665333828669422079836160000000000000000000, 
 11/2 + (773*x^2*\[Eta]^6)/17160 - (1467442279*x^4*\[Eta]^12)/2947600656000 + 
  (2965685356757508181*x^6*\[Eta]^18)/232398163106555846400000 - 
  (20361021135584219709260016691*x^8*\[Eta]^24)/
   46418283336172766532590748672000000 + 
  (585354059401551019020912248530563931279*x^10*\[Eta]^30)/
   33112153590739689558145493692307607552000000000 - 
  (465159671852216326787807365537235914557956586229127231*x^12*\[Eta]^36)/
   587923941906851100248906607540571191983092614001459200000000000 + 
  (254452002965206285215106495293723902740184154604114139638159807591481*x^14*
    \[Eta]^42)/66429383114035406692992493137244146209769722259129783732605052\
51840000000000000 - (17965579689738341127816053211045018259153003111251142575\
075198866413285953671483857*x^16*\[Eta]^48)/907299320261264182475394885095858\
5196507161043535618762881901744140768696598528000000000000000 + 
  (10164667540042538701689964768466149241927513110481618748339035016027233480\
4985060710768091902568901*x^18*\[Eta]^54)/93435582499780822264565702648645995\
7205259513333034958354231796869427591529206719883900920791040000000000000000 \
- (11863458605608073851389032054617664549756465653277525676081530325529899350\
2268833522088858535683499686526545933213251*x^20*\[Eta]^60)/18642996607182362\
89354362288416191344042541144976009874666950986218305576961868434429982107303\
3808207970587115520000000000000000000, 13/2 + (901*x^2*\[Eta]^6)/24024 - 
  (21193466737*x^4*\[Eta]^12)/73660540393440 + 
  (82446690884152932671*x^6*\[Eta]^18)/16155080842297860810547200 - 
  (18568771026973098936173491476839*x^8*\[Eta]^24)/
   153593371083599839657192000778049945600 + 
  (1387078951025544741383806648117966366402577*x^10*\[Eta]^30)/
   415057027207865305720216445536683179648451870720000 - 
  (46290791947136323492773235823634597895735372351877927779*x^12*\[Eta]^36)/
   453804656978025182168930858145743925757026057441520086574694400000 + 
  (193622362400853655929854781254578151174718492748494250323013474595603*x^14*
    \[Eta]^42)/57904658839851837248194010637899265763569608898565637320509618\
709554266112000000 - (3470455803696932246206338383690458765517415079121660439\
3051206661707385656626722301*x^16*\[Eta]^48)/29940923449063259844457725725254\
4314031524127450686093440828158578939649317047784618485350400000 + 
  (56824371440034387121678246270420064058756865502964142829295866759816475424\
76400895171408192634887703*x^18*\[Eta]^54)/1349286251942345507267208388100707\
81909362250724395999888885635341679479438537539743737335821034379500584960000\
0000 - (561184998720028063708530382874408771635043116718872783584605830696795\
82674688742213714990593096377028749687851402601631*x^20*\[Eta]^60)/3514558998\
24065777664668327269852478746782551160851690396921879873454783649049503353960\
101895511123216001755839821018950533120000000000, 
 15/2 + (2987*x^2*\[Eta]^6)/92820 - (486532547934943*x^4*\[Eta]^12)/
   2674181998680192000 + (7620497202213615148920871*x^6*\[Eta]^18)/
   3210178015722718885849804800000 - 
  (316031621931666007014822597904807050533*x^8*\[Eta]^24)/
   7657885172490199501263085258359119806464000000 + 
  (59734177894542379514105203127666538672120603497653*x^10*\[Eta]^30)/
   71537822044814593411136795309795636921779362988032000000000 - 
  (50257861878400190587814480692687140196388359949224863646085018861*x^12*
    \[Eta]^36)/27020152923232770743511741413045107394524986411870040265915891\
71200000000000 + (60440964950743031250725643309091860006518278821623118418690\
328402477940922583461*x^14*\[Eta]^42)/136298896968645344767706031005769288263\
806935902659449207176040885020953285754880000000000000 - 
  (29637589556187027607902623822858024216987528154861658646042376674311530879\
73691523129946831599293*x^16*\[Eta]^48)/2661989796328776975625017176563548660\
30394529200829934756436967804369864569983725056981318238208000000000000000 + 
  (35707376908187075295798431399435075634203313544871352202208179427745431050\
1726605247340450228793050503713387380353*x^18*\[Eta]^54)/12250161076026181507\
36569789704850880992224262760272121473742612187579370838157824850974079268347\
504709368713052160000000000000000 - (5245049681147144942473380238928441537987\
69787108347244263117847845142204828385514798549247796690591823717225174251662\
233912681167781*x^20*\[Eta]^60)/663221026243768206746617990014279008161638867\
94466857213633756334913399622691507719143550808616568031465072327005649817118\
357585920000000000000000000, 17/2 + (82*x^2*\[Eta]^6)/2907 - 
  (1403375484947*x^4*\[Eta]^12)/11445807792706560 + 
  (109429312446368161130707*x^6*\[Eta]^18)/89075530387261084339517644800 - 
  (2906196929563736466118451550378731629*x^8*\[Eta]^24)/
   177464034510515083980582721914989501743104000 + 
  (12511597984300589057255659344921316318815343747*x^10*\[Eta]^30)/
   49324681281249295393307307132329575638252637850173440000 - 
  (41017466285301516323030917227968976231355102848048856047765431*x^12*
    \[Eta]^36)/
   9499329770616818604612145386190630047033543582870917666669661782016000000 \
+ (18263113128412129368731783199685504324928793720874616614695416020035700341\
3161*x^14*\[Eta]^42)/23261229651563390513850803354741301911748897526145146031\
63739999530893289681269555200000000 - 
  (62496957697197826664272673974556588920996984951121713876197830788022724412\
975735321994628840091*x^16*\[Eta]^48)/416624009723207644984345670364150469068\
04072995571750317949997554331879591051567785630380292350935040000000000 + 
  (26718118971436005598665536879633556994974309534097455251427878137917455255\
85178314074443856663678664251274031267*x^18*\[Eta]^54)/8963158464204128297627\
28302858318782678732340543497231835700542906484127429950143767797750448514919\
95597402869334016000000000000 - (43833254152214635602336207307998775414528541\
39229296222401231063024846448909600978320902039716215240326542986300112345691\
0023137801*x^20*\[Eta]^60)/71627429151085449354236187117094759243684004621024\
65763361223310523415302401467930527730774717568413788425040351645414296851771\
9857561600000000000000, 19/2 + (20449*x^2*\[Eta]^6)/813960 - 
  (1477974395047343*x^4*\[Eta]^12)/17054528750743176000 + 
  (422937114868190833463382821*x^6*\[Eta]^18)/
   614262988833131725834313548800000 - 
  (18116281330735866065688357204577853110363*x^8*\[Eta]^24)/
   2491703498417065442614111413078451317547008000000 + 
  (82832424380954897452663516730118930905595764004757957*x^10*\[Eta]^30)/
   929503337651407439180062722934092824705249395273039872000000000 - 
  (88056486197787532213404178610134893480158585635360247715790171172865587*
    x^12*\[Eta]^36)/734420448783476450207769475763140426887138696799482775047\
85541201028710400000000000 + (55092407083335615546643460662137888905572826696\
902575786846725653240745220517056520067*x^14*\[Eta]^42)/320120711714995245489\
48106866665329864390601984287663451640413591474980689057643757568000000000000\
00 - (98343765641887502622965350206521218512987033979890228710910583994320315\
6742997656077904001521501630716067*x^16*\[Eta]^48)/37940132203825987924730025\
39139612140048417719456954794535608033613268672821134925678060785416658118246\
400000000000000000 + (1382120848730517856919368119625957421466277611007069796\
35713580714200936624819253644121385560390142645071293302463337954067*x^18*
    \[Eta]^54)/34090717679803859086552363998529231386576930122026257802549366\
96624096073528802128894292920651922896358483936471542661120000000000000000000\
0 - (575094485857942227688699642481307494708682262243162174909215367678101038\
1620932745569830033068141953652098315804345656847700739437367874718047*x^20*
    \[Eta]^60)/87937479371336564422825676933620032140582999390321809144355164\
08527000858158395168371102441998362305334784342144515960457478874621919887360\
0000000000000000000000, 21/2 + (91477*x^2*\[Eta]^6)/4037880 - 
  (17786507297966123*x^4*\[Eta]^12)/279800930618049456000 + 
  (9181930007276675750049637*x^6*\[Eta]^18)/
   22362780630841880543380281600000 - 
  (2140851049700037959547614826972750809554417*x^8*\[Eta]^24)/
   607803565956830108799650239154729301724455936000000 + 
  (4348810231602837161050091135837438122909996655120267217539*x^10*\[Eta]^30)/
   124089869415122018429270731971944694936143523473543762423808000000000 - 
  (19601609998509473113087680713177636581752475404028905047128218500107872271\
243*x^12*\[Eta]^36)/512513481798825310228265354018576380875145744450204783432\
99103627542378954752000000000000 + (20736862351507613669510475783814662934570\
3156279536193996487341547674319186333831866024725517*x^14*\[Eta]^42)/46610286\
53767271083564719896050228822317018292537934847902186550592956962470254468134\
5941504000000000000000 - (386453858891591633409772035404133750041303919016879\
39718096942180666918738013717651507984368488729280778317592577*x^16*
    \[Eta]^48)/71228281009991941152434232712989507364922559398192507225721316\
9707062852698824479365853093922722129468358131712000000000000000000 + 
  (77559186742836023737935722881573627163012569426096587891414492118392100835\
127822939332486436356399056095525159870694432930527656249*x^18*\[Eta]^54)/112\
99170603732761697667653354896023840650484524317359148278504857769101179240056\
7000302394550100520770133595024110373479799324672000000000000000000000 - 
  (19000540624679687636680073411435234387650980531866211719236823030902020649\
64232417791628426451997286804981785122585038038504419086292152851969460010248\
037*x^20*\[Eta]^60)/212384279787507271335894902059093781743972315455068515405\
56904889503365945086011680346892475103614460800611212429487221444329903388399\
3718062231584768000000000000000000000000, 23/2 + (877*x^2*\[Eta]^6)/42504 - 
  (1898149137323*x^4*\[Eta]^12)/39513465841449600 + 
  (377476292890050922841475299*x^6*\[Eta]^18)/
   1466872559648229478153841752320000 - 
  (2059398548686801446776565729790451661442129*x^8*\[Eta]^24)/
   1125408209973587026072305096914751129716376576000000 + 
  (97925136801640171621423830140224093692372777815910767099*x^10*\[Eta]^30)/
   6491964446191670526651121945904645234101582473728474409369600000000 - 
  (12898569503377063735035429533209581147440859313241668334525662141909235191*
    x^12*\[Eta]^36)/946340503354316446190030675941231158570315127972530740027\
62316992408641208320000000000 + (22428409046184062077502019948802075093692487\
20920025808025198560043311222914693032190336763*x^14*\[Eta]^42)/1709512189473\
54890599757587376580645765175698443502886104564609337176066191408567719777429\
0944000000000000 - (642061632157133758995273380344866183110362473805132076393\
996509621838614708870047324261655817996489591596277*x^16*\[Eta]^48)/485279136\
86761238143748238141600272651745724497629672973245178177910469479218650061717\
401625723679024244745830400000000000000 + 
  (19531453602580488913401531088518520453621958890225934903197487424341656763\
80091952385030719966361135035621284289119223588001301*x^18*\[Eta]^54)/1412000\
67587867959141333359594716513892240646477399271019593506308791343518635930438\
20984026685696307886195298197928512076707266560000000000000000 - 
  (16831801351336366767761321506769509572550511870667009899587907282501994499\
279821923351783626962215632479170609909031579218533608629146867090343781869*
    x^20*\[Eta]^60)/113064591569063906367782614785877862369642948034897876049\
00161991300015500821896176917577556648206008471788175191801215091178153036076\
112633112001773568000000000000000000, 25/2 + (1133*x^2*\[Eta]^6)/59800 - 
  (1079158575639743*x^4*\[Eta]^12)/29009387368962000000 + 
  (3516535053016268159935659229*x^6*\[Eta]^18)/
   20931292152408187431026145000000000 - 
  (225195488164860491677043614991243851501060681*x^8*\[Eta]^24)/
   223676474938547255362943395427746314735930000000000000 + 
  (146136871746149024373956648180993102940257734494948071897339*x^10*
    \[Eta]^30)/
   20903903952971663455420833240785649917200627533646596000000000000000000 - 
  (13188597160758246647419714799979743599306999952121604520957375267339957344\
372247*x^12*\[Eta]^36)/247956016342237800804319729603331981777287516870677555\
521134190107949040000000000000000000000 + 
  (13577325173205089806738644968790013273125365140357993856994434441426294223\
41372742952745601774541*x^14*\[Eta]^42)/3150944903791544633561884368717364386\
445063719436692902137233623552541754749134396560800000000000000000000000000 - 
  (11490498963886947579307221073034120967194345182411244937326503092666771022\
22526285135573096300319473501800753483614589*x^16*\[Eta]^48)/3143382963954194\
65967002836241978254737675398250343070942768222882873185521355613672799462535\
841416134784000000000000000000000000000000 + 
  (51722983979663520315173099002452074391868709242238561027391584734355249572\
920014417548523372305578783507081013673078223304991307310527721*x^18*
    \[Eta]^54)/16096731837831660338441906291188220483833088837917543573936813\
63139576205620130004592541900366185702697631120010789721249792000000000000000\
000000000000000000 - (6521571042617098493752651965665859434821485840669423734\
75035060120851495409810295114906998975443401490061930532734344384062341543226\
87322461614150367801895805633*x^20*\[Eta]^60)/2244119664595151860200450991281\
64551478180709160632690249302240202875819311777572413457157765964294868836432\
233427784551199392266363107799394713600000000000000000000000000000000000000, 
 27/2 + (9985*x^2*\[Eta]^6)/570024 - (24268388474819219*x^4*\[Eta]^12)/
   825370554804289603200 + (298400541304388983965950848349*x^6*\[Eta]^18)/
   2629223359057635854366634115606272000 - 
  (4623765861925294226435955006320768043548941559*x^8*\[Eta]^24)/
   7956637973086886807624998946492486605741601086464000000 + 
  (17546366884983684323939628169568115774360889910408125836942143*x^10*
    \[Eta]^30)/
   5090909650056149482800844232573839292063987866714082769635844587520000000 \
- (30738696873833113300278698522245645298254615991621325515429677620662530410\
8273351*x^12*\[Eta]^36)/13728270452689757324866357894256671345100942625731110\
237496891185215460044211319439360000000000 + 
  (74316292626656179853259346481914299647227819661065159299353535485888648662\
4996585749881999998550142103*x^14*\[Eta]^42)/47998808698776032678320702637897\
10865534113938749206480378962904839394180474447561433484364131176641095270400\
000000000 - (1110913773072376389608877141661009494732583165791891611298068888\
380741726149005112355352092343065559747283202345816145392957*x^16*\[Eta]^48)/
   99124764164592679050308555800045427385766141687066566125189564268307172579\
4688385579714644976791277094311390417250003786777231360000000000000 + 
  (26833163024747906207793364984849593839530576726468116440894455937123796061\
64798750738719268468342149737103670738395090846941897296416630107162173*x^18*
    \[Eta]^54)/31934378901910556837236029106197499802510574958131900835496983\
11671381770306978537325254147005204399443637418412650501906702050266204169608\
06763563581440000000000000 - (32634115902339315733062736282287004159413179374\
58521811752086780496031183171001225864906873742175904744120934806051261042617\
76974300076674996890381298973567773791024861141*x^20*\[Eta]^60)/5036877696605\
82623521642915794529034208877046539771126371709563266598975731614328555916081\
74666792088151513424129393294534390739835806847779851994331056317325657898907\
67224832000000000000000000, 29/2 + (12301*x^2*\[Eta]^6)/755160 - 
  (728128211945723*x^4*\[Eta]^12)/30790941966648864000 + 
  (82046563121319519091487356499*x^6*\[Eta]^18)/
   1039530675295632237021343155916800000 - 
  (308482780037497735763435699028335858679495203*x^8*\[Eta]^24)/
   883003205794901776193705333324786509922099173785600000 + 
  (2278541154099690443078338660590145727984970713278335319729618673*x^10*
    \[Eta]^30)/12723975656494136527134681027046613587336798108396085833742407\
43424000000000 - (10578684795241167150124868267966721576252464039309480811697\
99145142304246009148808191*x^12*\[Eta]^36)/1052434972208187539821629595239865\
56479206616907818516375603984201366828475940029333504000000000000 + 
  (15731136793959038491619543314512669756171003973943241437072752954607202312\
5704423704820946246723695485197783*x^14*\[Eta]^42)/26201985887848042104697503\
06679896313617304530005915482456239345203126065712953250816096902131834378868\
752384000000000000000 - (3497259986352745588495298853038023115370501545862154\
75959889289450770052658986235055920041925162926104959191726646028581665028226\
7*x^16*\[Eta]^48)/93191243245651796315291087942826884158991641600238195351384\
33818558361239527602688466265927277596334387986237462459032246840983552000000\
000000000000 + (3783868632185156763336341602921911162564556559155954046661013\
05108002509615364787173050577152848700646481381661506879827117310553042834530\
5539667325084751*x^18*\[Eta]^54)/15578077523498151905698278891151141383939042\
64850318146403178296389859261677914880767234204645584650436471192824430603380\
456083526666464629863763234783232000000000000000000000 - 
  (42091281031871054532376878662713288510535049600824745384473637894399832024\
54862017732837716486836432617159980281209847755498461786273833961348905919896\
645352397833647615962237853*x^20*\[Eta]^60)/260406976960725694908131259109186\
00335478180151668621495547060579335222302135823068121679531189536977994488266\
84035306592278226525832093029636369997611967012049973206777457541120000000000\
00000000000000, 31/2 + (36131*x^2*\[Eta]^6)/2373360 - 
  (61424391633847741*x^4*\[Eta]^12)/3181762894839395328000 + 
  (39966791795013524251796545749683*x^6*\[Eta]^18)/
   710209120112259432738574824839577600000 - 
  (634449181524631972283818542382430183546816996927*x^8*\[Eta]^24)/
   2916906445166165069378211781084565908954363019132928000000 + 
  (1370662339919773036401945008383563771889621506411977788890726944312053*
    x^10*\[Eta]^30)/140820179904894007522819336987859996483787756641379390027\
9754647857528832000000000 - (300255988269098783959707339146178708914094423590\
05554731722110017599607109512063509534190423*x^12*\[Eta]^36)/6296372655609469\
57199021489808156766543815380757892403269474788793717899604224700768349470064\
6400000000000 + (654849182713108476736775274338400439691299284884899123037858\
27988205119906348252897304225487185315162618491002743*x^14*\[Eta]^42)/2634586\
09689178231483819291315858610233856504704041015114385550992739274434071377702\
5926805857978719693181734302515200000000000000 - 
  (19627600505699756483203170860860643284362109770705826308226414545197479450\
67675616483802456335035695534310199554362640809125313808130965893*x^16*
    \[Eta]^48)/14480092883264047601919488763192071977419334795044571890121042\
09840454499587013262089226329853292319428210506676982141433872387892754346147\
8400000000000000000 + (756801401200312717608718157704923967337506545432768473\
07651848113386375997578561222650500737024000165402814621717068033887120094395\
844156276334466577085362341148937*x^18*\[Eta]^54)/988958564671507541894532975\
46781349696264225243217009235628814067456802044775224862797765007435545690607\
95862502770937221795969749614469995205767965009554193902469120000000000000000\
0000 - (461451321235699289816371320115583555564891606278034491621520702521873\
90576752227561308210592119778481281009826020820776312773673628225593651275477\
8701475422229863690428981448770529554779407*x^20*\[Eta]^60)/10391338386717506\
22216420995469863746536067941913670265176306238868852778058378183564318472479\
80937421355960101196644229156783560706172648401135322939199170787970865595323\
403556411131979366400000000000000000000000, 
 33/2 + (27833*x^2*\[Eta]^6)/1947792 - (1266016895294494297*x^4*\[Eta]^12)/
   79291649992454937354240 + (95590452596994490166084488652993*x^6*\[Eta]^18)/
   2331219568414951900830743794633723084800 - 
  (557314971836732679419665129140043202322040357037309*x^8*\[Eta]^24)/
   3992080359382497981945052358609582714260690349605357879296000 + 
  (191903305515773010346216943665959604390925789775249941162996197740304517*
    x^10*\[Eta]^30)/348782328733232739416609144789862962483417157476661178199\
101449774813156181278720000 - (5063271389936449621343382546243562998207274051\
148463446475257464830005978185416468888082733747*x^12*\[Eta]^36)/213308278691\
00212446538148835562032895281482776404732302328166658341688275078442396306346\
94376505212928000000 + (16346486966658530503439490542091371860274417400233927\
1373346322095356129497786720883530763592798046152224370414772689*x^14*
    \[Eta]^42)/15006893970321073811093705453012868574901994430657703717129735\
104798078187952036625827549472562618677637481703200293714185420800000000 - 
  (27066168004460432826579044561060461659840406390468952076879401381340078380\
59152846533917497432632707885629958847742458100561800427844394645573*x^16*
    \[Eta]^48)/51763443101452165783626342287244618589661046988570409140309392\
31493230810453031440165853490691867939663467074820834833171727509392552426752\
4149875834880000000000 + (579826816124558830297427953766366015905683799273833\
62809367466776459021130238494298347306256017789495126735268944529923161122283\
09688481295728060377440995227394851767*x^18*\[Eta]^54)/2231852613052703418518\
70965433771019576918412080604188507801928293744367681138818104948878347790401\
03183773865026243873651311313125349471903457059571894077530975954090323869696\
000000000000 - (6122678513479284901098518071425661855884449476850141589523258\
30900737332134899679991831029605203254682905904278028116723314294503754276089\
1356867923289433065729505063681975677812378768814923*x^20*\[Eta]^60)/46155287\
23118138731432594045955259726037354289536755899496211907406271768709075639305\
09195835051351157547568622478492422512881536334601461945726772258552456365079\
5646416709541005645855795260492559155200000000000000, 
 35/2 + (234757*x^2*\[Eta]^6)/17435880 - 
  (271065243299625377087*x^4*\[Eta]^12)/20293654656937497387552000 + 
  (3420951842493452291296887096130214617529*x^6*\[Eta]^18)/
   112335883612267053689046163222246124838604800000 - 
  (492165134955488986942147118450704572363704892592336223406281*x^8*
    \[Eta]^24)/
   5347800495198601919459586109101264205379795991647484189594550272000000 + 
  (29269295281562817839397024767616213805654822485883776610137102511775446325\
5168361*x^10*\[Eta]^30)/90923021010165989022349070565642035673655900021118349\
0933708868042176391684933287936000000000 - 
  (96106497876442574140860007476862134112219030163011300709718582816000576547\
056721986968558462375279507623*x^12*\[Eta]^36)/779839074569094618629622633297\
18379326573177898672540584663526855766845275652191980147565656777494763038310\
400000000000 + (6407235287981921688169171626923811337205181286221578405963432\
9002548685471274873941654544527324859053905537975188812834596254053*x^14*
    \[Eta]^42)/12769171992298944415210712815587314701307004210098016816243249\
07842987344244514136414883126233697451669611902234689552285317690556416000000\
0000000 - (702065771366810563685991162277513210371405594535425838456268723483\
22021901457918572309638066163521668756385384927107387680253513924397106262034\
831853913*x^16*\[Eta]^48)/328560330228401587283875494936397502225428507945286\
85059164461449638060623585631700259989380072345743185045449594907731313058544\
76635758390997092173686505472000000000000000 + 
  (25316530078058947331593262895697780958246311327359417252419209113197154352\
24673032809182306166850490677973264143442276812191228992815456088034351099691\
359529072352143693541945929*x^18*\[Eta]^54)/268840463825209477455083054155459\
38444063940692651556396398029866852058064769955515618935600253391108163622369\
61923983187017556323534882834879384684102534224812731490714066538339500032000\
0000000000000 - (459821672671839928831577971247096237243847308028605073869680\
56458468544978911819087756087484073478672541387195651954057064870038964091240\
902298856595362508409941027526636680382345387593952181878882426341*x^20*
    \[Eta]^60)/10783108577718828702569594014287788571810209059527638699139900\
93207937040111761109168939197683105192353167879200193893906597904261547291055\
84251975171852619340599678784425668884087196886473946979175674392084480000000\
000000000000, 37/2 + (58631*x^2*\[Eta]^6)/4606056 - 
  (10571388184199628923*x^4*\[Eta]^12)/936533070407413218579840 + 
  (5838509507150648887818818907872207161*x^6*\[Eta]^18)/
   253832467058945909667644407163340810117580800 - 
  (49576193076520100185938324354380003122922620264085701781*x^8*\[Eta]^24)/
   798048366984352753523549546239597598034347108968302141895768473600 + 
  (81776541228790414748080148115648287395033986925422127667339179990958610824\
537*x^10*\[Eta]^30)/421163845375861123088159344630358951818927137546982097110\
649052657784577295137019002880000 - (7922155065725051097216911353150231147186\
34340444973869765970383808910718179169815071774134693895807*x^12*\[Eta]^36)/1\
19282730681480433866937638090487384255269545784157743329024824940229514865689\
2946347168505071651326323379404800000 + 
  (16130427616509246308675036461333796451104559056598587464976063769606739645\
7646136800629769741262081588388233474400586441349*x^14*\[Eta]^42)/66772005274\
77808428428415645106813538511805824618067427326104655106995442498230396064343\
4921431478945773991711155825554709586970148864000000 - 
  (57812389923110776818769628587267472739037657880645846631882272219645661329\
1750942850520048457951056213196320644929807597237513607740965336738014529*
    x^16*\[Eta]^48)/629134621788933750053002120885437071968732127609693056155\
94607662374599804265689774412074823603933297357266292345582450852865103645257\
175731401421352032297549824000000 + (2459337503001521234101219511595380852022\
27908874616238868480759723365958540549899753253151594752424013567224215180974\
09681639016845934976071750435286993773664567237200181483*x^18*\[Eta]^54)/6799\
52291624683827636682113308464767150938976773408007369105045471389709443266810\
87923830680745489109929144537671976664975901805359360936392561816914147433762\
8456498438675777671463058800640000000 - 
  (89570714484164451865799975885175161796301405970929150088657073448905129220\
41390145725386131901966715339394250007394169380465116601275060833927707093674\
861285473057760240054744636973333741338699402539*x^20*\[Eta]^60)/612395586563\
83287394251383845269449924379177334402181323015647213713180641158606899238615\
73184241243473724654920211657535887102968582245450065985226637299348652973666\
0693061596590837961193194150342611380291418193920000000000, 
 39/2 + (542741*x^2*\[Eta]^6)/44963880 - (65844633150584013833*x^4*\[Eta]^12)/
   6840657467861796201168000 + (701049613023018104354885794655551*x^6*
    \[Eta]^18)/39749539930003181210497622440984200600000 - 
  (6096680768791786272863798749294648179370352796951587347*x^8*\[Eta]^24)/
   142357735704222584975762969084507359033354826573792401794816000000 + 
  (40598018082690337870309430021320266457336045999590885575608329579402263029\
04117*x^10*\[Eta]^30)/3373613599309252469827469531217820261629872801657677874\
2759629073886814047590938624000000000 - 
  (20707352186058838772415547408153313663717041424573271269834281927910004515\
32006373545639739864459680309*x^12*\[Eta]^36)/5596385797231192184335461254726\
00196410588806028278501995584155604223516300349462199430618506769384923627520\
0000000000 + (208324758855060016942261275661859539161676160419620283733751283\
661065372974034159706270160077074105373929688601746060243643872873*x^14*
    \[Eta]^42)/17221218092681725898774027331969178810424309913464366142858912\
45505886864855620696634204265513305916972804810477862443372128139037900800000\
00000000 - (26972936606906429391455149290209598677354570886251544561828823647\
44579640505447014798466950464113624367867623676976548333329910514564773156990\
7443803017919*x^16*\[Eta]^48)/65222391371546947736049783226490485962734725346\
96132086965784997820864422486992699854575204697421038206835288008330722105063\
318421916511075002183461909953511424000000000000000 + 
  (46973038901257212886265777993617465807498478069411075405545738620687053763\
86962802910905411472751928717592760042421138885643641423762817961324283556064\
355638611017099497563420442451*x^18*\[Eta]^54)/321124116036849249437562279581\
27532516101956353268275450928660700231935677557804736847700733080031559454323\
24643030652101061866583232453568984485581001452034318258371996118919614660450\
71360000000000000000 - (12394962468256202306235354188558692256824245965350402\
05327518682046053149497802963900951946222728551333632766083391530023498417978\
64955923730524826093759657988399490821331610158405004913073870272621341066109\
6993*x^20*\[Eta]^60)/23320676565918584110400454619884953352902258503355102263\
52323230631338160723593499905444541213024489910469918675822445635685669118746\
70038106710281629160206362376940591899838066957636244440881056134441935190106\
72803840000000000000000000, 41/2 + (220957*x^2*\[Eta]^6)/19251960 - 
  (114147288460638042227*x^4*\[Eta]^12)/13794719399491333775472000 + 
  (578894416216262542765234537019123263*x^6*\[Eta]^18)/
   42233392036225353316865456545506166060800000 - 
  (12992527326793914887511457180986694472899981069044963289*x^8*\[Eta]^24)/
   431810808858937261946409390135204460096610843487658212682752000000 + 
  (52483117702749676305450997321939519243420106358737380904064959234701682478\
91*x^10*\[Eta]^30)/6867493674324127328496585591565580776307812707806131297121\
4142427750710188797952000000000 - (603956405562808086029321134126607243545672\
801820420645142768149560524520394169917262329849208730652387*x^12*\[Eta]^36)/
   28437427085420400581408573750737920892213220488647416660744187624159144355\
56205925054354970607846586833305600000000000 + 
  (80657130313016041740244731552233323535527797574032538005885591478504935601\
643888436516509971231848997851807599251548347709107*x^14*\[Eta]^42)/128534328\
48004193990501959246561844848570506046206914800579890533908412885376507607645\
4706362271963222357016508874161348033729003520000000000000 - 
  (79369794575969666688746944058345786950225356346398415388294705796411537574\
4284044756950334330068105967461598428834131452352244233334788394576000315827*
    x^16*\[Eta]^48)/409418830156615934702665388010609033451490005614684929209\
82077565035732876953617211958224519936206669846253771695635392795838648096237\
3766665679490055667712000000000000000 + 
  (30199653221165032771322777953356337380217666544301134618900662490452568226\
21376533308377270923542947532751263422219328562161442690565758494153738767395\
960781851947450667829*x^18*\[Eta]^54)/487416962416088535199186005472729743564\
74557795478606624586681224022650391330620159731274864131489267829859078623033\
64289285694603213716190981740434485043948275208729197433480806400000000000000\
00 - (77873988277307534540000273283501134873778658580959490575411246387168981\
52517414650752414902312263374845610350317376066792982104706273306203383967182\
21014679899790404479766592401408868327209633957444429333*x^20*\[Eta]^60)/3828\
54367843173163146313279724042952512025029430879154698506994039517932091217526\
46839422394103924242103750678039873602347022347889046432115402306606804644504\
998530471836942177388404025074272498381482447905751040000000000000000000, 
 43/2 + (35641*x^2*\[Eta]^6)/3258024 - (290206766892222265*x^4*\[Eta]^12)/
   40499591038078361245056 + (135586315584389587434996139386535141*x^6*
    \[Eta]^18)/12573393085635231025660025372447239060838400 - 
  (3614938086373214237213359302692466823010167415336941129*x^8*\[Eta]^24)/
   168110797209566123064401324916040871937137953077118419165732864000 + 
  (16885986411093878268148525146619559876841074881774497783348339064267550556\
7*x^10*\[Eta]^30)/34036629506576299320819690056045441937071384371595989056177\
90570357182347077126193152000 - (23407881420670630580703295406127917665654617\
5566432844675433368042934361272043312539404562221302097*x^12*\[Eta]^36)/18692\
49330837581431185568047472922208395010687448351992260345177559223652283080773\
204650332448975513965297664000000 + (1273247045402176754607346581959629704723\
28224670079257391640664909753708001032755631870835533051083339589252526585348\
0275529*x^14*\[Eta]^42)/37889708909729079469806027532351166208080684667493619\
97922325574729477474001518859384446159890735980806852924232371507029929949449\
420800000000 - (3307013327118844087601126392036926613536377023085609920308919\
18620739868959344576933752421548308069241902098638569128162358512461130661847\
4737357167*x^16*\[Eta]^48)/35077281060864085988143985275416135638144346822115\
18487811565116772688660890716718609668968284963685582720488570364031819182186\
497288556926313303864186964541440000000000 + 
  (53913467991419190413226228802495762398679289009992918935017431890842345852\
30045755105011415054970892707138986811047823199403824931665974188004448483738\
113805095777364760254158797*x^18*\[Eta]^54)/197039151826977608950113763918956\
97203571324112928682662642437224338350135702079119870213071763466765935709778\
92785904389094870658171603517544663555431753470750900843254029302688063856574\
464000000000000 - (4447045502088190238139639752632233661379941089811201835103\
83514803197849641196596177021407139970970585125175883037547453006536457886395\
57937638671249237132849514852382881363607582479928175293035025706146359*x^20*
    \[Eta]^60)/54523421122900067371559324518178054341662029954955480954808588\
96315930210871634736466654538238538874633620132441494659476768938676843196614\
82383636824676952185208292439727915559129265221331271094385414195804638575329\
2800000000000000, 45/2 + (1923571*x^2*\[Eta]^6)/184072680 - 
  (1397656376761721263321*x^4*\[Eta]^12)/223748388516151924657848000 + 
  (8249503630323235560609175500318425922487*x^6*\[Eta]^18)/
   961706946742996993701907487947198631257420800000 - 
  (6812340257280524139650796428439260579779224338930522877182257*x^8*
    \[Eta]^24)/
   436473490305242561205953356426541633216888520403554437747044687872000000 + 
  (40188982633009769585165386384345208428865128966119345737198032445201657247\
736235997007*x^10*\[Eta]^30)/122323514899615907703867259997389213973721356888\
6517801917605530621441885852497846527524864000000000 - 
  (17291742433928881665347027150472713395478643722231461544636330857371356943\
160211820007702679334538753891307633*x^12*\[Eta]^36)/228544499337670026213624\
17318628766582525462943294970129200409338525323477984125154435173012082493820\
0454249788211200000000000 + (303474728166844765802957323245491842062514687499\
24491000768927421783178537454443044932427957561124140559487697124773407060411\
4281809133*x^14*\[Eta]^42)/16384399055836017852638184146263857814568869014928\
66836689778166736309281163282071873478962019993414923423705132942127894759894\
874231291248640000000000000 - (7042606137888681650902730852992904332021001327\
35510262098970038055901616387759083548931904070505621138385581085543088705845\
1008171088166156454771078537453676160022177*x^16*\[Eta]^48)/14856760958525442\
91623492191866838085112805563339828070681669167106820516349931872057096306540\
11875607818585693756592761166193932904201105491043179853614979730681004608716\
80000000000000000 + (50716855183340049358223278623195581704810750250889147840\
12471396795876165770265724563630936769651619942448380330278221264069145816449\
53448282106063554067599471289047333277043422633532784290188966561*x^18*
    \[Eta]^54)/40414667408899369526007539497590453757304473854689478234758538\
64526434297165592387628968166867082659406289522483542406004514008268544536599\
56558389389642034182991482068237284479621374181747706489712148480000000000000\
000000 - (9618023390475501589421555578312520833229357347613202009974331326355\
63023705948458925090987332779746668110197434527210529798773913472731886970776\
85495750027414102801907742534844295509555426871095657871696274846149958759008\
0391497*x^20*\[Eta]^60)/28189623502686519429249591319717393991706400851197896\
16378827472606150622091040167803068067740796998632242114786851946471684585557\
22491701376806659278147479222608756380331999056327156481803573500777016563216\
362877218000751583318507520000000000000000000000, 
 47/2 + (3179*x^2*\[Eta]^6)/317814 - (1508364265305599389*x^4*\[Eta]^12)/
   275332741332528284697600 + (16119716482207882734135151153490231*x^6*
    \[Eta]^18)/2338700448202084049243210499913411368960000 - 
  (2213499558631715692630653047819608116287798280481345904501*x^8*\[Eta]^24)/
   192653375882685476943566293047936825526186872703994273852030976000000 + 
  (31557801459320000042237018626396546048601704359806816870069903118280813532\
53*x^10*\[Eta]^30)/1424304157310243591458862656066919762118557971298729690956\
56653402207274010442465280000000 - (56865015874385760734967841099532609396475\
532604557823256132750381236925829969680541674399777123741979367*x^12*
    \[Eta]^36)/12166120453262757074695107997610168318810600450030489602133521\
58298713725002887634749873582332199606538825891840000000000 + 
  (24106523678010439729782490398604222476778634904762781821699257029004596086\
50684043403391666394239461480456273778180912929923805529*x^14*\[Eta]^42)/2299\
98052794374397593415433781156626287335575277345108329264968016334731253788329\
74869011980533894890236853025446253869064450083813064704000000000000 - 
  (21176244703669631068604914976632802561108107680786549116932371308744797564\
96009813673446126724044321520476884687654346174735444006771941950718791043639\
625014376741*x^16*\[Eta]^48)/861892383720366675118261205511206379023210357086\
06140674921989690983710945819881339707601922481358735133097209455585112119539\
40750801178430436250511515774227294982661734400000000000000 + 
  (42986435397703314805065719339058828917795540962365944134183138450036280996\
11159683083454216263559218026787572605879886556449133404584884185906239108172\
06849205874177253897136439462898623283*x^18*\[Eta]^54)/7215870725125637725201\
97859900088549550983147819065615517253736490036781816728325600489092507208160\
94241287911900213497117008921097219243482837072360444782725383874051258909328\
0070312966877211525120000000000000000 - 
  (22395150332758728991344627125805140282754987079994810257504300704039508413\
61417824510981686485651619805620580240387391326558022027505548826836635692898\
480477684140276950789687158880957458684301879341111257647229997510646537*x^20*
    \[Eta]^60)/15097713664327041184973295848413083591272956773119080221342687\
65043279282601391335901962019340415479443620305582643826907987035235779845002\
36125987378958142980702832687885526965558501218140321877117778301459313626184\
5216980906278912000000000000000000, 49/2 + (112663*x^2*\[Eta]^6)/11745300 - 
  (1984803081509736481603*x^4*\[Eta]^12)/410827382733345190704000000 + 
  (4749098554331853939284157227404346822641*x^6*\[Eta]^18)/
   849622109108216943441574062205270816320000000000 - 
  (112584552745482135471514840876026914164128155012354031607733621*x^8*
    \[Eta]^24)/13140168017267081805819750227418982066111916914061067573719040\
000000000000 + (4066122726771664825643820239558726228280621199094175752099133\
9992833601709924334792921*x^10*\[Eta]^30)/26763938865618600339136509749720913\
52712259773828107849033282802115972305869768704000000000000000000 - 
  (11775955455844449334808508978811610865674408564780607241833316031420907732\
122045427226403678414233766207118577386481*x^12*\[Eta]^36)/399619543761262805\
00268876769495958340270245502862486288580132114304957117640301576686086887456\
6094222862909440000000000000000000000 + 
  (35243899638498865203372083296148690453402837227274820253109822003417545623\
9393708953161250061866054959529823045646363980920003452559139658939247*x^14*
    \[Eta]^42)/58010813226486306906519327879113877187575410848315829496177448\
46770511785903050559171638665781094453200248428308801933541613050586981990400\
000000000000000000000000 - (3796975189678493588184551108204403483237682076938\
02304755932281155288054250787232452230594202267903004353777884371994162506262\
192997252079142496676612652329180612150021043554709*x^16*\[Eta]^48)/289995389\
59796258407899297600196492656033357327686982032604371902124610937208171373835\
86976323175012278376989929595116915997457347810164112165032896094353487750718\
554112000000000000000000000000000000 + 
  (19685338419875775598348174931272175325502578071572108972357602016490540586\
52555530833469198003040044060121857025901273764101084378029835219755122025742\
6593694263147074434603752276313895877251980731052702599329*x^18*\[Eta]^54)/67\
45055753660649953083858927114175993704297904779608373813315569031499247043311\
80527262227429000652644817781361192113320695786660188052424537258472472886474\
59669093108526988935809180724854243404546048000000000000000000000000000000000 \
- (12329906715605997962505884421822009681771778599353055367072975161003246131\
84572638987397742600947021833570667676787382134273512857263657632076189378561\
53980305640906936466571243213192365930319995862391332601203746624474391294555\
39171955312213*x^20*\[Eta]^60)/1845699814220538478310681210382738799248737465\
90058794830678956606828804772859068452618955043751347185307166872246386830084\
90288679216040703582641057736749123424720246735384784637788880706501186676065\
110270044982191421019605119795200000000000000000000000000000000000000, 
 51/2 + (3172987*x^2*\[Eta]^6)/344362200 - 
  (156959914116501673487*x^4*\[Eta]^12)/36653418094867586887875000 + 
  (252965740398162915366283998672931892223601*x^6*\[Eta]^18)/
   55334319547028513153134699680900215789520000000000 - 
  (43772123057311942831916454814138216988414311662304810714277390473*x^8*
    \[Eta]^24)/67700281348513459710565124561782488917965996518684768608665555\
20000000000000 + (22694916242334617688761539794279755636593238912471739438180\
18557837696395640549239838192265289*x^10*\[Eta]^30)/2145556875909792345524105\
28309441246788694016372578579623632264031019965913250540384446336000000000000\
000000 - (1801918203722534433005522326394166665378930443517258515344708946893\
74465786200518583741728166160388713528951395107908833853*x^12*\[Eta]^36)/9519\
57643675407803339541663773952303580803891977094947461609980063293365281837867\
5061668462199879961208057338740894720000000000000000000000 + 
  (12209290878055982072161647575019591016091098545288338668976695136666640166\
00664911159884358091531205152155982169673286521903089659154520844110599185511\
96343*x^14*\[Eta]^42)/3391225560979908991153589702336003822985298352880733517\
53696501390686514776943002881941022392655529665702559338507973525255124682091\
7422927841031577600000000000000000000000000 - 
  (63665759824623986814654786315507121688576158047124533087329375388953389638\
66767396851094254181521285571726869331325754432800106178741719388148405736612\
0665247318826856688644551522747939447*x^16*\[Eta]^48)/88946556440181392002428\
82011276954452757816329324497115706278115746654941756318366124340045402651658\
11758481672424581463364958214891069209537060305233871885728228700497329272119\
296000000000000000000000000000000 + (8927177012456581936900153354648946400955\
92936069183731662665557862318038628368852167442374374737068143799101641587290\
26155632187994820554092663864537348299611415434439435936966100398694445081082\
874546362592879981269208193*x^18*\[Eta]^54)/606561650848397706890141234484544\
93361045783875916925973925274505819830971470953757344879108468984941207752962\
15636893320405220661204090485757820507733449568643835515425798306688880164486\
78449550231720062617583616000000000000000000000000000000000 - 
  (13420930298528156938031987682183079616621068564851754755260660955125076834\
74439765167757406421038723365446448383727959320894079866953574880480754934672\
93066096847598594745761011620137088300216186111753091700774434795806361335633\
92374957516405564812226456423*x^20*\[Eta]^60)/4318870629823750792733474282756\
96573853642801453314349927285525912408198689529783050290759537380721140735337\
70231760257120312940392175189075111358288943509336447475422082829292331462969\
47918045348032092624244419812328949163359170311352775817297920000000000000000\
0000000000000000000000, 53/2 + (246707*x^2*\[Eta]^6)/27830088 - 
  (68328236671697657489*x^4*\[Eta]^12)/17917416825084297394473600 + 
  (120538793889368829252537373655701645549*x^6*\[Eta]^18)/
   31987926111524183614937831208499071926012160000 - 
  (6976546069631034598368304579776860478485195445647967494813071*x^8*
    \[Eta]^24)/
   1414336143136002570214809161514337635783718805730872159258527681536000000 \
+ (48624107559628528606407058654622909489974331252057791375837268434862902234\
53601279027*x^10*\[Eta]^30)/6510163289999015508293403440820366642649647087173\
17278674095674977445008059149696508212510720000000 - 
  (14173105196384850439309603823260941904018615142111303429679013695088069204\
059642693073934915799319006041160500581951*x^12*\[Eta]^36)/114578367507353420\
64926523152416110482329012432108030810355550048951780144201815242119169841419\
74967894180302972859532574720000000000 + 
  (84455624590097655803072541461441787360969473069466612438213687249485039860\
02184836200356247952111935169476779459765982862969340029363358940083309*x^14*
    \[Eta]^42)/38787621193609117351646928689497445401457117167289865070865051\
94705430616022455811074901936810206970177776017330248589866518156463781183842\
59931626274816000000000000 - (16468450434250931926218157488902970421799582641\
78426588096070336988813258336831354174327887175478574481184827538067357007436\
38807150503770144199827033775351972325982723601665483*x^16*\[Eta]^48)/4110879\
22662512888337766083801861578193671637121656465787626145435608625399746779199\
97508776551983154818505231530757591216805980541436784636949918427905937134819\
47244283598409802396467200000000000000 + 
  (22990153853633836719920536615534700890115991044442810365112345020392323755\
08186753365152758772318033160156979475885414669586028963009659452776604111439\
544151369686317894138788066415430501805251294568684820924989*x^18*\[Eta]^54)/
   30160549832669109747084218925388413730333881211154498896641386467723374254\
48667053824120898006566327191886962277871844157611327742047764488006801786220\
64786236304763602478751146357946386651674140672649460065076622288486400000000\
00000000 - (60379138092432940753608468972455401847281722863216866499853983913\
53286437490044881629384718725841584001961386314599841648290747472913583003871\
78871355130508106473606244691222979206151107289178085833205884009760124082334\
7142955158927801711408340757*x^20*\[Eta]^60)/40542119079332564615412041356653\
01702349698046104969826441753422689041147760509241297137285817131344204876377\
29039196510877077375730349370109554013644624452661904509874390855363549023524\
66317161176831784133739934504997605925898418314625053760030749220667392000000\
000000000000, 55/2 + (715241*x^2*\[Eta]^6)/83742120 - 
  (189352510375362206507581*x^4*\[Eta]^12)/55515485925816988773894192000 + 
  (413158523230557818003941913231258697621761*x^6*\[Eta]^18)/
   132058163542716640052806970738203416453467577600000 - 
  (6488359461722032378400888227017150546767102446657634049554562739*x^8*
    \[Eta]^24)/17067584177400812938310349025401607323885563064509747251767409\
84452096000000 + (45151171389646268325820350014014086864674158678232451395446\
995020205373593569634119501*x^10*\[Eta]^30)/845054411326073377588628473182616\
9724782341516434705707791634304863655966103986082736754688000000000 - 
  (30711043655689202688617732753088221588891464495842893926719095155428288225\
89106817154191742358654472530340630744909*x^12*\[Eta]^36)/3739151060875217500\
86514821371030069359381573292762852092637124634525751683761551054155357388468\
378048306859137065756262400000000000 + 
  (60129564051921614798736094083428868152371039319610002323386622689551772084\
696886233004989863241154261356943848488028758329049008708661354883209*x^14*
    \[Eta]^42)/44809899737224338585306113936942016132948809558795151267574637\
43973374046543307949165059330587271999805724234854406068501748263780069059718\
987243847680000000000000 - (5667983550885286407692116741543195528453003713080\
78415759669098933537882159988368649223344406644043770964491591250387058393715\
57245828332062355113104912263213802334567625895089*x^16*\[Eta]^48)/2473590077\
04918249913230538103329087888896661502403104731118251161001750024399296447898\
62960374848879627871628422750732314021618353579011656286660104424674490674869\
90419898249416540160000000000000000 + 
  (21254837314601470295810301135462779092518828776765945490985870002565336871\
12507208945727480229531775840149280196100034685369868997774824418765856964155\
728762997760760904434694456073201419880814308071352827336493699*x^18*
    \[Eta]^54)/52527120705532674234048509232266306150054574552832879406146589\
96645001441762737167804776735280550617350742208963694506410259741119590109419\
48639055638698853031689997414599073492358117042076632543249389108875996487797\
96480000000000000000000 - (11262716483042988597535187303177917608010238259437\
06684716340548616051974022565378584668887858191272767122638955617476822890658\
91242785028236812106679970399307691563095121850879597916374671522275752816647\
9799618510153108502822113530621383532073278388511*x^20*\[Eta]^60)/15350340338\
97859971622320245420775178890881142917532699353436456180609293086622028154478\
26932143559544252900137780894343512337654257037332715497144780247617120303557\
69911979573741862247554688940319619383223848233850505095908788575771206746981\
507554752814120960000000000000000000000, 
 57/2 + (495037*x^2*\[Eta]^6)/60076632 - 
  (536780743084357559257*x^4*\[Eta]^12)/175251783110268787917515136 + 
  (2556777899213057130323976839496517358593*x^6*\[Eta]^18)/
   977734089052564135200924320335828523697819724800 - 
  (5201015687678292391147295558462412723731060818567660059697279*x^8*
    \[Eta]^24)/
   1758628481000791960556581278275043372404554640156182725318856170049536000 \
+ (34406054042751967101316549724182072416797902690866895342962663586138352645\
4886640447*x^10*\[Eta]^30)/88936920010128903858368251206941652440513935662342\
620233010507673712227555092241298089404375040000 - 
  (10260055982068530693257881899563778085853334344756400438594831532829679340\
98070310562712804354803112694085795707*x^12*\[Eta]^36)/1853770255960592276934\
32412801148668594067704861881015873117136106028940884306507033566665077124291\
341250410043057794816409600000 + (1579350525351936672285345435510023066612080\
02460098453899697190741287303064572682434224021462893314144973191494870638223\
20421433660354436478729*x^14*\[Eta]^42)/1876730455168346903166634127617567818\
20473192764107504589843998236141541437920811573302664230849813398505810484125\
2159052967271046289856328005364357644943360000000 - 
  (11950588007116110841701659821486293166858846204614601874750500281886453587\
19694125503272630433853639174657174087391509544087193676539730954421925421643\
735992890879660928667875019*x^16*\[Eta]^48)/893612542542145774462208097228522\
82665312681600480069073218455816894569643974527930189899503992327373672629347\
82294283323449084976941320899641021178978608324087391384653508151315796408559\
2064000000000 + (935131722404801234313914815594228239731509880640291199477008\
39553800766206973828048777903224037646911651624299814739668311411166254641227\
024952190128217264714038405870541353038697059399525898249010211902929678609*
    x^18*\[Eta]^54)/425497105345907103961840070704859903357615295864777926123\
73986259368682195460749981119923238269592002057433044924235761459456626110651\
78412903394544974105698742597082056714882485710626069503307896198310890829848\
322570750368153600000000000 - (5259179729039524952370642049476918564713314607\
94312862416616480865932556717427494859673549077662895980208205210836586821404\
19383624297997591206581613120590762182458766903477313280337992328108452825737\
446539504665192442155137465117865657126220833493*x^20*\[Eta]^60)/141821477012\
72333190002927054259690730376141182538397372856180508530922201404433350891237\
08942493488531222267285422725554711967247097929556776835305500572154133730556\
16129632970493646200450535849456536896472518751891031357260434412236309882234\
7841730538451217940480000000000000, 59/2 + (1894139*x^2*\[Eta]^6)/237965880 - 
  (22200982622319514032499*x^4*\[Eta]^12)/8041489557862622381782416000 + 
  (411791622294840924851581514184039193573777*x^6*\[Eta]^18)/
   187230904359264304048388523043193626213058476800000 - 
  (1063743648714194531703228015536227614237576637550060531240884657*x^8*
    \[Eta]^24)/45833200579925794004794318836285368866670075900353199858785878\
1615104000000 + (848466402193349401400630631492221686584314379270467277468971\
925501442185895328930363263*x^10*\[Eta]^30)/299527017232502596031344740555892\
867441393688975936627410961465214659288301334227593652378624000000000 - 
  (44260550446266267566820943359493092505652271367651945449333256522567229666\
9943612581076176376102519110465989895583643*x^12*\[Eta]^36)/11705393820772423\
21611528344241229804247964903098623190850317549051131555592007900833861606077\
24789261147763627189033474457600000000000 + 
  (26791907121513103774927421518264688383657525412197348694710066415837085404\
0136565380327395214074066207519620594262108237088415030179732173538688297*
    x^14*\[Eta]^42)/499471951710492930945953616729596253521032834655253280845\
43431274329571154189802445481372325643502750873052107685346970236142794710380\
222629183922613780480000000000000 - (2302379160458394264057149807836194634413\
85900419690492706432361677765846152547758693963569569026893809538268162803280\
17461810032392655530728610820971133164756612175204891159922217167*x^16*
    \[Eta]^48)/28950379542523920275558671999324232553457823358659964319658592\
40608855116331755030944454977206434193800868593390634375838841548780822282359\
685892311606201509799636086071756099327941146574848000000000000000 + 
  (68973699089569618462367111323456303288392945442643002132145360712927220371\
38586170906038713215583300979156314684540806525642729105308708581849832679016\
6957175742392848137419712218759214603198431361268353940356702504057*x^18*
    \[Eta]^54)/56567955872253463154980102288990554211171901217322424736568670\
27019193506260778293511262054548141927955706637093149606063356747391601759187\
24681786448956372873606264664303258737464936507857593416606342528055996190499\
0155943444480000000000000000 - (103968890111613784888130291065338734030779190\
79595900012482781296681655119852617174725905503041204352472414487855095582663\
91189057329303566786312873390696558966147116566308266257452717625657852181601\
543085918091196400188162743637366041473307753392698294323*x^20*\[Eta]^60)/541\
68743647122604941277578352637239291688027773132639762242668814424248155155088\
48761211628610579702000536663996642292694817919755674790104405368394148590038\
86232876909831904411666029048908819462201353513132916169050577613715654406401\
22071438973285066242101776220160000000000000000000, 
 61/2 + (721423*x^2*\[Eta]^6)/93717960 - 
  (1635957591567069726623*x^4*\[Eta]^12)/655120095427283041762752000 + 
  (6103864685652322871042603095214006315999269*x^6*\[Eta]^18)/
   3280596135525491931490944743504117830430388633600000 - 
  (817167538916031350336836178832172292558892993215388569244959029103*x^8*
    \[Eta]^24)/44501618714104852892885151049493258027755118044189404312419035\
4078171136000000 + (287069643230719108601637490658127507774142962261087418157\
36664973226722750318378609754370457*x^10*\[Eta]^30)/1369602328414810053341877\
13643587201855930855873544743486671743654066192655741124202383090762383360000\
00000 - (40691242462162041244956186512044511325169360228634741606234212115464\
416258229539730698290283045528991029303816963118422811*x^12*\[Eta]^36)/155514\
63328932241282623852904592107828466831051931251422815642605260136535818333949\
593895551379637206008364296317999017886954291200000000000 + 
  (10613914325478599886998410142996252187276924956984832299164912901743330782\
82503805967484687776592728202320394316367878731894867699691870204912049262303\
161*x^14*\[Eta]^42)/305766803096289585979029709540149184069934818867011343817\
47614410722144694967366118890296847985260384721830794185221808833267089006178\
5005713083372431160786288640000000000000 - 
  (15293650123213890466421480040996710489160837112720542096546895478728643498\
82357563115368361158438067161030722358957481566493393109858446629807549377380\
55827421849421438278478137826174107*x^16*\[Eta]^48)/3177701423823265361812995\
07621442643536201162291144625307989432962895483757733120456907794478364791763\
94651127215743945191130690022761933113903476239010015546246348840712649841694\
373211094908928000000000000000 + (1548180178546380632679915210264957065114620\
50662226451783295185156260418923582980563070717261530948818882456394206816689\
97546982450530913206621694375720339276087729075442900805455106324982499402310\
456432291222803975941231*x^18*\[Eta]^54)/224368243027831371235413207137777672\
91795026217301051257204218900542313888563459551578258213403754270984605049257\
68861200469643018363803821818049503657037225663746849531063986845927127467459\
251435972478366665510556971559503412592640000000000000000 - 
  (54976156544228379329041938785091994623431674544729614066097606794548292077\
10809497653066768387560033441238328817311884537088427155844569429669739700750\
84174844449534651965164581783613833998773080098471902179900329849065839603782\
444055158252942715505668552703*x^20*\[Eta]^60)/541267930382401722070497388107\
96799629633661942027047970758768711065548011594516542333778936979161869076390\
18526377790608612379757380024086287660995564096735614553991380304106648518020\
34587907258658219164296720214773111076970934586400975609495547311454176121043\
13077760000000000000000000}


==> anc/gg30.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
x^(2*a)*\[Eta]^(6*a)*(1 + (225*a*x^2*\[Eta]^6)/(128*(-1 + a^2)^2) + 
  (a*(26012265303 + 524880000*a - 87299755068*a^2 - 9127080000*a^3 + 
     97108647097*a^4 + 62422245000*a^5 - 54759441128*a^6 - 210350520000*a^7 + 
     32408268000*a^8 + 357793200000*a^9 + 47987664256*a^10 - 
     289163520000*a^11 - 92101339136*a^12 + 116017920000*a^13 + 
     56062347264*a^14 - 22394880000*a^15 - 16732184576*a^16 + 
     1658880000*a^17 + 2544664576*a^18 - 159449088*a^20)*x^4*\[Eta]^12)/
   (262144*(9 - 4*a^2)^2*(-4 + a^2)^2*(1 - 5*a^2 + 4*a^4)^4) + 
  (a*(-8843765712992838 + 1422220605441525*a + 40790468652456816*a^2 - 
     16466927975306550*a^3 - 90526605396857444*a^4 + 69856500324443400*a^5 + 
     161023238628786520*a^6 - 136760704614436050*a^7 - 
     242595023741111174*a^8 + 138567605654925675*a^9 + 
     257654671021325832*a^10 - 85553695780095600*a^11 - 
     230695616361857184*a^12 + 16903926619376400*a^13 + 
     240698100290594304*a^14 + 84079193264870400*a^15 - 
     188553090398874624*a^16 - 124940256472281600*a^17 + 
     87061944856817664*a^18 + 81111641070182400*a^19 - 
     24243984421502976*a^20 - 29623600917504000*a^21 + 
     4607056032432128*a^22 + 6495375782707200*a^23 - 727130399703040*a^24 - 
     844223717376000*a^25 + 97210394476544*a^26 + 59340305203200*a^27 - 
     8197735710720*a^28 - 1722050150400*a^29 + 287091720192*a^30)*x^6*
    \[Eta]^18)/(100663296*(9 - 4*a^2)^2*(-9 + a^2)^2*(-4 + a^2)^2*
    (1 - 5*a^2 + 4*a^4)^6) + 
  (a*(697418737616468443807544811696 + 87360079257578716516252800000*a - 
     4760653547537168225717619984240*a^2 - 22686105731469407609444496000*
      a^3 + 15747756734308269326416717035429*a^4 - 
     3611318189994735339970785563820*a^5 - 36925483130890695211127771288610*
      a^6 + 19511752873991721132186760506840*a^7 + 
     70484917994510389614991200494095*a^8 - 56316595620275828000539729361940*
      a^9 - 107726862116199458596792077223380*a^10 + 
     116016233349274439167619245769520*a^11 + 
     130469859329254318719743905361795*a^12 - 
     186832158262945099928548424940820*a^13 - 
     135434220395369080839414611921730*a^14 + 
     235439635297850881499489721528920*a^15 + 
     129300246377503972019565017203305*a^16 - 
     234035015116394518788768291523820*a^17 - 
     110152679780611898177240375649400*a^18 + 
     196246976499912554215803035932320*a^19 + 
     86388128273338751096563100789968*a^20 - 
     149193774252696108725547175579840*a^21 - 
     71920683809412909321585621150720*a^22 + 
     101101286462868050166512662220800*a^23 + 
     61711046767349346850368721728512*a^24 - 56030374995349465297876840673280*
      a^25 - 45253326760381254983499694612480*a^26 + 
     23409631644552373157949713776640*a^27 + 25491463888952369117932363530240*
      a^28 - 6813434159721145316832661667840*a^29 - 
     10751565756540656987841544847360*a^30 + 1134818481658795542157564313600*
      a^31 + 3392269183972536308115431096320*a^32 + 
     33389701301603867013024317440*a^33 - 799240540268635403789056081920*
      a^34 - 85981497277386609226751672320*a^35 + 
     138622667338539035367068139520*a^36 + 29837794022580905129929605120*
      a^37 - 16969958223004574411023974400*a^38 - 
     6488917428937366006629662720*a^39 + 1293584774386937915334721536*a^40 + 
     1020741399512625622066135040*a^41 - 27954224782870395370864640*a^42 - 
     120078961769759731875840000*a^43 - 6148002475746384691593216*a^44 + 
     10496778631430400901120000*a^45 + 808028244650532840407040*a^46 - 
     659666211424517257953280*a^47 - 47931399929149846978560*a^48 + 
     27982536629781455175680*a^49 + 1479416517664534691840*a^50 - 
     711712149738954424320*a^51 - 19119896634473840640*a^52 + 
     8135683732490158080*a^53)*x^8*\[Eta]^24)/(2748779069440*(9 - 4*a^2)^4*
    (25 - 4*a^2)^2*(-16 + a^2)^2*(-9 + a^2)^2*(-4 + a^2)^4*
    (1 - 5*a^2 + 4*a^4)^8) + 
  (a*(-8314759036784286763441930759290761160000 - 
     2104108633467789523562327681944912050000*a + 
     62484252271706624541375664311067082836800*a^2 + 
     11862470511719729142629866422825269214000*a^3 - 
     232071389865440309335050844867084177813356*a^4 - 
     12618442753331563805706791761658824396155*a^5 + 
     624971303694146858108035928757976451300652*a^6 - 
     75630975562168129460194509572870325894300*a^7 - 
     1395291755997162270556803786478090873257288*a^8 + 
     392714064909641089446671748453220874383976*a^9 + 
     2538600541631576883539731099960089484880808*a^10 - 
     1155839507207188570849955433555187540866372*a^11 - 
     3684425953137294168756602688905759527684512*a^12 + 
     2600874570206549509010476467752722936063402*a^13 + 
     4372846078305129379956137096788967740597920*a^14 - 
     4579168399602738997601981760652420783316620*a^15 - 
     4269392979401860920028924478172327287975256*a^16 + 
     6435494200888273482638796376343073309941472*a^17 + 
     3188555272119978815787047997743493461582616*a^18 - 
     7569731824321612948611451220339962367444252*a^19 - 
     1593578948870618293860635686585098830617908*a^20 + 
     7605301825560860986147119020326168773764009*a^21 + 
     373691563000213077170238672232441018498932*a^22 - 
     6378079122147412070227537376754859793061672*a^23 + 
     259336541862097287590813560953334543058976*a^24 + 
     4446891305828792530484906417868853756489648*a^25 - 
     583967242607279536662838527523430081688384*a^26 - 
     2754596183047550808099443203829296122060544*a^27 + 
     634957083676918304102995686036654912509952*a^28 + 
     1668091452559666479081727713403518099112704*a^29 - 
     412540403827376002245506797339593676022784*a^30 - 
     988033502052020537082453102010466325579776*a^31 + 
     132571673746979127073300334904839039164416*a^32 + 
     520669223691781898070444210631012772188160*a^33 + 
     20883753984314201935788798637745854365696*a^34 - 
     225564026805208655596244016143275147395072*a^35 - 
     49376129278677503190828163601107219120128*a^36 + 
     77880695987888294509065168936483888431104*a^37 + 
     30687125637069946958843928728834192965632*a^38 - 
     21388723724411789330001952450479775547392*a^39 - 
     12333181669634143562223615377078407397376*a^40 + 
     4736056528252968662142973972209941348352*a^41 + 
     3679717410827435824183837909862112559104*a^42 - 
     868970723397445995853511202680927682560*a^43 - 
     858022517697381525647736753517190184960*a^44 + 
     137916304155781683344870744668730556416*a^45 + 
     160023651620271457392927071275006820352*a^46 - 
     19877539767506483775354095432493957120*a^47 - 
     24086299579828884049523152849830150144*a^48 + 
     2660920050729639097497440175416934400*a^49 + 
     2925415354577172497170626915279568896*a^50 - 
     322107465954635282061286856565194752*a^51 - 
     284706698117415907498324260840013824*a^52 + 
     33327548136453425838049795315335168*a^53 + 
     21918353183550814925109275041726464*a^54 - 
     2792372263738946448155786061283328*a^55 - 
     1309674439687881028006181880201216*a^56 + 
     181642762937271046211750743506944*a^57 + 
     59120128109166819467835822047232*a^58 - 8842517683438304385687078567936*
      a^59 - 1937755824136160130679896539136*a^60 + 
     308790790464332037314433777664*a^61 + 43292426048929278389422915584*
      a^62 - 7264925547290002185674293248*a^63 - 586969287299404356900618240*
      a^64 + 102680602205038315082612736*a^65 + 3628925386861710913044480*
      a^66 - 656252089751058625069056*a^67)*x^10*\[Eta]^30)/
   (1477743627730944*(9 - 4*a^2)^4*(25 - 4*a^2)^2*(49 - 4*a^2)^2*
    (-25 + a^2)^2*(-16 + a^2)^2*(-9 + a^2)^2*(-4 + a^2)^4*
    (1 - 5*a^2 + 4*a^4)^10) + 
  (a*(3537497525746844533107012791639110472589428887250244480000 + 
     1244023184380365868027418895341835536913937394568822240000*a - 
     33935996687759886177859793775098738028013892702127582720000*a^2 - 
     11159777109786772025233273475882042503672899108000015619200*a^3 + 
     160710160722260246382195227206984992531843343194922127027328*a^4 + 
     42879767202071440526409487913445399585984945591256123142784*a^5 - 
     533379172095122052744711276877276255717502208077574114517440*a^6 - 
     90636836033939822877326782759376208021576209775243071673144*a^7 + 
     1444936328473276764120767214525641525095114665530529463604652*a^8 + 
     88282712636448165613179564008197600028060291973813784096941*a^9 - 
     3338503070784347756194754313897167948230768148815435761771420*a^10 + 
     160671269900724647665191388570591436572153619325085557870246*a^11 + 
     6595228728973361673827121200296609037937059893350936981138960*a^12 - 
     1094773953581253952723377013514255516570660212409399821143960*a^13 - 
     11226573417265008752852264633431679260114777037035786411256880*a^14 + 
     3321784442974995483929678145540582475998581918444692028225778*a^15 + 
     16604050558690892664860941831344897186311468791846921165155420*a^16 - 
     7204951162804764404648057473300911169238946532883587340407203*a^17 - 
     21202449433711481375485675183809103975400336337172912061578860*a^18 + 
     12524729826027629424801071712756602026510110620437833325950732*a^19 + 
     23014100586896314781363830025712624992617662479089810451579520*a^20 - 
     18390841622773956335321803810848233778379846366344917434491448*a^21 - 
     20912817477242353623135573192647542730444924781891269029333440*a^22 + 
     23214625583411711830598985656580867296163746416550742319174508*a^23 + 
     15446890859636365191253716153808459534500928941632662714968228*a^24 - 
     25325234482661397315498307368668099181736678612852024408155241*a^25 - 
     8349625727796598365393201839479515349276596092049258311754420*a^26 + 
     24156792740398875410207893381241001997594198244301434712669022*a^27 + 
     1823373132295778967740376639622092306015296330159100724171632*a^28 - 
     20441230516978153454649709090305980304038634669693281119429088*a^29 + 
     2334233090353489601443054759213111063483662574294817406315120*a^30 + 
     15360292695231631375867058575260250165970043296420199334813882*a^31 - 
     3768358935233321185110296202007601822219501577238040285124780*a^32 - 
     10087199120801926370116508872477486080059888534982393433550625*a^33 + 
     3491887471162597181383205366726965562394967992057136514248380*a^34 + 
     5701494119106360169602138843883260302393013673127874213787536*a^35 - 
     2677337549813886523948972802772110502463115933860262981950080*a^36 - 
     2809517002930293392281393723451995649127563861662343887215696*a^37 + 
     1877512426278981621502125842220366412675768782708434272560960*a^38 + 
     1290365612933480222912020038605677905281468126620791319878144*a^39 - 
     1200134646529513152305795856383559507327224824583865478640640*a^40 - 
     613146635277059226579169028767199814656410889301752834201856*a^41 + 
     671510930837862059607140132847212993385943598626970756951040*a^42 + 
     311732097338570147298511621358131544720465287459819394420736*a^43 - 
     319006105698095414300804431566443823395553356882813198794752*a^44 - 
     155931182998459843546942864930392155111323691159090416766976*a^45 + 
     127188219220645958965504696319853941469725921054615747051520*a^46 + 
     69727154865163768371231885899808771948294880452923850620928*a^47 - 
     42610572432438637985732241843602452969326012521061764825088*a^48 - 
     26556931401019237742180885843573019424422205921999210217472*a^49 + 
     12098995828090251695458369091484156813315672341572127293440*a^50 + 
     8482853428185328073454718376020740220035705928379796553728*a^51 - 
     2952626824622148384367522885215360793857637468791153623040*a^52 - 
     2265647206021789149424948875075187996668039432433277337600*a^53 + 
     631084505774713110310194133112596197533286156783153315840*a^54 + 
     505430724324284130271666258795960868034308297735477919744*a^55 - 
     120790747820175823691491093455042253127468402015521996800*a^56 - 
     93759744496182042528309629178596395567810482238887297024*a^57 + 
     21127575605308664796998337516734297964075395339318722560*a^58 + 
     14281272623981533501530686050188762330937881196197052416*a^59 - 
     3410185220523829541836321748737732643538987937305722880*a^60 - 
     1732129571152104080701657931289730153150252273153081344*a^61 + 
     504702317113614687737894553754769162537613944464343040*a^62 + 
     153969583812301566399002872170974131122382433056456704*a^63 - 
     67144889164102646339800878355657777797692647897300992*a^64 - 
     6949271023449627912008111325331974133590032683892736*a^65 + 
     7829120987001504427177823407421638499672048460103680*a^66 - 
     603589100216823783097041882778493394055904882589696*a^67 - 
     780175386287771294149587921849104273715969002569728*a^68 + 
     184077795299430136661402193192605459243761133420544*a^69 + 
     64815325914244368270657570285310796840072946647040*a^70 - 
     25002982202618459830395654082083746341116954279936*a^71 - 
     4359746591532292244318345802874949128604583198720*a^72 + 
     2406948530810042014388329774728723997714431344640*a^73 + 
     226604271780303359274526209821618923094881075200*a^74 - 
     179307392554257966849260240418095360899240951808*a^75 - 
     8158645381541532920976988573213376881140695040*a^76 + 
     10619716821172897669170562444464321825549058048*a^77 + 
     118832964609454952230456919910193492226211840*a^78 - 
     503118246054111742108821794131401954968993792*a^79 + 
     7651026852308959796146685419073537310720000*a^80 + 
     18973414894620818145548235147017556378779648*a^81 - 
     694569097926035062185082821518702558576640*a^82 - 
     561908323202460714757418275991321206325248*a^83 + 
     30640319651151176348369220860682266738688*a^84 + 
     12769796757972141341088034759630382956544*a^85 - 
     891944453211880355831742391694225571840*a^86 - 
     214601427546085157306300604865692303360*a^87 + 
     17836507348842734752649836576251052032*a^88 + 
     2507899910124133071895345755271987200*a^89 - 
     237498099924555969120289666294087680*a^90 - 
     18162334099846658961129334552657920*a^91 + 
     1904686757430113443705960613806080*a^92 + 
     61268180328419667459386030161920*a^93 - 6973894241137107243895923671040*
      a^94)*x^12*\[Eta]^36)/(45396284243894599680*(9 - 4*a^2)^6*
    (25 - 4*a^2)^2*(49 - 4*a^2)^2*(81 - 4*a^2)^2*(-36 + a^2)^2*(-25 + a^2)^2*
    (-16 + a^2)^2*(-9 + a^2)^4*(-4 + a^2)^6*(1 - 5*a^2 + 4*a^4)^12) + 
  (a*
    (-937368771380113667921933884800813250797709616389825690436437322496000 - \
398447591045967954427226014037981811493304922338826856788682532160000*a + 
     9344670825203236141089781942421336867419422589115728409970218875570944*
      a^2 + 
     3995679499508935059568518397202604128797722333091932640270749368812800*
      a^3 - 
     45804849124282193270639836343116675013253992619089420890395825151019904*
      a^4 - 
     18484074316290705409125342894223895482753060534181759106526531107747456*
      a^5 + 15724001673751381381750516133668480843013268744130179333700777308\
4185600*a^6 + 
     55214731048753296613110983912268411739264337237059994359617957764179440*
      a^7 - 44403654431695600708671657336163639849441786866402453419300346120\
3773040*a^8 - 
     125094819373105270925568156304247289146086073377909874078491786318629030*
      a^9 + 10864266256472098221682075005351188400684561993457234300668899616\
00920445*a^10 + 
     219925554583448131148457637040827103667756094716099659180691828649543656*
      a^11 - 2320393363212616045615905189578477637084753306038381409650614916\
970089076*a^12 - 
     250629517524366304084915821026646662899549798130854175841475538948621226*
      a^13 + 4380525160990893298498626508182762340774239942915441578298744986\
712365961*a^14 - 
     5799859917141223339128477723072306535575905395785769709893989500129652*
      a^15 - 7401260348674089374743610095859170224438340343135924494123717095\
387768480*a^16 + 
     856893068350956734851938688805895301270638302774264216264141452179686682*
      a^17 + 1117035370689405960793910837002653835546668274975359183002068995\
5038852065*a^18 - 
     258867127933316925395803790200235454550896449041369341065165243309334830\
4*a^19 - 
     149479385845238304646062758261276061907313836607279123586812008677276695\
40*a^20 + 
     529531534444070153240855025498268698310379968300203516979086801456566951\
0*a^21 + 
     176909562788282086819984383272202571465438584506293611882827031518320981\
89*a^22 - 
     858871777195909714951773583429347969714279767333232502317317238852961958\
0*a^23 - 
     184304968297107285574841962072306989481587103348608896282104700418554209\
44*a^24 + 
     115888942615536302849869932640832468967986669854196412500333422618770130\
54*a^25 + 
     166180302000664602989099087604467016961981685703181999673937375839964468\
55*a^26 - 
     134275750010230341316200733992251261200892604870272036913733804681080607\
60*a^27 - 
     126108217274563534745933171847756634037736119255003023879153828301796202\
20*a^28 + 
     136348535221727553901589593377919684731975991744262286452887299746723195\
70*a^29 + 
     770072580471094864725797326780542193429327128608772097472141031621358559\
5*a^30 - 
     121777044463751339609191473734610974716817642085609629675304416872199578\
04*a^31 - 
     328225546667411204499414093777621219268283479443502982847862470313074857\
6*a^32 + 
     955265613410996770614615438699559675282991282335452930581662653381212337\
4*a^33 + 
     160336921999878828672604236925241367179655980529097405661734267514147851*
      a^34 - 6655601346156713166309196010574185868500562814567402964814277081\
454304512*a^35 + 
     144075531737866788882579813255980131471153936605842351298128608347060418\
0*a^36 + 
     420719170398234160974952433849339462191872936632189508857348857684332296\
2*a^37 - 
     174543828602282625218631728184478485852262712940048652553403192398279886\
5*a^38 - 
     241779685556889348240302828832825747110340190119475781812317644764255368\
4*a^39 + 
     132370778168084635341777386729471257509019452357147738630980044600195552\
0*a^40 + 
     120798340128732532207718271614625022452591003622637415355806168559220976\
0*a^41 - 
     768081780122158179999489071131668973639536879003630715667294564596738736*
      a^42 - 4754788742796214564857008980644880714543739625236537042708208238\
97010240*a^43 + 
     382171165851526249671107966780335793562430830444532899400969137352728576*
      a^44 + 1172306410806965826468498316622883530071963190468199742176062430\
52150784*a^45 - 
     183743583552172185243441429792849855104803544259987602197078684127774720*
      a^46 + 
     4209949774149167321213381555830471754882395842767013758397650810675200*
      a^47 + 
     90958780513375330679471255193018779990917740996233080670129752908103680*
      a^48 - 
     20483492045697299732227566405899548260224096846095594061803554778644480*
      a^49 - 
     44085748276362645146607300932888616572164350934895415328690665086484480*
      a^50 + 
     10753916767453470992329808487099979879070232842762651766469055628312576*
      a^51 + 
     19140706610609003574786993523772100240118730992692110531789800980086784*
      a^52 - 
     3000402530934128562098532921236963536409951249871937315758493719330816*
      a^53 - 
     7036094898542019154908042513014564147151030766248745730118193578246144*
      a^54 + 
     215196042234364619212369948636616618979256852029925006311963359182848*
      a^55 + 
     2133281685418630442877869059151591940473141621699060104961859822551040*
      a^56 + 
     248541348104559758370889448016903465689744712478275406770404717494272*
      a^57 - 
     524171529280499430569757394273848262801939284938936803381018959544320*
      a^58 - 
     158181517744673953689791227063672011461815852680295854045196739149824*
      a^59 + 
     101336171106361123469533005191198355887335122560059642957878137978880*
      a^60 + 
     59695865388019632581968545596379939408828981285462275737727124111360*
      a^61 - 
     14195727131283900957747193807042286780271793823655538826527811567616*
      a^62 - 
     17217427335259423643654529181335286641843606698344875837798481920000*
      a^63 + 
     970655099670206167722429547986142466372883417575204081355850776576*
      a^64 + 
     4089326614531456509318746127872695944620384358965781902804788445184*
      a^65 + 
     158818298254838536008901291801213821441713665845695855493151457280*
      a^66 - 
     826578481798266304256232021609753569567733617145151753171280855040*
      a^67 - 
     73594083734093318672017434401710894721483518660321194165581905920*a^68 + 
     144523615483397996483889635785938833898722095161695765108222853120*
      a^69 + 
     16154033361874759933438642604406484257574862666301047743992299520*a^70 - 
     22025178313809013927758244924974899163460454594413921619215908864*a^71 - 
     2570776562523823943630284736641943554271219658737794494586945536*a^72 + 
     2932897642037750896512397584723380519917157700496967194235633664*a^73 + 
     323260054742127050986898723093294919776057337540895423925846016*a^74 - 
     341026142422943291631511290867478986114760561958367425359511552*a^75 - 
     33001935104482753161225435404322939555178801164485414564659200*a^76 + 
     34538806503156600850427755869506284519827205630579769021038592*a^77 + 
     2748369271088628781835975785342459484347217786293743884697600*a^78 - 
     3036035404502634825894998504648279213077772051366560959299584*a^79 - 
     184574241296426103108208993378239369839845143320746692444160*a^80 + 
     230646377470374176950491213961984950520263306949799402536960*a^81 + 
     9647868636404923950015427354951722252650815010887081918464*a^82 - 
     15071377680324733513673775165585132844066414191314951208960*a^83 - 
     354324749906031373842950890363706715040013255676037955584*a^84 + 
     842541451726623939016407160359984246560484858530411577344*a^85 + 
     5293823504437569004891123377160614107141245480132935680*a^86 - 
     40047869473979609373818915265817989289904749984538951680*a^87 + 
     386322615602865583305479988574526004779690752873594880*a^88 + 
     1606747477770080207947186294269786528146041721921208320*a^89 - 
     38921323579522270862087355636860048989086160078766080*a^90 - 
     53930947288662323036981776516688468160146018941272064*a^91 + 
     2021159735254594037277120615477152038798677355003904*a^92 + 
     1497672675402665265530264103704931982347894211477504*a^93 - 
     74102458634873943107925340145110706907636966621184*a^94 - 
     33919060940947805345919669708359793638349452869632*a^95 + 
     2046024370018259119532146685739541900582411304960*a^96 + 
     614591875285873792645939107640166490212759764992*a^97 - 
     43084249430697463053807988952439723613728276480*a^98 - 
     8674546029425875217103253804928923404131631104*a^99 + 
     684589464898882794495885710756891352419532800*a^100 + 
     91692464772633717565467451012298177679196160*a^101 - 
     7964718299838703789229181110737299434373120*a^102 - 
     681481451881934506253584785438752133611520*a^103 + 
     64071836692363056096567502252786612961280*a^104 + 
     3170166488360262903217331270500315299840*a^105 - 
     318478403539969068929083610698686136320*a^106 - 
     6932559603903474538772564289949532160*a^107 + 
     736657132350659131404636210195333120*a^108)*x^14*\[Eta]^42)/
   (21305989405134532116480*(9 - 4*a^2)^6*(25 - 4*a^2)^2*(49 - 4*a^2)^2*
    (81 - 4*a^2)^2*(121 - 4*a^2)^2*(-49 + a^2)^2*(-36 + a^2)^2*(-25 + a^2)^2*
    (-16 + a^2)^2*(-9 + a^2)^4*(-4 + a^2)^6*(1 - 5*a^2 + 4*a^4)^14) + 
  (a*(47908332150876596826208408481149378898801685209230493249509997878096485\
32802297839625830400000 + 231032881381562392309715096704720018426060719473723\
4589274336900451496833449320973001031680000*a - 58061695783836982953659379816\
815481731415104352744877317911995348989473389929412086266560512000*a^2 - 
     291374757167634112469992201515711941723098168260353083111785384133191587\
54174067677918684774400*a^3 + 34455134520924248819019409424834981560741877912\
7093746978983636300558467661333893706406690918400*a^4 + 
     176272888519857054699903774066242014529144015159310470564879580224358997\
737959955781832642469888*a^5 - 1390931615820997920656784482550460920429983611\
425982316829745724096521619907420932220848010086400*a^6 - 
     708324241828324104136290210784414186829028012170727775096795803899505039\
152782819170456985718784*a^7 + 4454789309880695724256273434415938179736748440\
525007325297821358973208882636728453716152846805760*a^8 + 
     220572924781732340128294281019136965072578281088630789917587027660297778\
4895172348203925653999104*a^9 - 122055375359419982062225991380705176176429905\
50623730672482405010959860853460447837601784342112000*a^10 - 
     573485982310048658588053675347733078086160289513131631541388611377110438\
3965132000490176303656448*a^11 + 29484269778929643306570614670851445993628316\
211461361171085643966537366745500013560041165869154800*a^12 + 
     126935462421058796604441603520670836167906989787975888633790362044430393\
13198343925896655419516640*a^13 - 6380925948801814498836452094604131017417004\
9183331264460378157260799247821579048421634212637469960*a^14 - 
     238166387772582727214707421621428639240165879607018928600323692066880829\
46822842193511458875350352*a^15 + 1254313246401626161314737874444767699132978\
68205528263745431162057763752375658313201013226925602445*a^16 + 
     373836639333860935773453384198263765483236622366069479987432612906981415\
39724973744779250838430066*a^17 - 2256812895167102637373198118867585950292191\
54957188976319068756287934788957947896228671001844461080*a^18 - 
     470092367962936945869415765782885505350054903319894443483517429565890164\
34107731541435361386890736*a^19 + 3720400681280601491642722080936220866666724\
73003175056956586975588751374768502772117114695932569440*a^20 + 
     399531369126124186456256830252665766710363589452392870105204401319443040\
64748633527442073967063072*a^21 - 5615657718604231615206002641774031088433035\
04189916244680126181110407498991438258972859379840230840*a^22 + 
     808791861299646680883635416392005320327678170641092806747111823536536347\
999850374668496394855760*a^23 + 775774485569110498510525802500400225481502261\
258963772381491676324062378589429134487257795654512180*a^24 - 
     884562358375842655738042527336626499826313649046434307903352435723157297\
12875030563303573121682840*a^25 - 9787620316454438244437640656591388770975050\
70020127305347241756979693489881512135304369337784787640*a^26 + 
     222528853742997060444281725099836590648320752472472088830081721697905302\
550455669234778323675888400*a^27 + 112331303661907593935914415699332888074236\
0327197262250893540895936393173691711763703523638437617680*a^28 - 
     383794082687971584899886080159882878540224969583706934496925573334481943\
451227753353925195095607040*a^29 - 116809400694503410875318731897042045067586\
2824288270430859168598569938955249059587790807047493720040*a^30 + 
     536242921940702441202977992030963570443461649988090716988140495034538761\
253474720939282256221491440*a^31 + 109600679117682074705780122344691881554155\
3469374425100618059837518188308651879650189009835356877750*a^32 - 
     638713330063434802166046137873112544688511968623120679843311183827894145\
384019654830083946885738020*a^33 - 921252959648759694180305493672496186893516\
304944515482610354980586758740457280810691479572947017480*a^34 + 
     664012358723458938572676088910459804561341621170176564118249992665313665\
901840376137321289766734960*a^35 + 684740988068386198983803317068240517263210\
979561810233716436150635293471762965265214668667387630560*a^36 - 
     611514329512845276704270027370251829799745132308329067420420470849935685\
745018163787958628415547680*a^37 - 440533086826559056975290071172819230034212\
251429239929070267258126409881922451791788675484918513000*a^38 + 
     503217527199503230327612603991993477024758149525897550067120952040432286\
079153668726408790136928880*a^39 + 235326251258448348055850366647282558002029\
121167714064022730959164564781496402173908455996369381700*a^40 - 
     370873099289777061860237425941668475702276921872399042529538997325517011\
258604307037954926245803960*a^41 - 921922184660403887112965962482012250695598\
35036665976656645030872252527778802834192977025572276200*a^42 + 
     244676077314925520895453816639225622042561957123898547020711975454646892\
805555377286436620583911600*a^43 + 100344428536748775681362366252757160194195\
71492649694436817470625465786212923016222398311129498400*a^44 - 
     145079968870434767582427979824679710207034586533315662786819473374133309\
257814169208544526162565920*a^45 + 255640729324082269482566561317289647056966\
68777112197942652501323840226546488090154505894226531600*a^46 + 
     784659258029503780895028921083467231910164960609253640338519453874419950\
53837897003009946408793760*a^47 - 3213119019709849422409692330617367524042982\
9879400287317505374017480511006228485653508963254607675*a^48 - 
     395802920935939725483348262700763819829203066879164630416868390993286017\
22375705419339105654496510*a^49 + 2504103826105786520320795418170977946674994\
6343617847541556709997899175950427346820912267629636800*a^50 + 
     188221093353420482261724361048808706203139918928721310065004674635063121\
85844318360707504612880320*a^51 - 1502126343701245316645978367554840813942550\
7286301685076840766131289188008513321907202160475621600*a^52 - 
     821964893200462321352125847731317286892970454631378845070899980890730560\
3555490616052158227499200*a^53 + 73524378082398468774837489156721270855103762\
87541053361056025684789061612051819319060399587360000*a^54 + 
     304287236472613923463161637051871618963445571764516965302932041070889648\
2654222330887506186068480*a^55 - 30515543093808747445868360953026848166367246\
74980529255717383373109703598816943535543073985312000*a^56 - 
     782836586761373206810135504551698908511004448513301023298003416247344715\
191491418679053257392640*a^57 + 113962055915276911079728210946726724166883536\
8070135567638183022256999686786895012347519644979200*a^58 + 
     572099266211333634111750423884817167943215117731842341662831398755904363\
1031901415178474250240*a^59 - 42349182660215231898260301217276328387313540054\
6619240253171004521066431264683475491356490547200*a^60 + 
     142349896896281208085381927355392057838811558817000326985351763078058464\
705097984905745177477120*a^61 + 172063725245981958090828103331945218671757261\
132518832580842031896261978272931575436326368051200*a^62 - 
     103945134789834071318493152888104125805565100457554856589032895625652507\
733399293948666281984000*a^63 - 754016062484902675176094282510298600765698108\
67745118530215740776624249500740040977399875174400*a^64 + 
     502379377791449755648392415214659540680760166310203773512654654832026134\
13771193805203889848320*a^65 + 3242239427335037541510326977838497827953132847\
5937457150887777885146951501543057793157431296000*a^66 - 
     192221520470481747699530907874601071556081358780503725943373735896689570\
42014252153321144975360*a^67 - 1270960142563683157548794395497185628250945581\
3467497231734263607611664145328348031189830860800*a^68 + 
     619612200998571177879778670319357751158380314769898671700513172231306098\
9833468402324062863360*a^69 + 44069267306458388792491557800633189810696634153\
26477424610144294976670124343491686667858739200*a^70 - 
     174308927653424010649802896171090890842236509553132278626811829907766357\
0505095185217324318720*a^71 - 13433531718138751612308543618171173672063185824\
12697372965395759246625752794522636063971737600*a^72 + 
     439765193245692874174164975495078781893397455011567016260572318766395345\
770474931137753907200*a^73 + 361041495837550849453991249003840587456002487496\
145337727672975622354907644754820102881280000*a^74 - 
     101896228192829863345262325486559377774227603240191801361258644159534322\
809099971025415700480*a^75 - 860069326188611010589044667923277024795557373618\
23434476757073539997214499717576751316992000*a^76 + 
     221049272155562558241930484859819134023919247147018943421747579076771271\
71437750350029783040*a^77 + 1825359815717712782192572487016897048198770544649\
9381102914586759333629372583426587937996800*a^78 - 45391783736232162986638636\
10238577049216036759988890654827803152416691694601909138662359040*a^79 - 
     346549795807799094390191307985829695544794668870762539404180408718912111\
9114083296083968000*a^80 + 88260108772284582061125219091612052815641619386142\
1374076057354491598923114762370474311680*a^81 + 59012846311933483154243536078\
5454038970541632333624701915028596767866445408607573901312000*a^82 - 
     161126854466109623094358344521325210135604461722443567055210771965967167\
633302706402099200*a^83 - 902428900283996326128798453603382877037465482618301\
33850185272550318082160149774991360000*a^84 + 2727567011488060803299256073107\
8373369254505788393882321924817788556790954582650535280640*a^85 + 
     123891796189996105326351794688939128645859975667415743978358030427574267\
99963940900044800*a^86 - 4230105704604710719113886302669152551875654179548955\
110719513250906368471883416569118720*a^87 - 152427291642212609164109268195675\
3547813321001535644859847449276274395210912341426176000*a^88 + 
     595331264481286777190002520015044881305610065022906604956697843014625561\
685782765240320*a^89 + 167497437762371887682972687194302883537979437974639920\
805424256892235691183405268992000*a^90 - 755202542447900316221829988473897383\
55905900474057346613258981443481188652071455293440*a^91 - 
     163526383644143336805194947439508417478596463570741731291841877589671085\
77022024089600*a^92 + 8595441926138283696616424193168013123391677061022399545\
371867945866094746721792819200*a^93 + 140721830603675346814512139925023531813\
7682551549881608101213733387031094785946419200*a^94 - 
     874954943426595735606999052148794916697092824483584301363773332031272293\
301496053760*a^95 - 105436746114053775002192097857574951434828996473891861096\
544845760651981270443622400*a^96 + 794638865341983367612538076597596718683513\
59804934427698412454770403320953862881280*a^97 + 6736237288495275225910871496\
151197275225898527733834852468026946009259201632665600*a^98 - 
     642576398309200570447252286834894263091618499817481683498790227480227196\
0254382080*a^99 - 35205052869441585266947676262933330993299928280154712616952\
9739608531000518246400*a^100 + 4617171857237608231802105473039546255182980429\
48772945430228773528221068830965760*a^101 + 134851939969872887541257333490654\
90528684563769161895598542729933162019186278400*a^102 - 
     294158554624869183327491001357851140388817000060693409339927325300349714\
03878400*a^103 - 205606512547723085745715377072606164789005498450208392213211\
446423604900659200*a^104 + 16575428002970159911331177667453025356895032432988\
88359036794623680763041677312*a^105 - 
     210012920507485990042366244294069307833370402728291729261957457135454388\
22400*a^106 - 
     823677346496132840399674013277466010428789361516490101088251841860795010\
90816*a^107 + 
     250510440366098138898731876330915708535287682486636735861518852918255550\
4640*a^108 + 
     359697158231099093216763398002527639623751152012705350197769865621426248\
0896*a^109 - 
     168240098140081151992141481495842130992678962024021231348110698040891801\
600*a^110 - 
     137453873757936036518002410330965517078745526803550792941411702353011146\
752*a^111 + 
     855233327198188575715600184830155327603431560587138953275286446103592960\
0*a^112 + 
     457242058655767569397584595109649448701840520431590216934018731219091456\
0*a^113 - 
     353068745176394177781152978236323193701278350377378353912323693074186240*
      a^114 - 131543605040451722672739788169382685822887904216279497653529299\
960987648*a^115 + 
     12138480735986878818119297322362552599517504532739258426070698903470080*
      a^116 + 
     3245739730576670044085285765370481910190473329703369719343702693904384*
      a^117 - 
     350708716458693899084330314675634882839698559868850140384925235281920*
      a^118 - 
     67941052275308172723771584878077747436738570021361764141672289009664*
      a^119 + 
     8526171330401672614581941430176371417637298991180735459456146472960*
      a^120 + 
     1188557674703045717985309347497272082947478594639852845236200931328*
      a^121 - 
     173761729177827555502993556484894640393569657725789202987677122560*
      a^122 - 
     17000610507602390658557473730550986737792435731830964087014031360*
      a^123 + 
     2945043005546551770814293938369453381412609320474936893107077120*a^124 + 
     191883747118397767031530732471283907272501312025271654259097600*a^125 - 
     41000622650397037978962330882744947875759035874724616821800960*a^126 - 
     1595095254013056148925438808919274489398129192569995243028480*a^127 + 
     460526841324384106092912181209803391741679524788605309419520*a^128 + 
     8043340220385024203397615833742175411178678939494247301120*a^129 - 
     4066365372357986100286882378283202021096099934998217359360*a^130 + 
     1142154877853319679671693187268814937618221025040793600*a^131 + 
     27147503858582111145952873125334930814904301676553830400*a^132 - 
     410871021179369364244570741232027343113737246479482880*a^133 - 
     128679126839210209821829812869840912087071642374635520*a^134 + 
     3562272355779947413032776609591252015016395459788800*a^135 + 
     385499098725516314324970569819468870928777546301440*a^136 - 
     14790843276111197958895118583353379537066079027200*a^137 - 
     548167277325590729011958380243934823438719385600*a^138 + 
     26052738080401035774956011399722831322703462400*a^139)*x^16*\[Eta]^48)/
   (272280317722704855873198489600*(9 - 4*a^2)^8*(25 - 4*a^2)^4*
    (49 - 4*a^2)^2*(81 - 4*a^2)^2*(121 - 4*a^2)^2*(169 - 4*a^2)^2*
    (-64 + a^2)^2*(-49 + a^2)^2*(-36 + a^2)^2*(-25 + a^2)^2*(-16 + a^2)^4*
    (-9 + a^2)^4*(-4 + a^2)^8*(1 - 5*a^2 + 4*a^4)^16) - 
  (a*(49970726030481533854358507156597769429526510363605888560827031941302874\
3213127812965681660020539392000000000 + 2638327846778064855752869705294296123\
50564777532753383153115091107165460837464015453285132898446950400000000*a - 
     630620603247364091421162778516159025896672165535897673000411775768681210\
7007203207407512053866045931520000000*a^2 - 354140531102382345130645742952644\
4792933524800067114763343941062978554942350491106209254219360926633984000000*
      a^3 + 38760023349431950830338561652925084454657931885969256286787960514\
646947687267955732761697243084856301056000000*a^4 + 
     230394047822002757737605910980671244500899037146046884025727095223880457\
06501665266562957819451675846499840000*a^5 - 16075242547518166668303737559871\
17028579488637645488074600587281626596772163442900696313993260168814145116160\
00*a^6 - 10067548982721603673991979391293815708179820435078924692173747306015\
9101222705221468377466662351898758827366400*a^7 + 524855449560765709249089827\
43263261357994727628816012043817503006523266359864884323947832984684080780686\
8019200*a^8 + 344841343432682845199859936014522254107217920423471749183755687\
613917953789509853123098623453564568499051051264*a^9 - 
     146107030461740233583081721645430024211789686304243596247279339442094491\
7689773105941419291271308827443863092736*a^10 - 10007586804918559104698216247\
50307751047627753498335925317193235709597575941718689489261068373341748149468\
610816*a^11 + 359197500737537276452085952538288297921296128018555140004640197\
9954956148112796967023426635596391049618067660928*a^12 + 
     253190392748164105884821300789618176272491674442280109209772566294384973\
9925709672090854389367934907798098705744*a^13 - 79568244423622722893158996179\
88342952946332180772866235360787380243879284277711713803310708584062847426637\
739552*a^14 - 563933140015323202609954969867701823897074636046010486363985748\
6939463891922492949652357399339416569906663801240*a^15 + 
     161722518288194401522275536919713466520521213857260871034510697646502848\
28701745682730329385232064067625633331848*a^16 + 1114346685994698896727380766\
65860616373908186746527047176302459015779921880682905103279418442392004358769\
39526831*a^17 - 3052859266186957664789746730356135908116535511078338597398647\
4939736516673963684789287193297878694160331778799082*a^18 - 
     196031943094185945273876052468479747664401599286462872002476057022411214\
86967637673405744828528104740110552519380*a^19 + 5373491956689574247524325004\
79820600763510333747617180100151064541900748775058657617032895118740250294162\
21033720*a^20 + 3053892983505896422122346356679688091092222591915357805873915\
6754211686921813882134770641380590334998818020669978*a^21 - 
     882299204184354855644693682132914498256103967953931441973673981285304486\
03599048536706745674813970706536105720844*a^22 - 4157653741911976429112290493\
62844077196946087367843219978348955097355015977260811239352517804528703764752\
71761980*a^23 + 1350696207816453470856696863887660298752789863806817995483882\
87368093624268695730079205786269204901582202014043856*a^24 + 
     482644050564855697061855696580663047758111869207716788374900550715055799\
10893886153015759406626425533767162561595*a^25 - 1922727321982156040695651788\
51220664925058119183867457513195199740939707394074693020774558622221825224170\
231627618*a^26 - 449592373869038556324677345588025641869173149353677843528547\
16246425713115155660626603003058176308759598741677632*a^27 + 
     253449055936025845231721061924682353552857485569284141107127943962108538\
431548461125675647310211067209654849863616*a^28 + 268557330775824954192851158\
19137569015371460249001590817083449996700028093639133376217281547348270385942\
594695512*a^29 - 308343122264263987061855130477115546339132042715449646990482\
511654812376438803886578912882799447374680594982472784*a^30 + 
     704679737535828401304944261818663079718140568480554897745344729031450705\
1828423659773183244964397538882758964672*a^31 + 34539054287860853435482129617\
88989168066627933881707600931032158201822688137563927121189075078745486638619\
20627504*a^32 - 5182303569390335111006047229408598113084124279305352432597211\
5141694848989408694410788675638339362359180247347794*a^33 - 
     355145813905799549926185226176283533385749508764989799269329978051766151\
070557675396156061420245232076316783015284*a^34 + 976338291198650435325569873\
01132698613554806579479195145855010168375399867818854362864138532212123912753\
370734760*a^35 + 333948761397073474118245188896449713268191593840732129185334\
865555781665820461390053306660336716600824275347431824*a^36 - 
     133391356565772119645850483884635056133939005193834276446976870026760369\
757480594601460630096494534195975677397924*a^37 - 286158596857349647540109859\
27391303425796374363370153967644791278754278440932792844630979078055651025400\
4970235208*a^38 + 15074689528192063230628837975185235879149301342556664882934\
2881437010183446161720543296857633060086334644353242584*a^39 + 
     222576048705485546994564514059030800107715979347389833588757189733141657\
109857878002623173928083965440190560664000*a^40 - 147098696464979082410462283\
14765950790279251930118361986329400513019936581732417321302156383775778838897\
0681157026*a^41 - 15598375877471451023835233216102299715629460980199696087798\
9925202539053884939170814079113605811172753401120031988*a^42 + 
     126451226316724823869109479393933045795161830620993491708318713563145186\
190955316106207087643988266484342222313360*a^43 + 971459612474102755508880205\
56256599976127977652994864824424547721281223272765736785799300752183164569329\
425810720*a^44 - 969737417703081701901137987975287522509573324431134835568436\
28643285449327126513205591436229420533861012327502520*a^45 - 
     525675819259561037045131029141989529452165980452834996171674257669537680\
42056173629090485230483678461938536553904*a^46 + 6680039759073903647303437532\
36914949430775240803712521799646122912466169576543692214632583024321943465238\
65088760*a^47 + 2369274053443026593594002502985519027402588658835946738518178\
5667776646860435429457687073519623401807410278159624*a^48 - 
     412833734879926982968467996252835326381050039573079796137695441712663345\
52252016336157310535122872540878480786205*a^49 - 7839025599277174080244423547\
07420493141622488542716010554802045390821483187121335578785349577991192731319\
4462370*a^50 + 22681728806252212045042767057792821627104780666991909833615181\
979632673545628167755795645251166800740770412471052*a^51 + 
     613831471207027079836325575265182529282324076211156774748908281724420514\
684478972582349437874265277060665565240*a^52 - 109526734070134494856390443764\
21451602219712771694267794596840636835157131165342590296687361461472488096882\
161510*a^53 + 185498015652123926692099576053933493870542023936396718236966020\
0325682198282566408629332016583802664072916472180*a^54 + 
     463775421058539596165373409817804248207073016484515892668864647089902620\
9828216833560330028630224721542427109700*a^55 - 20956010432104200307677505833\
42709276138928320268760277807366813114550440775912728436800541128720976227153\
565520*a^56 - 176676736068944320957812054757012670056597622963101677447050520\
7531722479997923694251757068995265431158033080025*a^57 + 
     152293153033608099417198208517676805505592058149326338144402819508348145\
2610276606224275525059035422993389766230*a^58 + 65170927892481170637048373705\
43717253794241077639386770613272066648512761370664452349843365068266515425655\
04720*a^59 - 8562154258754152597523422852085243654192766244589876226349894551\
91387547705187162629063217693613039474668387360*a^60 - 
     254539866010985856021393977000176182140726433937348693778373717859569590\
189305610576367860395808798025250356480*a^61 + 382059672234877602233083592226\
27116496794352243643928749471629693934840408109841164330807521141709762669016\
5760*a^62 + 10426577396434275429328246854890802330842258520205593893065907819\
0967763918968134157581340392294057081918384640*a^63 - 
     131428704922528611135495650080504307447831782949065601418581564027750368\
909433003847784280659191110886643123200*a^64 - 392532052895199488100426916085\
19374838382338489967439891944175679248497929930214122324089432526354619227479\
040*a^65 + 306070234151248133695684901813385089955462453309556427648698348136\
65587704451813764749395644752874728909670400*a^66 + 
     112922126266973396706921886892163363947762059436756222202908361798089935\
66654002662065587561869779779699793920*a^67 - 1418167777860550456962460860504\
56559068892307696736172957704887541046320778608945945707140263319080169234432\
0*a^68 - 15015240510732005356352353711626355983503696117152718392985049647717\
00361338443806386826124038807506361384960*a^69 - 2967840594859358905455641157\
14750916544119448012470895550082493827719830801638662322477523212328198615007\
2320*a^70 - 66432810819674045936255631279867676908683805176712138970119897509\
8540193234825492384646118259647909277859840*a^71 + 18989623852104013013098056\
78691679986403717832000167353997604098528217272432694208444888561161550331451\
801600*a^72 + 593622257103081264169043372614566210176770914965091977616901164\
241216059755246133057509862841509697724743680*a^73 - 
     768268446202351481828560651498188996431648701263078200313995121469726313\
547122811739711521468975497835970560*a^74 - 262461505553340964017986544664516\
499538170002852872980198091620576432559658421965220613910563499222404956160*
      a^75 + 2441508254484056450236464227806162221337969689709593904320761393\
33965220663223917881193264267322959541043200*a^76 + 
     817637472072069875084480316838844836961156633021118264098653097939218712\
00139451505418376641367972679516160*a^77 - 6531909751741916329783446653381853\
0669379070308797279093527708515904246005666737594984672568899213144883200*
      a^78 - 1843944285138721665207747974517789292530677462303386062716333747\
5910294333118780612305192982819766397829120*a^79 + 15265411255445885989821768\
23224212953127538889519078559066515407777463190947956053425484570675703084744\
7040*a^80 + 24993388461200177065917807023217965175220918873376334511678071080\
19053305702321046447063484666467183493120*a^81 - 3201062469801174295655390888\
69666858907692603262051640604532960950342239190281413045227831667709421027328\
0*a^82 + 14267322991078442833760638503375146226569617946581522230652252002027\
5270065473241179048240975617395261440*a^83 + 61552654407877868495655943834114\
0909458534132993409259953890652511988053977561818269407317858875584020480*
      a^84 - 2215720437279236466121431229369365647032269355376371672102936554\
66875444199610835304754294891517879255040*a^85 - 1102119475785571770869172261\
73024732004171940634341951555300511593844187372471962252500218451378516787200*
      a^86 + 8617936581165266851716766047904287225457524573386994479878414504\
3165052294264960316773891420162736783360*a^87 + 18464741745978340160063174680\
922988130076125502108309923285983972310463525357089438681013729503184158720*
      a^88 - 2385965089727637167837444314372077262379446598206841135937180614\
1677511364965518164192565430776066211840*a^89 - 28700545814857791883597099955\
34075054092548178145939148631177844064166851198290352920419912388790190080*
      a^90 + 5389468158513772771900518644384846838773738542732527034229529254\
707618726894931094472252755335404584960*a^91 + 404904123918609194539847327634\
906207894829988712632068629741892036322383015623474305523473986502000640*
      a^92 - 1041925404816762202104577439766726063437131830968105240116807269\
622326769934895043213983368594356961280*a^93 - 499841592432379656735342441564\
01481822767133567253978813284344275104736452004989782035715236361666560*
      a^94 + 1763334522078785168438724551459363734563284193587811702599908565\
59390432991869837761226443461587107840*a^95 + 5050491023835403598234677529490\
402626900090995641067811786311273426519729001108703837639514773258240*a^96 - 
     264460868087886630136862597758191363479356006466456201356024269649668999\
81725527229852044533820293120*a^97 - 3453795180882504212668724226791194151655\
44714293500800885869829587117557466157556784078328136990720*a^98 + 
     354008032924265390181297221503215262301647897225578512115518585312668949\
6363838776535292351768166400*a^99 - 20496219602007407661562143612146220249320\
47271255732720302954427326781054067869292174136584437760*a^100 - 
     424746069676894376113313679850746076443635994305841588670966948962429441\
112564673963442129485168640*a^101 + 55730917416928830528464057453731203857695\
14585525738275171271253771566328217442571485631028920320*a^102 + 
     457903125735223553411054915392100356180080004473316183587643669826115158\
95265218995971239119421440*a^103 - 114378984585266242356867292731524705696285\
9665319970258078804383979969031940963516915920435937280*a^104 - 
     444116064519759573200351067195697650233321319019975578334672040391011426\
5368519320044535273226240*a^105 + 1615030857202134559422350450209218829420338\
44964045613017447698995684354997407080012859582709760*a^106 + 
     387694359948583340431587589266555670597117844780604019424188166135874835\
322967986590378025287680*a^107 - 18377871121178486538214700570346216237282911\
656668677928972797651719916026542589890894149713920*a^108 - 
     304563065264191313979947109284076124448655641359141424102226185518248903\
93507996462170341638144*a^109 + 177199587607786357317740233026088080253450463\
7844794272383466782661354409010488846493025304576*a^110 + 
     215165372945650790619676712455086695326787026387547903346929726573499647\
9682333042186645405696*a^111 - 1479973655975952597295006947111687030509480807\
40557522243257550280026234765882322929967955968*a^112 - 
     136554402146862079291458405876172141428490534837305164288158473248350334\
701648148940774703104*a^113 + 10828509636650234143888359848604749729545859701\
379246573462576252447607720153019865829998592*a^114 + 
     777388930694690798251903004719841987720366143263710637365771741823176079\
9529365290436526080*a^115 - 6983721379641596926628442682064036773201458918766\
72452801933120557470589589325621795749888*a^116 - 396241140508842376997192166\
040986470264023466389215768259325790437078992475649780341538816*a^117 + 
     398347701136191058127567888989491264141894039317770264972131787897454034\
66820952524849152*a^118 + 180414290747977204293659974962739385487860305910378\
42791123427117792556068861190906839040*a^119 - 201272083921009325606000971321\
0074866526895848924614103847226970745026225155051335188480*a^120 - 
     731738492639128622984219894561742402858245805919253347368837167927820551\
232776357019648*a^121 + 90117131853213811043699493757328522315411506792730806\
032210190144951894574308905713664*a^122 + 26346956663658423412593485350176856\
078651064270389486384564435578348510888507809464320*a^123 - 
     357339258837210254230383121165340107029531151728024343887361157631284764\
1779755810816*a^124 - 8386229854179926192077542045462663215321812828429924103\
43753463874393613811014696960*a^125 + 125314699063481252733386639976527216424\
224573541776255780109595320459804579314270208*a^126 + 
     234732686085959503776762121207465833442495092274234991731612901152973956\
03692060672*a^127 - 387832686113390031463338930027488092091975059991352060903\
9642159853549980280160256*a^128 - 5738542679563578896305349222783323508715220\
39149484776458304726436644270869839872*a^129 + 105621450094682998911324542312\
745634708520081987549129006763094051089967768141824*a^130 + 
     121424578963423829076040907240919415347892893476147636521588434095676319\
68043008*a^131 - 252181413424238155520362045934587259233860805916606426655631\
5670839371816239104*a^132 - 2195396142421896627743824994755648564341140716172\
97387246067848257249860386816*a^133 + 
     525420815437761254414582718698613070289715982025825329874389984781303587\
79904*a^134 + 
     332553093204728590576803961338473992554380785033566467790837099580838903\
8080*a^135 - 
     949786904418257739967735494311346963736933670749188570942793596302235009\
024*a^136 - 
     407758684567957472415436605784353005658192636182729825435738740957862952\
96*a^137 + 
     147894811318224112027858299232438306365525552788050812051168231085603553\
28*a^138 + 
     375515251974785439745219231051884994599308719496811577973656479917408256*
      a^139 - 196601051277287192860921497305874850279696511251501818187310887\
505756160*a^140 - 
     2006528570653532856437891483488040173258679621941996930301615935586304*
      a^141 + 
     2205836867897851449209864250476254228402307433849478223537027959226368*
      a^142 - 
     6608806346117627525057917560582192953006545099237068752391210270720*
      a^143 - 
     20582757245558624561426975041714562797279963461393369098629163253760*
      a^144 + 
     298860322036209498694762508903468294493779984677564798461888430080*
      a^145 + 
     156615617430261832592800870370009344034763206709608013036313903104*
      a^146 - 
     3855126780123794570199692893196317657686410661391596134974095360*a^147 - 
     945659911968483255251959420234788742512311680508506185519857664*a^148 + 
     31668581066211207957448867969335466328933262430934985206661120*a^149 + 
     4353766145251324571099244672958264496058978957283216211312640*a^150 - 
     179859278060350821366960573986417189716106427258054201311232*a^151 - 
     14340924457877640965410854538382561186923457101176860835840*a^152 + 
     691630023082266659767191512502283464930581572590061486080*a^153 + 
     30066955540936562845016002869144525777482989348092641280*a^154 - 
     1634412547442899572538389765684627537259195997418946560*a^155 - 
     30117913977738297236285177041214305228310089228615680*a^156 + 
     1801288289730549996592423778966358410828547820093440*a^157)*x^18*
    \[Eta]^54)/(62733385203311198793184932003840*(9 - 4*a^2)^8*(49 - 4*a^2)^2*
    (81 - 4*a^2)^2*(121 - 4*a^2)^2*(169 - 4*a^2)^2*(225 - 4*a^2)^2*
    (-81 + a^2)^2*(-64 + a^2)^2*(-49 + a^2)^2*(-36 + a^2)^2*(-25 + a^2)^2*
    (-9 + a^2)^6*(-4 + a^2)^8*(400 - 89*a^2 + 4*a^4)^4*
    (1 - 5*a^2 + 4*a^4)^18) - 
  (a*(-1879827188887838135135462663796616550724479943135954540166080866223775\
323857349622510133415125230591078081708128153600000000000000000 - 
     106283932426267721092221593691230779968116171402143109592896007299870446\
3477607211208959364352608416927582560950986240000000000000000*a + 
     272651114375528556305144814567130651208755332491440471311970834743571362\
89724921782206316074283728539918033173706402816000000000000000*a^2 + 
     165205981529781183427219671713186250223866396611075916114137583933235803\
05213284928453869064684052258929261371960911283200000000000000*a^3 - 
     192166684368406564055637406753339952095055873854002291970239222253207434\
555780948745042297626892520366952832198040179274880000000000000*a^4 - 
     125385100313447660579631946328547016123112649444350020988552029447143328\
954611773951777361629345993157287997080321476740240000000000000*a^5 + 
     899985435453504822854076827620029931730631960320853303775702381167416014\
797970885325810660691175727323051094695306408735929600000000000*a^6 + 
     637287753889728551308779047105719956061584451341460266057268269731195859\
989614163213973535735877341122923946347519147842884480000000000*a^7 - 
     323423350346251033383336045037420321557687213098588138476674861297120829\
1896825674093718578030142900732626458931727181495742336000000000*a^8 - 
     250974848008369452060116711561957210899679050242787154732228869673545617\
2276648079054347505686072461351153791628896474339571699200000000*a^9 + 
     967282986201535136893560016487366784213347714728882999460718662400849198\
4725399544566465721847851576629315581172178923877711968000000000*a^10 + 
     830015430044285000068710745667834956240857865162743119095210232080409971\
1205811259525434576737179520897670310748229445185617945408000000*a^11 - 
     251645909581049000324716141781730442210592344455636176763165005376510274\
79915350416260879966724637195302420830187270871531118076672000000*a^12 - 
     240033596225264924037717972916336524049524123802948190216338835808073280\
67948881336349057067211495782802036535903616322726619289608000000*a^13 + 
     584355374065204017814040811398322669745233831061679924037851878156974191\
75639218879283465182939825885293806041210945540165135055605248000*a^14 + 
     618791035104882971379254770861986260016345249420276504464478510375956173\
39278137881574381910110776045395955915090323814029728968943251200*a^15 - 
     123681837409290832629809355314569191972010503021275008955762826147632944\
965069862854534904362407466956764405884408038748944457286399699200*a^16 - 
     143868254160843421823656366247815612675733904767149719477856157945567404\
461092727861977455116054031117033416241533262384113049820813113344*a^17 + 
     243187122889484915042190308035299322389766841531880583529779421158877403\
056889758041373103319029854487190857106603892774638805986765675584*a^18 + 
     304113444133767909091289246570564964570152833645562431549532907469853347\
290167041350727784370949078377787041971743079897469527357954972208*a^19 - 
     450700548419402211993252147709506157122513125150567077360831992128002158\
951002971248794759803438069146619648078101317216439107698291216632*a^20 - 
     586886075520229648466652645071332736254125595842716093210017837354806948\
719264832758571317756420915834505175459448851906509865256915863437*a^21 + 
     794667368294171155061025242229078346446709902689573504950853668654157713\
151185785297714488978649079198033863382994309519993606282031261150*a^22 + 
     103517098244877894665195232140954311547642211283474649410752212074804888\
7524078237409188775988975295544385202775478059071448386926601864146*a^23 - 
     133953837600338684105913347589659838843180020798943362868959018672706498\
9654472722407049042716631539335290531833457142915925937128137829196*a^24 - 
     166840500471602607062377298644297531653258458044298894009140806749799922\
7028846409923601756758484668934494408098352235135997244940993951470*a^25 + 
     215909894763538577560175794418082589450431880666535872507501751541252972\
9157835540396299349515459613621469405991919797173712531448390790252*a^26 + 
     245347516129489288678639003000184496707608305042722447158693805577833976\
2683861294675849690305330459510792909439896865304454504544368015234*a^27 - 
     331364580302512229829670140858031952187838984849257545170752544861857018\
5995055698468986289990144345802174538620471069447358009213321386988*a^28 - 
     327997207171873295648094979349947805126293709184899400349775324488179938\
1530121503563918888427281892481472992811121815784648746279692198708*a^29 + 
     481241956267098074258558021912227042100153510092968638465232273465502870\
3387838530399943414353031993927338426263715838875100603104792278336*a^30 + 
     395963609239485639646766139370104162786540893809053914823008066428259330\
4070584364048263624951272139628005252074177029335504853372148086782*a^31 - 
     657460251424391092196511066893912134345405738027782169949749928217670081\
1917347567481555847872721321560058011562359735459185878932614445332*a^32 - 
     426775040148430985473647020136719158658849139559456859688735998297293093\
4109241637146716991979458391563501292446836398092105083953650648986*a^33 + 
     840661123714001237784156902360403395913681842178655942022937285283383007\
5084786673755781137476610429408505973521137015325746848835990979812*a^34 + 
     402011444342693518050976735905758529044759328902827799627149962572524782\
2721312682534958497694670530742324946917483497431238755810347326910*a^35 - 
     100181924987923951943946090083924789894340518272531770757644305824938946\
81953632272733646059236697838468278950844321744522809075895900063052*a^36 - 
     315477571775448549971942700094836529824805218950349511468426359374007010\
1091709001621308201411385067260175857874615325732846999766744027097*a^37 + 
     110925333085974826432154904633170785195380230115645386107195472997592061\
56306073887076360479342307574927189548234166934300793806631909678014*a^38 + 
     178223219259736251227809725440989819415900862810582907098955952796268604\
3136820863780531854359872851963238897475149293012603436624135206404*a^39 - 
     113886279193229987102520141293792897111777304455114082658928421501035172\
69837158956411274462470077008625748029837993540590875410351964011768*a^40 - 
     172355613917431686258268274886931571129825765505376533630733877495761329\
020271592663364241428058742177496237907357681329727345241197216316*a^41 + 
     108251333127825404050878684357453754062863617484113643181556045651737869\
04010462290679472995242971713382637047818136792619551705615947565912*a^42 - 
     133185006633886212657067359512674163253702745727214351459145617606834771\
1634332290192607680127662141236437993187795828372491305791314194412*a^43 - 
     950991696836381905440422770550035924213557662034399852056047783170779913\
8176318302583157628832033447469390956420196426144639917684374868600*a^44 + 
     243590602705774908708070756086589115432505094714494627024114623291435443\
2488187861253061833438053205004038937957263862684725509967333050640*a^45 + 
     770708770280878909464809371056878253835837040585695355955422367886985040\
2912785384459629195681776683865023423162347799213861323810167536368*a^46 - 
     298571478746292052467474663951849641436000011964457274505592322195741902\
2355055535881774581805398621830715591111667453760218781206665580548*a^47 - 
     575069580122435741744507241797157435835509649457840526859270315461454194\
0122573081238346490780565785428130697661511181527908825014119828136*a^48 + 
     299271683990769315568769375941059545369929183587370021911802888485873838\
9615588570335041764269716795445732514869713650001310565880090387116*a^49 + 
     393972448174038774239321929803967412362174655758123129705387455867300802\
3049533652733516732875915668308653774694346486480769210566478960200*a^50 - 
     259865197887566782296472460023961945348937628660495887523592800044011384\
5783796676078295919141986345502390746379778026374985834701027483284*a^51 - 
     246549971120525890319527012136213350354153448134495346831766315052034356\
9694163557113579810019210414520686726026077519311182893369079730448*a^52 + 
     200417756138003304686606061881826189455643129612573523067778435274797226\
2848214335565611038069802366158689755476175290151551777979446946097*a^53 + 
     139677491208468189921509881016537350587340092513754786008820957403752640\
9702590192639598674657074087538379335814850419901963265241739676218*a^54 - 
     139199938689210584470610826194177832868124889088507039539988569537910150\
7138146087792644966356082264776035741422433396786950350080782275910*a^55 - 
     706386304395598892292291565337004157832095410772345165121777436073812490\
398588136064171435860635155945509525526165430176442094896985686268*a^56 + 
     877634599087903263885394732190876784419392629354413511897006827841104688\
060960397370706123787774532106460924016391599466649366478543676506*a^57 + 
     311938392075966467295230416405361208244225007480597047529652681418069402\
692570540112386911418506628734742077500821244053980874446310767772*a^58 - 
     503251445812329530560369154334828234662971721684160643683662555993704165\
089311185017098169979227015159986120696662188989025161902560119222*a^59 - 
     114917816096055084372606875223769045105313208259671199380546588892435184\
786445836384127361073627799026234856764679749676783332585309006300*a^60 + 
     260958729148128051030233745667102631218481107169014099003464344235310839\
753103341056640935662265673696269079619431263052265481963633688868*a^61 + 
     301898037013950881840045556649824436881185170341064404338902166012494589\
67723174716324677080600495437828728915885018650343933638929919568*a^62 - 
     120665191840199944971762621204875963849349137574264773514332086164324157\
857015908931023428151680430761452312043247417567440396540320895834*a^63 + 
     992378315022662127580027545730093907863237603307696927569526705753679075\
94219813348671007883945885246913465998307666044267546091973116*a^64 + 
     486614892546638014048843855457448800150949983189555916809544748870905469\
16363447380010252277978118604488800529419139845025005914074452430*a^65 - 
     777740346800189828174010697381495694764862969658630918599215208828286921\
0110325337493833649272230558721797056840371346585925612476786220*a^66 - 
     165896662599935620739242322194540112945367730838963351832493460842087693\
58989390753315145469231482510280720307189288816616172313331263546*a^67 + 
     748016907110624340300243392425568127038622957008327839368725115263601092\
8454961077606409198460722683371540283450861320561972288691973524*a^68 + 
     457413867822772514858819425287135222956717857051796864172209558272726006\
7267270524256007869088996704977063559827175085881142510374558517*a^69 - 
     512752486803036734093050684598278244344879108742535814896261495729852713\
3453016185350424958955551815853642839351705744937342347258590806*a^70 - 
     959298770298507924535062553516388482547497696911436774479867729711755713\
565654741179489353861863392071414549653475157864334286796247088*a^71 + 
     289313943637059052511509527867850949405305838596153172054059892411710620\
8482261685643548202727832869249686397327383303700562079796853760*a^72 + 
     151819848319517439285583440286975213869936580826456846559125407286616606\
994502033131812268282077354543936778953997440636376019840143344*a^73 - 
     138744198230529606666531943553435422419382203393450386948651433353229512\
6611279741074898408436490060343081610783344975588874438970041760*a^74 - 
     349864435077485814721289021141833782514729616965948434998663516991552739\
86933386245647450709770371620905969993084137603446279818213120*a^75 + 
     569800666991008058457652253041315120496456422809620634657452235054959656\
038348761074148624941170534226140043074280788988233634098086400*a^76 + 
     203483243129996739447887977308242462827692674664354522904061505179234483\
26551123203462426444017296668694864556642067965396661153410560*a^77 - 
     200292861269189818397919947151896960448102047598771849879205972142378993\
139066600903127042199942647420742056618289257376887475268142080*a^78 - 
     949141506011797814188180566492445541681247855782244943409868949448525593\
8692498740617963070241869484433036264825513177390127223070720*a^79 + 
     599234017363021630571321432205486238964859178342053481593267804177112635\
54730811405943554443987826882116897222986224989180219001733120*a^80 + 
     161419439167008800516964446079281766904323340977158722118629482373078467\
9940209134642181589897564407227954747749192824322426296606720*a^81 - 
     150833844244270200150613025253075462370611640502189001862048649240371854\
43468175440852245646671439660712362298804189899858467958210560*a^82 + 
     129209848840182701159932120480182433046566109287977630608535035673415384\
5272499996605635676228823634531261664758539455778775070146560*a^83 + 
     313363156021935583001440631929487263644068884627370087750814301958847018\
2553451522584217978739203031389495783926933170838388832993280*a^84 - 
     141002224547581298747030201366445098564969226471044658483034735678913072\
5138600430754554276433317814893008940643479056898692337172480*a^85 - 
     525590321337864809060046295992391981526006077967744162846267412664797151\
735100526820729572967483233241035056425927338838308458987520*a^86 + 
     826184955672206860420858080347067669910575187722206922872959850520384667\
609628148399644708752907876135744203590051172503973197250560*a^87 + 
     739044939077026239930165730624413774506184313968268769789889214422773255\
97322405456349758580294180558685708224822873765248751370240*a^88 - 
     366592916014648809510550206155161343009874517589823893117524101481162364\
620864701172257865857899920863542238843262289186701332971520*a^89 - 
     130096247360528621183205915850021324948731704028564709391481522303667134\
35122720520129961603193674342733888244989023975607873044480*a^90 + 
     135123599897863772086156167749717162807643543134189458190661083018177439\
824288345556311217763597949628186993948889438266878255431680*a^91 + 
     466152693899918547558848102755905564394767933139152997832961262849416753\
1595814832034381405454597694773989730350052127338963927040*a^92 - 
     431460375665824337821255082981384564161653450833359423438637304846776694\
51919212926518551543883874883706457243926095048599027056640*a^93 - 
     197169924400588401032574051087141914601917672496700975387823829841861712\
6127549735146320013194389514081602869278666180713397616640*a^94 + 
     122218150353837524574875697123100870484690248876583973448284087327436879\
34626276273277171794509886642557316302499703203026698240000*a^95 + 
     695494818379271277509559805375613737384836272937766595267899722197133316\
325345726979315165605558631656914375829224949997727907840*a^96 - 
     311797706642771105977943748590205354654136479906998881544789697195256121\
6720697318479204783058256309649640054643627849062956400640*a^97 - 
     200183715038887328113523974434623079898747159798856557378359776387947759\
034114194456646038956451212012524429416421458096999628800*a^98 + 
     723684523705181837162770677846450066774993903943402890180281694326514858\
956175910243728971106199590823854426287377131468048302080*a^99 + 
     481867128239918496536882069612656249392315515758437180125923687761173829\
61079098525335062730377081937383622610563530954920427520*a^100 - 
     153867187468371341024073413096969457921844441572194392311058400122416541\
747251091176508153009507999601042090287469850641374904320*a^101 - 
     988507432188311010332807502648296636825651543692793242744167737424235906\
4594477186185029518052973044784027761555489048640880640*a^102 + 
     301047132787111315262521255661627830345784172515163845362513803495163522\
33003232104899313019842053960417489422629720714651893760*a^103 + 
     174314511864738794787527704031383894453219206407475326178831858672115977\
3241175879169326654228569376574722118251702877505454080*a^104 - 
     543546912035872592728728911270408865850437055878939700350840076373756467\
0477866529331419274902034141398544168053147903092326400*a^105 - 
     263584617767805268475338142568153901932451698909439552685084741419452318\
090436036071216331159988957493818780865986049469317120*a^106 + 
     907026701823022850282540249835740479769659734925883303515595160460692654\
053755878929825361288601808555028432425104767493079040*a^107 + 
     335328096897948055182839142038360670961619700789249334654877136352509616\
43455431882953214234140470637269628655511394435727360*a^108 - 
     139974463637162911705021141348406524765258824179777621344049716870543466\
757879545392093188342577823782114863036233287603322880*a^109 - 
     338606876320654198185649443813137477836223678947173327694615469156480364\
9541855037248341032333364635921578393618791824097280*a^110 + 
     199761556343180780994625952075308197996241545472942367624141886271236415\
45668869287307344569388836769398162898070887171358720*a^111 + 
     216836837437226983550140077707651562826826141659967242778441624493014088\
032424613507445566471418045252264901100718857912320*a^112 - 
     263522907057944437591458660355754568456668302489147475008492494477028731\
8060838381857682099897201187065282543844483200450560*a^113 + 
     663234410982300344145402633696299165518455113807000303856399433936538371\
1469272278186322276671185575644999440132871290880*a^114 + 
     321120636050739161563099543561621986593581952391498537199847170921444644\
979217725436867708201548611523886340901040658841600*a^115 - 
     500079404820412827602039018709666265037423945929120810055165174570579295\
0887242411984472681578342364358280402807795220480*a^116 - 
     361160418433523572809737581385528685136239692283500236620826779531711444\
25505812642416494452026604455466959008946114789376*a^117 + 
     101506946479385091846484841010953035738557501044156609830486822917582633\
8905224733742206807493606158704971701830461423616*a^118 + 
     374559291379257227743715563828415242124856216148161095647844026727336177\
6636681518368356342879542699039133239118273708032*a^119 - 
     149893809838966363109882126315994433804397287944795103949293969907012781\
905748349344579847140217526905717673168373547008*a^120 - 
     357864548273257896934007796558007575129490822257661960012196327377000768\
981611411042453618890653932240696035948256821248*a^121 + 
     183569560150255162853216949105455455030942658343203639003057008612624840\
08574735234444582609829095192079112511925780480*a^122 + 
     314681893905047492646904346867328417278415770363873673507244040363731020\
71882911382443581346111145678756027991834230784*a^123 - 
     195028312039490453583434100957009440452736368576423372631286271125949523\
6919263990649397687857191726366853087010750464*a^124 - 
     254415834548446017593798265288442014390276825892276034738671069536381270\
6874727419361607878852141110956395737676513280*a^125 + 
     183524187744135014367519896940716442613248756650834758816651532966545950\
980347528456768070601733844088141865537241088*a^126 + 
     188921747733429986467492356086186481867942714469956865923248973427983906\
179757680610291701719374085657080230351732736*a^127 - 
     154673311241472503444595717036201517798123384243021080568561721937619638\
58787819384030919681938164765184215568351232*a^128 - 
     128707891896307023050728438761600956313555655693189337321375005501290518\
25670677226239717172236350187463314644140032*a^129 + 
     117507904799268811653301927174978530211585104648909814961101272229631957\
5008662372163698258750979196396592613556224*a^130 + 
     803521701946190961300564863934589914841041797381841922056232453477562020\
501217767242277556875766330365491416137728*a^131 - 80786303355387972848602954\
52483706260808840296395806147655556765922792777601162325586491086116485489316\
5420740608*a^132 - 4590869527574276131354459300066228426221223375638103044956\
3350247714615774168111259260494024789423297146906476544*a^133 + 
     503780413668721254533707560565793839237442425089756001355114417674238805\
7211551506513191207085035206129880137728*a^134 + 2397013683703744925089836208\
28236085699601103318816558040374439707402676986470921624661255138366668764960\
7843840*a^135 - 2853305319079437054171680617708132091140997033428119956050377\
92837012831865533287533868832288578301658962853888*a^136 - 
     114187296264517280213915089938953566157143776319445311658150105949723349\
242490775266165593899736536884526972928*a^137 + 14686449148260258403488023424\
32880797340066028614690326999136548542609743487265452465964023213654616684730\
7776*a^138 + 4953684270677982715023057477603392434146460042849589710615448457\
928741779288903007307327228567707425907408896*a^139 - 
     687020757544207894399885296643132415467042689166198427069206017977369660\
761515305742013749792942811326185472*a^140 - 19528214433805083276210209361563\
5235935011776896432715368359888745200540709792724804590352109554501035229184*
      a^141 + 291971892164188630898856039834714285100293627515950872870013037\
25498940677619924213198740706411476972208128*a^142 + 
     697765682316435720848035120781953317048132120831439726545912057533953293\
5656751946521203558622845376397312*a^143 - 1126422914962517039655417329479073\
847653696401646668234157407418589968641505852386506398549239544194007040*
      a^144 - 225283708589314154651368372355378150290586730070543389915561827\
650774816773181045244239541225003616829440*a^145 + 39407020106738059946943065\
51456121543924527989662675973630391874621114323441224480531684354601231004467\
2*a^146 + 6547377592355150160516368441644381915520744412847606310990237834030\
235625553552145336885295120119758848*a^147 - 12483477930209397017006003270944\
49144016761445417284306695140388679288583620172826361650242272523976704*
      a^148 - 170455945422308499553275805626142811935965174156098781851662827\
964064107038234495430187373527528636416*a^149 + 35745241613338447667344766664\
276803274955776961876384136937461956411786199235225806034431707751383040*
      a^150 + 394969643260109468467899182471809143468701674259782074116696803\
8607648228632403801725900289772355584*a^151 - 9231975792433543531337447421628\
92228005659206947674046736325320442182367097178387586951386278920192*a^152 - 
     807231959496378887997724199679285687139396625584923289949396944082752391\
64116102069531156594819072*a^153 + 214517677456770013881515459270616262152382\
96051686341199365995606305195132907392547282453656502272*a^154 + 
     143544505358243198094018104283825063790736831924065717673416878452759965\
4551316621926027608719360*a^155 - 4471172214880424500984732326595280834097897\
29564081432326514239200563900450715705665007566979072*a^156 - 
     217034500126420832320009618626086107921567139644505384225837515605145290\
66964711997502428020736*a^157 + 832974288643840830278845978908781243526321226\
6043291388813964484529869871548152874298452738048*a^158 + 
     266454485973695633741688396905547619112866159983344580728296586162075347\
852823676538671071232*a^159 - 13812458264167801142895675792819395948674809303\
6015396809350525902855473038229355777994260480*a^160 - 
     234391294233388489365216183064273700926475839286457976251228870228304416\
2711003526183518208*a^161 + 2028451834738547021489173366253893888553719463185\
979484456933794127011904336376902212124672*a^162 + 65371452214989617366128707\
87686200121028708792393412596755663419660595245039643372027904*a^163 - 
     262235281478542842118473155627017963697783659441252965356940860544114648\
27058344926642176*a^164 + 249186006802094749087982622259995658843560397414228\
347942487315849890107081629808721920*a^165 + 29624114683269334583654689946357\
8119730226680892928576835178043270281952755732132659200*a^166 - 
     635792648515329327137644193305468395630855004518856398363641193575407106\
6527215386624*a^167 - 2897579250163200163770736940449783948037571668063275154\
371886380873850471538778701824*a^168 + 95458641633251487319069557915867461385\
480081216653675595615987986936956075846402048*a^169 + 
     242527460047736409704100363729138415890694446050396185861285338644669248\
03264086016*a^170 - 107473914222381131731763464684612851661699256527580376526\
5344473420000637979983872*a^171 - 1710316793286376349049563039895049156425263\
37483306763195914706702135618216919040*a^172 + 959529656136228192103444365908\
9260146066843554930964982536807330817964020596736*a^173 + 
     994501574834192979812297340070876618675488788114940834313633017427220748\
042240*a^174 - 
     688298825997674401451309566407165761364318603294468053996569979204013968\
58880*a^175 - 
     461627745301522903236521292795416770319296664682119090795856113533324361\
7280*a^176 + 
     394511213625013322334223781938728601433572169523154297785300525799629127\
680*a^177 + 
     161906936396498246039112817085196029476607100235905091649858734835053363\
20*a^178 - 
     177248523897639896488585840909937914767013300821156863200631024586326016\
0*a^179 - 
     38122469618273492344754540716399923488381345531973206998249378393620480*
      a^180 + 
     6028062889512337248049552190458363129620974165646126860184588386304000*
      a^181 + 
     37794362705118496964021972251423128454841262997266230102570607575040*
      a^182 - 
     14608689623028376847988586096633213018106576553449957681485546782720*
      a^183 + 
     87288796079494584991532589451590926221793234789790307741335552000*
      a^184 + 
     22493667267636065318903712191640556040976709062085736956774318080*
      a^185 - 360901242184725403544767134569110457314239521177409166214430720*
      a^186 - 16543051018140128937189490386470917609639388646993405621043200*
      a^187 + 404960177268256836485186356575113756634943645385156733173760*
      a^188)*x^20*\[Eta]^60)/(8493821541482988266824825638066585600*
    (9 - 4*a^2)^10*(25 - 4*a^2)^4*(49 - 4*a^2)^4*(81 - 4*a^2)^2*
    (121 - 4*a^2)^2*(169 - 4*a^2)^2*(225 - 4*a^2)^2*(289 - 4*a^2)^2*
    (-100 + a^2)^2*(-81 + a^2)^2*(-64 + a^2)^2*(-49 + a^2)^2*(-36 + a^2)^2*
    (-25 + a^2)^4*(-16 + a^2)^4*(-9 + a^2)^6*(-4 + a^2)^10*
    (1 - 5*a^2 + 4*a^4)^20))


==> anc/gk30.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1 - (x*\[Eta]^3)/2 + ((19 + 18*a^2 + 8*a^4)*x^2*\[Eta]^6)/
  (16 - 80*a^2 + 64*a^4) - ((151 + 256*a^2 + 16*a^4)*x^3*\[Eta]^9)/
  (192*(1 - 5*a^2 + 4*a^4)) + 
 ((-12925167 + 13769311*a^2 - 19665676*a^4 + 56859360*a^6 - 39360512*a^8 + 
    27165440*a^10 - 10718208*a^12 + 1245184*a^14 + 32768*a^16)*x^4*\[Eta]^12)/
  (49152*(-4 + a^2)*(-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^3) + 
 ((193508939 - 234734555*a^2 + 422526364*a^4 - 803673440*a^6 + 
    164321664*a^8 - 27129600*a^10 + 34335744*a^12 - 6062080*a^14 - 
    65536*a^16)*x^5*\[Eta]^15)/(983040*(-4 + a^2)*(-9 + 4*a^2)*
   (1 - 5*a^2 + 4*a^4)^3) - 
 ((2276806931577 - 3531616761918*a^2 + 3943511522453*a^4 - 
    9800204713072*a^6 + 2439700603520*a^8 + 8312347338240*a^10 + 
    274188264960*a^12 - 646867322880*a^14 + 1245477765120*a^16 - 
    571233239040*a^18 + 29772546048*a^20 + 15325462528*a^22 - 
    1392508928*a^24 - 8388608*a^26)*x^6*\[Eta]^18)/
  (94371840*(-9 + a^2)*(-4 + a^2)*(-9 + 4*a^2)*(1 - 5*a^2 + 4*a^4)^5) + 
 ((-1173592656133983 + 2079565371568614*a^2 - 3308316082258507*a^4 + 
    8096813546151540*a^6 - 6726536070210384*a^8 + 3232194904932352*a^10 - 
    6493658555155968*a^12 + 3046371725740032*a^14 - 761753983377408*a^16 + 
    219548977201152*a^18 - 51347723059200*a^20 + 4817173086208*a^22 + 
    49428824064*a^24 - 18924699648*a^26 - 67108864*a^28)*x^7*\[Eta]^21)/
  (2642411520*(-9 + a^2)*(-4 + a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)*
   (1 - 5*a^2 + 4*a^4)^5) + 
 ((852244214161879971265788 - 2990304406585772056724643*a^2 + 
    5514280945255515269874060*a^4 - 11331458706585606651471698*a^6 + 
    18581903807255534503151208*a^8 - 17618097062470906615014675*a^10 + 
    12927063410314516188703528*a^12 - 7495544043079045382742800*a^14 - 
    6867352531305182129338112*a^16 + 19033746693718742994760960*a^18 - 
    18675555448108571970480128*a^20 + 11529089505964334899326976*a^22 - 
    5124676475659807710380032*a^24 + 1703224130726246462980096*a^26 - 
    437574102012565358379008*a^28 + 94527513013061078220800*a^30 - 
    18700756099041410940928*a^32 + 3207617209313735475200*a^34 - 
    402185538695895973888*a^36 + 30602204185823805440*a^38 - 
    1032640533165506560*a^40 - 7499219057246208*a^42 + 917542453379072*a^44 + 
    2199023255552*a^46)*x^8*\[Eta]^24)/(5411658792960*(-16 + a^2)*(-9 + a^2)*
   (-4 + a^2)^3*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^7) + 
 ((1099626272380561842613340316 - 3942551454102644675254630875*a^2 + 
    7981601830348067438623460856*a^4 - 17931565671112903979936763954*a^6 + 
    32047104497419566118605364208*a^8 - 39106765260966004455051075451*a^10 + 
    43981067326034615998067924468*a^12 - 44612454286080023871435639600*a^14 + 
    27491506761372145784880689472*a^16 - 9118865336182760178969671424*a^18 + 
    2861544354221471721893889024*a^20 - 1899956784554799287304450048*a^22 + 
    988374472319906589188702208*a^24 - 293514654176808316607463424*a^26 + 
    55601637874740321092108288*a^28 - 7958643786310619789000704*a^30 + 
    547138490749549975437312*a^32 + 203424612598002556600320*a^34 - 
    78962635815593906798592*a^36 + 12252475957415818297344*a^38 - 
    962545280871259176960*a^40 + 34757290024205549568*a^42 - 
    225698401101021184*a^44 - 10942339719626752*a^46 - 17592186044416*a^48)*
   x^9*\[Eta]^27)/(194819716546560*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*
   (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^7) + 
 ((-84229453953046921408766454964500 + 328545466286710668634239669040005*
     a^2 - 645484109382657394867324232520957*a^4 + 
    1398673075688856729881117368208082*a^6 - 
    2689155649566125923770081816352814*a^8 + 
    3410062516817865197601678941674889*a^10 - 
    3902157836357027655363529108771041*a^12 + 
    4509009148091965739323744717990576*a^14 - 
    3046331239664039577329123393888368*a^16 + 
    618475991925345663646622897564928*a^18 + 70120725966165947696663824030720*
     a^20 - 425120059710962152113168437985280*a^22 + 
    1087323170835467444141084264054784*a^24 - 
    1204981255833631591378959249833984*a^26 + 
    807447024722025257783942002638848*a^28 - 
    379284947635241541411568141467648*a^30 + 
    130795928107483782043392909770752*a^32 - 33457638481647924273865421750272*
     a^34 + 6519748620960726635660974227456*a^36 - 
    1036523549653038089999300427776*a^38 + 142755010046997519747912826880*
     a^40 - 15808761186921041420825395200*a^42 + 1069121841961707595941019648*
     a^44 - 4208117539657044824424448*a^46 - 6000548792264974279901184*a^48 + 
    481024319279901687414784*a^50 - 14768660344932438900736*a^52 + 
    102858978526909956096*a^54 + 1956814038092480512*a^56 + 
    2251799813685248*a^58)*x^10*\[Eta]^30)/(31171154647449600*(-25 + a^2)*
   (-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*(-49 + 4*a^2)*(-25 + 4*a^2)*
   (-9 + 4*a^2)^3*(1 - 5*a^2 + 4*a^4)^9) - 
 ((218914027498046095068410848617781500 - 
    856929265386425737490298418873800975*a^2 + 
    1780076119761122526039920581473887979*a^4 - 
    4126767157562225865942543607823354730*a^6 + 
    8287094086262360785421663129025838914*a^8 - 
    11823727648750134372300725000593450115*a^10 + 
    16090104140708749417662006338192224519*a^12 - 
    21028367755051002876050956778823436980*a^14 + 
    19858869878820548844105743166369229504*a^16 - 
    15182298312844919132019195483235580480*a^18 + 
    12509699155002033056793471838215377664*a^20 - 
    7783251546814030773081511008609505280*a^22 + 
    2160239269366055258595699563002396672*a^24 + 
    343787176827130698484080970459054080*a^26 - 
    485087963541031067849261684937064448*a^28 + 
    205850292757982355429868216424857600*a^30 - 
    66357505927028599736468523039326208*a^32 + 
    19140283223677518843493662305812480*a^34 - 
    4611289962207956245450476725731328*a^36 + 
    886807274583952562515794701844480*a^38 - 
    140558941195067772047464645787648*a^40 + 18641446201005744731601114234880*
     a^42 - 1931779214929786286704768843776*a^44 + 
    137392351697001480519575142400*a^46 - 5363465915822881732837769216*a^48 + 
    16262626867590629834096640*a^50 + 7790735805306599913816064*a^52 - 
    280575048433553899520000*a^54 + 2420812589351068237824*a^56 + 
    21392098230009856000*a^58 + 18014398509481984*a^60)*x^11*\[Eta]^33)/
  (1371530804487782400*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)*(-4 + a^2)^3*
   (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^3*
   (1 - 5*a^2 + 4*a^4)^9) + 
 ((13037973792921090540615864341089717540890850800 - 
    75917230522224170838990010474398182936571762072*a^2 + 
    212421995711663122542649669826590556983874953467*a^4 - 
    477454038143273196595482225728060169867850035429*a^6 + 
    1008780834113915441931225624226856873390442065268*a^8 - 
    1763790931101921983494401075384370441441356676080*a^10 + 
    2591089334819714297724320981964159675084993136542*a^12 - 
    3598931167875009758368277067294617986906202330658*a^14 + 
    4498264970479507519472029050759234914356141029984*a^16 - 
    4559901266942423333677853771956116417937987844688*a^18 + 
    3911282815206697971516805676780654535845850232399*a^20 - 
    2959288986545621586074558285796219864097695773617*a^22 + 
    1491324610271003014020071606354892973193348007444*a^24 + 
    111729361891207449022362996647072007271857210512*a^26 - 
    918851759382395955107119838814877333631784941504*a^28 + 
    839145363396049951176641256066524974606534245120*a^30 - 
    485997795545818074532208536940573442744797623296*a^32 + 
    249186680287889076636211744173640881725229379584*a^34 - 
    140134834681459400598498052810211491748102356992*a^36 + 
    81541629751501862796364370697024296458555490304*a^38 - 
    41815349561802584648285278571655010891039506432*a^40 + 
    17418152509734679449263775773377073973483798528*a^42 - 
    5735567699744764417474265794683255938680356864*a^44 + 
    1473837150832705748058625119878183830356492288*a^46 - 
    290648240685161435854502113376065826372714496*a^48 + 
    42328754279848168792178387994531886163558400*a^50 - 
    4014326773092684737583937798818684400041984*a^52 + 
    81474437520626475575611520336122878099456*a^54 + 
    54293774120623155257670615020197046648832*a^56 - 
    12717145061981629556226239293080043782144*a^58 + 
    1777079202350097945743030254293737275392*a^60 - 
    180412837455038504138138948411055931392*a^62 + 
    13687093923097803694735329106568675328*a^64 - 
    758382193263627496680376801475690496*a^66 + 
    28735434169935494561765627088863232*a^68 - 
    625389502098567823950840531517440*a^70 + 1845579836368862491199812927488*
     a^72 + 280169287188544504269130170368*a^74 - 
    6429204136826422890095181824*a^76 + 34906114339579949406486528*a^78 + 
    225529893045172978057216*a^80 + 147573952589676412928*a^82)*x^12*
   \[Eta]^36)/(1053335657846616883200*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*
   (-9 + a^2)^3*(-4 + a^2)^5*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)*
   (-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^11) + 
 ((59719270390814949896362409986448295127993843635120 - 
    346493248462156427548264840156375027548453047132472*a^2 + 
    986386040819158643831453251631264056640981505035367*a^4 - 
    2309876245055798123996984629262688212446840502688525*a^6 + 
    5066156906917006312428842887479254378255884630413984*a^8 - 
    9263536254188659156535858822068792345728699111258144*a^10 + 
    14686149421488067199142401775780788935363851157573878*a^12 - 
    22266827570194325549726101441901782778453915052301842*a^14 + 
    30653482429982458448551333214267209896613031929098648*a^16 - 
    36362737758357426495737970608864250000300329204243184*a^18 + 
    39228281858379396054488474474528385237612109449269579*a^20 - 
    38986111978043878456530771131741147433439306268338777*a^22 + 
    33021218971742567908295008142953250196780606826226288*a^24 - 
    23374876344704879041141920493369788375492245714596160*a^26 + 
    15072785829709415067277308114428369574718263895387648*a^28 - 
    9315142714424798554418343415763033940039419562925568*a^30 + 
    4971839406426322255996890749023957830087647625547776*a^32 - 
    1928850545855168775138576510875813808464918506635264*a^34 + 
    402661227590406420841056995011477948488504679858176*a^36 + 
    53549552552322956864641637122196987239162411548672*a^38 - 
    84040957845474353955455628375222639962563282993152*a^40 + 
    40027851020630315325056002035411603812833000685568*a^42 - 
    13042426751043516045089151484987803217523455819776*a^44 + 
    3310416492589005292298879492079998121586427166720*a^46 - 
    677797027171072004702590085021311838638779138048*a^48 + 
    111556246608907948977862673416482641182634016768*a^50 - 
    14398191392839736860009779804245327856833396736*a^52 + 
    1388820435508627607818181190918002371675029504*a^54 - 
    88239640669732141360211915491992365061636096*a^56 + 
    1391023339778853340851090176243694103953408*a^58 + 
    505580861079882464425806527679447970086912*a^60 - 
    84588183056308224888348879811699217006592*a^62 + 
    8568559928974996059402188814225946705920*a^64 - 
    635238175636824592377807851390930780160*a^66 + 
    34611939837197272805700254353814716416*a^68 - 
    1323642113230097752371157498966573056*a^70 + 
    32374204012731849614777672722808832*a^72 - 
    390379954731725468205729236123648*a^74 - 1280307807503591458920860745728*
     a^76 + 91161582003121690597711151104*a^78 - 610544782881672552811331584*
     a^80 - 2344064662934420142948352*a^82 - 1180591620717411303424*a^84)*
   x^13*\[Eta]^39)/(54773454208024077926400*(-36 + a^2)*(-25 + a^2)*
   (-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*(-121 + 4*a^2)*(-81 + 4*a^2)*
   (-49 + 4*a^2)*(-25 + 4*a^2)*(-9 + 4*a^2)^5*(1 - 5*a^2 + 4*a^4)^11) + 
 ((352356295167842383273790891291098457829779367615470854800 - 
    2201900095487982598224921817878759558775761392340395138712*a^2 + 
    6441733538546016009308270521711941496280614183587721932165*a^4 - 
    14444206788436941727674719050768688052234641783793389549310*a^6 + 
    30290697427351411139101211818178046208920140910182896833933*a^8 - 
    53092106345137939291012940141679984198512363217511374044892*a^10 + 
    77292578326140966211318997841359358503710375086499272561738*a^12 - 
    109382148865349750329453140173617423990495506962596323839460*a^14 + 
    148547444105945848066152257899714904950404024450844855700274*a^16 - 
    172693561101831734876220679132881079385554532982760924539512*a^18 + 
    184902664932775148530543918611523800351181465418252554067953*a^20 - 
    194209223286534169067006886070873869131300328658464863342766*a^22 + 
    167138460929845472700082960252935989001157598671199834313617*a^24 - 
    100117627774993338419446331784944814543294182393265613874244*a^26 + 
    40959495021975423749567558369326698421172417323960461546336*a^28 - 
    978370394957744390355563386917329384290541408698000970304*a^30 - 
    35490756412525677721584443878910452045808890805770883844096*a^32 + 
    57607696986131275811147974941851472240362533676963947978752*a^34 - 
    52411523447588424925162763752029682920088338617978151424000*a^36 + 
    31585150795404012348114513863568791218964059641437318905856*a^38 - 
    13166288315932902243342218584758333640476802727689433186304*a^40 + 
    3614860713698164448194563442399136422414712433844018216960*a^42 - 
    421112867657482018893918065601022152228714425153293910016*a^44 - 
    162667737646964815234820901668676922784617344820574158848*a^46 + 
    119759197301467865998799436422216293128095945080663179264*a^48 - 
    44741311512416144685099578825141020085681211001647661056*a^50 + 
    12896928576086764439180558186526475908083594207585894400*a^52 - 
    3282965396454810141333766467234708260778091979521130496*a^54 + 
    766313487795223746478625174512057195260421485065404416*a^56 - 
    158219022681889756068984823688814182018806444537675776*a^58 + 
    27312934353467603732629099757559031492174370857549824*a^60 - 
    3783742747297962562120941132380112514952587980570624*a^62 + 
    411181514236657558493183647700311349702550456631296*a^64 - 
    34689314061876176599336821755699305604467163922432*a^66 + 
    2266008516640353924769433580074359112154199621632*a^68 - 
    112834466720375342346055368334215380261570347008*a^70 + 
    3554337654698408739333558034941619500467879936*a^72 + 
    72039834912652251205813225171124525755006976*a^74 - 
    23297152615458043335620816064863309584662528*a^76 + 
    2086385473140900611736752401214508925714432*a^78 - 
    114024074309727498044851482180288824475648*a^80 + 
    4053787182432332444064591511263633211392*a^82 - 
    90493187045165762440804477900330893312*a^84 + 
    1090519877458672665452426654681923584*a^86 - 
    2567029234103485936030759035863040*a^88 - 
    83305633492454159704094136074240*a^90 + 565036023157563371292586934272*
     a^92 + 1511006158790834639735881728*a^94 + 604462909807314587353088*
     a^96)*x^14*\[Eta]^42)/(12269253742597393455513600*(25 - 4*a^2)^2*
   (-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*
   (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-9 + 4*a^2)^5*
   (1 - 5*a^2 + 4*a^4)^13) - 
 ((64950411033576189531217194266792380639954172227255713476790000 - 
    413515894961500525832929749326004908307103296093223393785369000*a^2 + 
    1253865296962163178835587821082114013044786592765865357739437235*a^4 - 
    2939197046449595741469078671347040762164683179358236269286317650*a^6 + 
    6374832975905483035894483186065117081833284748842551810270085131*a^8 - 
    11665093578976491298731239279435897843016619887250966295526067908*a^10 + 
    18224088614036647474311235684967824784675239875525996174620690694*a^12 - 
    27729620327442463860353364133148209808670531531528046413217281084*a^14 + 
    40592238510036339423048170990377207537961210696738930516625382974*a^16 - 
    53513014146919737699455452346506183299684467677490145340815624648*a^18 + 
    67259277799654769541701754534341924878068246193420865806258707751*a^20 - 
    82043002602202098774021680280653496297339171687230663295518918050*a^22 + 
    89000141161876045953752577623778241265174269597403947391552972775*a^24 - 
    84499358958380360625568818220029644687359147188529078924702728220*a^26 + 
    74511860536880008035435111361353166362550843490552158189209200896*a^28 - 
    59963885013825912400321170144349616520716306541843107596457678208*a^30 + 
    40384912652610710369889782116774435033560972935814657904764052224*a^32 - 
    22290511183372615656745271090782588948326815121182890849770599424*a^34 + 
    11172167209345355587495646665628530605752947424765280931509264384*a^36 - 
    5798443647417160707501760513519878343591446461458039966397759488*a^38 + 
    2972449303565358243287564546265858233158667651989194201453101056*a^40 - 
    1279664775883529865822016007424776381557131880676045655185817600*a^42 + 
    409887651478432549235990017186857452353420577031226795900272640*a^44 - 
    85807408213061758056757509238503681816423784212459810130493440*a^46 + 
    5956094519724415548959035441020345685202219390973046765387776*a^48 + 
    3498595182133957093458360536762353720319693102858952687747072*a^50 - 
    1796878906656561723170259894554692511812335638106837495054336*a^52 + 
    519767888234221745021086427590434372483115154037528934219776*a^54 - 
    113054694324296186401232421539625343319071619032989088874496*a^56 + 
    20039450926620026212050651105701794800392336232155134820352*a^58 - 
    3011134367231133057861463521493246066344939917025082343424*a^60 + 
    395339299294689437634694085150635413153106798619236761600*a^62 - 
    46435475039990196466175356839191675061734163536066641920*a^64 + 
    4886591926264659023429666669741738319538322666044784640*a^66 - 
    445104449985924685942829847129888947357204529769611264*a^68 + 
    32796958866788504975978264295182742214042453763162112*a^70 - 
    1758786748072974625245995131110223177325589641035776*a^72 + 
    53136401274518367910020811734388378253360214573056*a^74 + 
    495096853436478332303167697183237079474261458944*a^76 - 
    132171844017682890459479536723913275701511323648*a^78 + 
    5216579795692033827460518395413801489898930176*a^80 + 
    10343794523000415865115273155275576364236800*a^82 - 
    9441874129236732185256562629966003940884480*a^84 + 
    436934249517975892478846609008174741585920*a^86 - 
    10266373289895829544288990893437735665664*a^88 + 
    128344090574433763436011893418918674432*a^90 - 
    579524799356648457530546012926509056*a^92 - 
    3561704125861183807213177692749824*a^94 + 
    31992816742067314005840645586944*a^96 + 60243191443036201033958162432*
     a^98 + 19342813113834066795298816*a^100)*x^15*\[Eta]^45)/
  (736155224555843607330816000*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*
   (-16 + a^2)*(-9 + a^2)^3*(-4 + a^2)^5*(-169 + 4*a^2)*(-121 + 4*a^2)*
   (-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)^3*(-9 + 4*a^2)^5*
   (1 - 5*a^2 + 4*a^4)^13) + 
 ((50254044376192184122935022951547480302534080272591491099860799040610048000\
0 - 
    4101552228208780690375973845394864286882929371855353780349617265878310368\
000*a^2 + 
    1564050385378681434966017063532423497476762970237316430777437674142463089\
7920*a^4 - 
    4074890285085119986312466346852308556234429734963706078715549346892875653\
5840*a^6 + 
    8810629862786061716185023182993895020997380630557289365600876155869331592\
8672*a^8 - 161388894312580803878676730204421626770298289963049285804743362128\
354074349603*a^10 + 238006292618902762312626255256653311957837522527149541834\
036013013858956460324*a^12 - 286214928013935248295000617300386463945020922416\
400215076916304201698609526326*a^14 + 292088641587205427800951721413877720243\
144330155918736758646421519639834877476*a^16 - 228819675610965350485160567605\
653136947468310686128369193132623817459607351869*a^18 + 
    9332037319739810218645528106118627531657021604361257265502107646614186770\
5048*a^20 + 
    1453207038914374425851448021698904990748767899139366160403688684699574617\
1788*a^22 - 
    2054814314723345318931943515014285882574085967335922979325672853735807142\
9560*a^24 - 
    1582293024018728840516581669692053313134006729354087215761419091992659262\
2285*a^26 + 
    6064323788564862464576634345692397905538435089071786334446179054690417761\
2980*a^28 - 12041063561050945580236268025674016468674112112102472548861276940\
0118294529270*a^30 + 
    9461094557882786911680569638533513954352625983168645943102192369147169546\
3220*a^32 + 
    8566785553030256449013000786979073804201921519198971926079347606252463780\
7245*a^34 - 29532929743779605390223232705489378134303278206851726864877531045\
3212102897840*a^36 + 39244144756954936928295308717452160107323327170258842856\
6582542387514623716960*a^38 - 38644896819601004753835983530041402884784278608\
1488929163862880398394593913600*a^40 + 34638031208506780223355224874069654172\
7776613988798473182215476199840671161600*a^42 - 29221433019797802244296477810\
8372080004019561835410029533573262469680729128960*a^44 + 
    2181369878251001602161770361845501618093090734202755560134540066852468991\
59040*a^46 - 1366263977787895093074885335826543557237345450635305848727092590\
60168047984640*a^48 + 
    7028545030837345425418503179308933064990429567335719095210565113493666267\
1360*a^50 - 
    2953345434359988850066451176141539479482219607738694038399803041794450522\
1120*a^52 + 
    1010109758783764247309194566277097387393339299825651041781700037209361481\
7280*a^54 - 
    2788327652501820143446232107519562413479014329723059201800359954249836134\
400*a^56 + 
    6106534179433719834575120527489152581276423765004725032419576462868217856\
00*a^58 - 
    1035826660487568204237253393431021309296016692030012605065746291664669900\
80*a^60 + 
    1375999215205177327159196757085479920386803391849019773341492486783107072\
0*a^62 - 
    1931550909685469046777846108449408259609910432540219628894698051951656960*
     a^64 + 
    519705567263371888505386964856091063742217554776638190931562620770058240*
     a^66 - 
    177563583105453468386646265931192821141015580851484018798268453151047680*
     a^68 + 
    48754688504548947146154938611439476816703784068860075319236445413048320*
     a^70 - 
    10119670365532975400242519537013760239758896170290788666279797666611200*
     a^72 + 
    1590987282199429292580096486341122142031294021879596534062331933491200*
     a^74 - 
    183849404283746298733673105503627502011572595325659345460592660971520*
     a^76 + 
    13337194761875115737285687456057115757440622520659508200676922490880*
     a^78 + 16063850995682288174366514459859309314866297116266231881908879360*
     a^80 - 
    174936311305990519989187474442753915945184206430180146282118512640*a^82 + 
    30605812910521743152215252915121699123847417803966137742330429440*a^84 - 
    3358624555195319938558475206536559512785062883585195398408437760*a^86 + 
    268383547220220904098965450011144923249296673612320634568704000*a^88 - 
    15929108788146771524679910329304108210991617336878280212480000*a^90 + 
    669845743771422185377774043312608321687720037498908059893760*a^92 - 
    16048447082679098544339605399123377920840454453759668387840*a^94 - 
    134341078599271676425449469269273391609956708973312737280*a^96 + 
    31675297086077801468920742613294540025052261639331512320*a^98 - 
    1494697904403998272810296364930919639056591744212664320*a^100 + 
    38668651109053242465993125417147586074629245270753280*a^102 - 
    454309486879353644011718345379606909686373028986880*a^104 - 
    5531402092320232815404957624714062954040414699520*a^106 + 
    338466179808706545308935363734325561952638599168*a^108 - 
    6530866656034044820129657678067033882788626432*a^110 + 
    63782579158007574006032794917747139874390016*a^112 - 
    236491128431670549255713869775780586717184*a^114 - 
    834319799069147018912006044566406823936*a^116 + 
    6446299932400999912290686027887017984*a^118 + 
    9544775194418453278569426784878592*a^120 + 
    2535301200456458802993406410752*a^122)*x^16*\[Eta]^48)/
  (12061167199122941662508089344000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
   (-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^7*(-169 + 4*a^2)*
   (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)^3*(-9 + 4*a^2)^7*
   (1 - 5*a^2 + 4*a^4)^15) + 
 ((55864535199700579825537178876918521325595249741331755517179286466443739520\
00000 - 452750174793551413708392720572887140970752693320358975645485649750211\
91539680000*a^2 + 17269108330107616502097813524431035901287923373213061817155\
8863605508146284960000*a^4 - 455550891941705120615469236798189945186983091053\
641505316564106307309758630965280*a^6 + 1003921607644918872551568323576824131\
060488866732004461787522298946236740659041504*a^8 - 
    1871257345796703683501344039063759697835178563034313328414547989179653822\
306273683*a^10 + 282461171817856701094271455801064135736551544441399189386246\
9285338692174802936080*a^12 - 35443524669573212388528393033907084043469094577\
42672981187681551194409956672157478*a^14 + 3874375700455227685243064339615269\
621789336270100504633584717949855555173825301628*a^16 - 
    3526255475586385770574322557183990182816699999207820372870770283319385355\
316679261*a^18 + 268441046862690650816334228743374987792763628028090943901114\
5792722185720688860972*a^20 - 28275314705616373206276037334808789957334509030\
50509926108469941820589525581643028*a^22 + 5077999304517985734744772776464039\
693949169034707962191968941771068257031299620376*a^24 - 
    9064058482565184986968625154873817982655187845237919717464294308550758018\
676146685*a^26 + 144041862878614620159706713494615065976039815580733629734587\
79648817359614448456200*a^28 - 2021265306428328750887523530380997211792736167\
9915367553437245215247546770866703910*a^30 + 23863167379715816896223191940515\
454621931873143955477517052302341765881915790813580*a^32 - 
    2360451417191894148441425925924435227713429746491247722475916813715066660\
7226538675*a^34 + 20480165280600478484488920900692754561349140178024282899370\
813915895599418791587900*a^36 - 161383820841603752171725028973725071042002734\
77733289627322429660813388655966040800*a^38 + 1130807089380372011533481268100\
1579379385850940670680208695087582026235323584698240*a^40 - 
    6699442232564066984539041291541457737812118316069268803500728222013031623\
951681280*a^42 + 325528055363722556241190520812343521708226525716086298831775\
4222974834557488737280*a^44 - 13245508465047827332789612780912858083167624795\
64568417038614689173350038712156160*a^46 + 4988606696036831996760089934481538\
88955049204123874106240913280729915483216936960*a^48 - 
    2003478672032028014271133230716565364685527773065578970203971806598968994\
15572480*a^50 + 8615258322858507639713773975610886761717172437168226283597401\
8037927809442119680*a^52 - 34282918319761911825066980496407865771889153960468\
993312291489767795497600286720*a^54 + 111011917089886993633017770252136299960\
14032873926425212974035211329759787089920*a^56 - 2648952002219154723887730477\
353896875182841650822241135386604040162642640240640*a^58 + 
    3643113640827758989544813035913403308585705770362727943506584637607899247\
41120*a^60 + 
    2999923965610869970553805330283825009578389122877416670538833502506865131\
5200*a^62 - 
    3728916946910245869038448122771557462868824037822780511558626820880343236\
6080*a^64 + 
    1381411494163273785076593252663641394124473351943920812687842649243400536\
0640*a^66 - 
    3568659006318071147188897154886335175577158906241912593324835466491587461\
120*a^68 + 
    7228928333502287082935680372681439613505202687015720305403165284588375244\
80*a^70 - 
    1180967247196975742835139617409717259097093721525714562858754036154446643\
20*a^72 + 
    1541632524612812043118726864846154899379112540101621703633120744255258624\
0*a^74 - 
    1525300286227075197906895031204105603846541782991085896311964773583421440*
     a^76 + 
    93800798969068084836331795701700076805592794165189708019759432419246080*
     a^78 + 
    1255172800128327867331123864168405834424695700277404517557053402644480*
     a^80 - 
    1257028929061209342895538616066746847508315067844748539817368370544640*
     a^82 + 
    197485309610726528800577744433842276406488146232100724131173813452800*
     a^84 - 
    20465125629423005648985744022493725833571305200103245042449289052160*
     a^86 + 
    1606694621653400481455151470746482160356819170823116534223774679040*
     a^88 - 99156258846198789762104966151971241842006370587022502924218531840*
     a^90 + 4825641529993137087270848558047754212587137674552637798618234880*
     a^92 - 180879819813371026787459208915584577843431909543867434118676480*
     a^94 + 4840723080760608739007707568502585574090691868032871830650880*
     a^96 - 67659388107614458509372154847345327308052403219531678351360*
     a^98 - 1083241091866054420477483807261953894592915537746607472640*
     a^100 + 96442566924399990693146235175987441423891073286474301440*a^102 - 
    3004463284073206913945050041044588725441283942105743360*a^104 + 
    54452731938126984370204759236759872769811124081131520*a^106 - 
    500014060687498288801018017910499383921496329027584*a^108 - 
    1446066143769408743532702242808480863000243208192*a^110 + 
    103758718221963334812385511156983359159769497600*a^112 - 
    1247138929968539407968960053720614806080192512*a^114 + 
    5718734766352678876566426769902488216666112*a^116 + 
    4667463934872568401725628655833087737856*a^118 - 
    84208662845814233110131180487072284672*a^120 - 
    92781882731904566354346701007880192*a^122 - 
    20282409603651670423947251286016*a^124)*x^17*\[Eta]^51)/
  (820159369540360033050550075392000*(-64 + a^2)*(-49 + a^2)*(-36 + a^2)*
   (-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^3*(-4 + a^2)^7*(-225 + 4*a^2)*
   (-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)*(-25 + 4*a^2)^3*
   (-9 + 4*a^2)^7*(1 - 5*a^2 + 4*a^4)^15) + 
 ((11801316351063149031315134485460434004591709296356174504806951705883620084\
695621952000000 - 10250463244477479121835398261041906974731355667333086370671\
3904139485132384845059531680000*a^2 + 410588949350875954471815651210508299585\
072539573859090073934398287801631083344768131008000*a^4 - 
    1083943692052328466347664125088301621339800855398384064107937102513727093\
181555267737250400*a^6 + 2250691595718314232689079459328136700390556179053600\
275298285930191826399660024567970303936*a^8 - 3665830786465006284585145529439\
588465564982079937994828499272426968110723026550691647909961*a^10 + 
    3721409159255698900301183918632811698848346807565928742934724238094213835\
018995288634272571*a^12 + 668006005967711725710744473286117418361385319404567\
320285381236067756621022079914135918603*a^14 - 131740713601594523214803408948\
26533694986115812117760088402343654835841167506013629725063613*a^16 + 
    3813499469623403437392797739420846380761702321548444647550119413392347660\
2084541391106886799*a^18 - 78096408007350010057859429591796267829112092368953\
396384565056620126601628850292894911449993*a^20 + 128227236471236412849814659\
878383564451254562292038392248257137787118680823222144238794285975*a^22 - 
    1779998279070971286365114412354510887275683229445800188984944102258359503\
07998129986625609105*a^24 + 2170816303654474894390835046239333504771840394539\
89998351392040496197224209374682600210986465*a^26 - 
    2343563980576197675255358317549105536318673529577808951647060647390860442\
56526055646226333551*a^28 + 2221526283036859147857087022652564736140201343964\
48051262016469683026572419051990547042540641*a^30 - 
    1870772003453673377240493944360726747115159671257460460411421140747195718\
14334396417578565111*a^32 + 1440085445033786837939224542439325481909408129511\
59691358686304613179283270543978140986424037*a^34 - 
    1021126120876173293264736787767082117704164255219189835244491394732749989\
36727086398540814787*a^36 + 6675230152945618570754726944763962752209956699373\
8549994332248727556685984626079625145948061*a^38 - 
    4355712603867072673582475256854453623163273758126985636259440815277135166\
0108713762464346427*a^40 + 32249636531711596572728950011284442911941312716303\
004496377959773530800329156102735618795700*a^42 - 258757652155068458808201952\
66569161102809225767369212876870297835911483486038933198128676800*a^44 + 
    1921104472655726194356801895710886646045437500466244073642391570887827380\
2488984764776384000*a^46 - 12446509881333484334908148731510432654912053444161\
496139975685977739436245286089942148687360*a^48 + 740575201246389875576530577\
9029028185370014205549640192021973843801166358432538486505564160*a^50 - 
    4396608295931290298046725912054017893107061764647934934753548074131197748\
470217132514344960*a^52 + 263889751623903497874807248408095450208031582824757\
1996744503807857801771915772165973278720*a^54 - 14962907806465613950107504557\
53900017635911513481257018221168709760636697187222462594744320*a^56 + 
    7457043532513174714884786658396653447333645670744041504373810787148159465\
26964017729372160*a^58 - 3127606259537509440408706923836352575121266742239649\
19456681068883524321633264964384849920*a^60 + 1071691278629260747017845904459\
60547826469119044273576587554595400432349493414732182323200*a^62 - 
    2869725315404589525177052935102239851383889517824635563852400703508472549\
8605826211840000*a^64 + 52612450880015681170143168014983902897347312018129357\
42171071362716595432174697159065600*a^66 - 2047385724832488183064287801333790\
41618039252827749016365394315433891127694726812139520*a^68 - 
    3153458107952768905117706009441680680475591315469126341240513403162483176\
87383541678080*a^70 + 1635748638062061717432554554868823752800611506524955112\
94418997229984506534476151521280*a^72 - 5393482574966813349215440915334767816\
5447998439127599073257678371694571427939808706560*a^74 + 
    1405334985258424102054251010219374310585537256698623043396830970953499121\
9406573404160*a^76 - 30822108908688185265658374951031046277748974077832311060\
02369923195209559539428884480*a^78 + 5834182195030321988758978475177161125400\
13777177879485907031681880975550288819650560*a^80 - 
    9618879030873610450883384691192004956341305998857710362745043987791125468\
9172684800*a^82 + 13820174128121006680614078195440142090821288130038510660276\
187824210097655617945600*a^84 - 172125090662240640782445766493476067020104873\
1285073883035389829612655988650803200*a^86 + 18390861774854609320402527419938\
7956173711550350330626245713745769527537764925440*a^88 - 
    1657028894210535542507961106540823867774096999531654865604996281098673359\
6835840*a^90 + 12210758679305763815550989104818226900904205294557957506140372\
23930802827427840*a^92 - 
    6879071591016880879135621741119788738518289978320429656698556126606831648\
7680*a^94 + 
    2349918442617105645508204452060233089184166741030836247646223759487931514\
880*a^96 + 
    3601575453574223333641761184871308938823331535899804237951538059569790976\
0*a^98 - 
    1302650785724275975312400424566840555403953585303268280978378938082394112\
0*a^100 + 
    1180641867871025251938498616345916146032070748204633072866383782687539200*
     a^102 - 
    72255520291754827828644215406997724476667895298033710080545835817369600*
     a^104 + 
    3366300478336705656132109216486743234510074821970084807489446792396800*
     a^106 - 
    122620750611089958305100193808144417879945196582818430036295985135616*
     a^108 + 
    3442394722486449380402348180114968710048122597072073673605661065216*
     a^110 - 
    69160330002446666265950361759338460835431524504492110072749490176*a^112 + 
    707360262541043604826307617244279867864853695858138919292895232*a^114 + 
    10998688104034688333143703565229266518791083498627646019862528*a^116 - 
    709822069616023295002653288228410771707582822280985726418944*a^118 + 
    17890715124637425927430173803094201874424006278277347934208*a^120 - 
    278674066039294321506825504240000487443833498057991782400*a^122 + 
    2602295842222625080911937697058703739364843113970401280*a^124 - 
    8236100178887196928526604452856431710607036267888640*a^126 - 
    119087821199358529600814922835747706578409518792704*a^128 + 
    1647519978060912952324423012973564951810606628864*a^130 - 
    7222165695407050398416480864539108404514258944*a^132 - 
    1167003934735589861005339377734101449572352*a^134 + 
    64339922052266131336777012895455905841152*a^136 + 
    56474016781854052701711943324762374144*a^138 + 
    10384593717069655257060992658440192*a^140)*x^18*\[Eta]^54)/
  (236205898427623689518558421712896000*(49 - 4*a^2)^2*(-81 + a^2)*
   (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)*(-9 + a^2)^5*(-4 + a^2)^7*
   (-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*(-9 + 4*a^2)^7*
   (400 - 89*a^2 + 4*a^4)^3*(1 - 5*a^2 + 4*a^4)^17) + 
 ((-9222589229672243477541207454665171379805141484516988620166240510749602728\
501254892298688000000 + 80233022663920207175075302233226095189782305834419601\
076245034015715074700143514495257457120000*a^2 - 3240008801880808597311640439\
55126266151162896864650920968886803153118732590570251819475008012800*a^4 + 
    8696895055337160172610230779815183450592743454995764097957868192862884113\
33498534564284220016672*a^6 - 18417026782632866200457893616061855714273724390\
52181450522510411566464417463137344032005541647680*a^8 + 
    3047166506209071374724688383850867369281197037560412913151063621076472672\
728437024758526027284275*a^10 - 313221200732401799087526764724449544487044745\
5738073432010517688270922568502246673834923568167641*a^12 - 
    6471332883954784306586955006860530480988347201808603734356323866700647596\
67779858527281549764105*a^14 + 1198505150722711983106135950608965459376089199\
0386545790306605406373822327063648677450593682965711*a^16 - 
    3564687423576594766252597572230854698777290020480939873253403316396018766\
3471585003590739252522805*a^18 + 75056396332136022682136586370901102111270174\
929651766676548908268652017499334570387175381383468755*a^20 - 
    1272280998317260994366058344482391779184082153864681380315503197877080400\
24759113578616277277364621*a^22 + 1832180193314347131005065993413887487838778\
94099954817096686332332019003368155011998272910393855659*a^24 - 
    2315646641249863622626014131161048448570083131490397244441819796494917758\
77850727271963662441130075*a^26 + 2578364221942878636920592321179052609674224\
95673178431607648314913615311161737637760773899867541333*a^28 - 
    2507083707134958010514514559870640820432370270372660353773944907526948453\
02702370398453946732619803*a^30 + 2128397465925493063979249999783812237538267\
50439215892263062313061653804121411545493504050466801069*a^32 - 
    1569544079200350167029864859934158759049388871723362784339737383126105601\
15386803459224446829055623*a^34 + 9553896160590599188154078005627061849322409\
3940256890416215935383504007651110187006450104517273777*a^36 - 
    4102079046152825096686173110014656428782231711972066232047766240109059745\
3999449257444878665467503*a^38 + 44121153053160576454363264852573240363582699\
69441125063710458659531028822410934799777487566819673*a^40 + 
    1258141281601983938432388686465507900886491076952012214337672403066544736\
5923285633450692979327908*a^42 - 16905287931880147330052549745220595042161207\
662560095526235829658296839360433695138902248316006976*a^44 + 
    1546347842198256250665781313602983797422144210277487794431369313359733170\
1843930795005451872749120*a^46 - 11536441842243274152190019843572354640073040\
040874841453417511503395508360698701571610709551760640*a^48 + 
    6950526900242930763214604242263913560947428465033529062741344308253378896\
429222650544444872304640*a^50 - 327387630544147975642169741714777837588186101\
1008041882645849489158899754864280853816720322887680*a^52 + 
    1172734649451776726261783601168254953309609666062037349454461043783671362\
730550919642353970544640*a^54 - 314314709285305867135140545537219286461545621\
603663121241478789693630389493495864199544250368000*a^56 + 
    6848535081186011605709268613672004043909054941498851161660279968890553435\
1598948878780251504640*a^58 - 20098753235554791118252895201201221486600425841\
741603190604330454735822966557429253879564861440*a^60 + 
    1082485350440932523412548301269253667292910964833464341555718897390590550\
0071415896913058201600*a^62 - 59283047444413638245430923672461475040011690582\
01483221721246806472752539291387664269395886080*a^64 + 
    2613306899228862367298221533289486785965979738451404392056910361936339316\
461053708031051694080*a^66 - 940739666825796068185814101167411291788476175824\
578536970491889077791614728384626156288081920*a^68 + 
    2887667331990881552655922379093836048130418989891268021079426421308176519\
73072571282982174720*a^70 - 7826165292990637827944970522661861325350092322772\
8226950895996357685194064123761695024742400*a^72 + 
    1913349982888641099026041244180720092733577673797789491003157479779566762\
5637966601802219520*a^74 - 42548182144541178262644604078287691021181286690361\
72028020462936967894174011298383386378240*a^76 + 8589521756529595239903124285\
79247253719869371534214711296741939537181768899628911369912320*a^78 - 
    1561716355909437192692792333595618764249947987010952230705807882414204613\
75866704043704320*a^80 + 2530093930609282005982213814612861810480334993264012\
1854313956854630251155074481326653440*a^82 - 36084473226904103858475666969323\
10003925485761837898436060039872960781750107331205529600*a^84 + 
    4467180980283317095444122140133958920893926080122703251784584223345452073\
82458194984960*a^86 - 4711006003428923382313766227243642328149091865786083937\
1837739228459906479225600737280*a^88 + 41048164486270153683388568939563916027\
01046692083252849161646266882301762716596961280*a^90 - 
    2770133002171065905259766858691800067094148954559356997855504938690964246\
82993745920*a^92 + 1169525737719158267526938012255134040134667529854923288336\
5516385523995621227233280*a^94 + 14944611359687973905776050541341251011740221\
4936227008611392538947518164275036160*a^96 - 86107904551511423454414818412544\
604899009846883329905155185121159881072910008320*a^98 + 
    9837189062925312268000119576427892816186965857391929216442601087522784065\
617920*a^100 - 76244029235058382751867288420812762265549029703412844719657911\
5814821098946560*a^102 + 
    4597228435160099373950696984330280246260815957326424256503854561577515614\
2080*a^104 - 
    2253167823663446085903201785919431051635936120916006807140401168850901532\
672*a^106 + 
    9139618142092370530485654939738665458641337572408336263515244770772385792\
0*a^108 - 
    3088880212100937366138431467467960483082086282874376990469772025045975040*
     a^110 + 
    86804545945534373917450966928785534658459727674424054924103464712667136*
     a^112 - 
    1998806690159146443884741418755151249807643905788326844430448915906560*
     a^114 + 
    36127696263219465451658906444053545162101527278271093153810165530624*
     a^116 - 
    447993697948627417807100756728906223967065105935550100336185180160*
     a^118 + 1399132518892768642428199605464996776812198062919406436336271360*
     a^120 + 97529793435132157342213021867818335431207121029282342776078336*
     a^122 - 2899712778419232647543863426999517162829046370966847319179264*
     a^124 + 46385391948412532443882891455862843956452110092471411671040*
     a^126 - 461868808072525287167538392830912038946143915165622468608*
     a^128 + 2465025233275122484793850717392813854069590104293244928*a^130 + 
    512180599141571547740549315784612774400163038887936*a^132 - 
    97763236668428542181357693480938743234657257521152*a^134 + 
    507053606301413979985225238646206689196761939968*a^136 - 
    245959576022229204076254507922659463158300672*a^138 - 
    3094341981320666274046137802337899352424448*a^140 - 
    2143213989703703730573275908819520585728*a^142 - 
    332306998946228968225951765070086144*a^144)*x^19*\[Eta]^57)/
  (17951648280499400403410440050180096000*(-81 + a^2)*(-64 + a^2)*(-49 + a^2)*
   (-36 + a^2)*(-25 + a^2)*(-16 + a^2)^3*(-9 + a^2)^5*(-4 + a^2)^7*
   (-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*(-121 + 4*a^2)*(-81 + 4*a^2)*
   (-49 + 4*a^2)^3*(-25 + 4*a^2)^3*(-9 + 4*a^2)^7*(1 - 5*a^2 + 4*a^4)^17) + 
 ((22257202868152696629887137862174050040193374331978440640905924899673660571\
038091557152341021708000000000000 - 23245389076681856389438209294574215044953\
3427671696435742732153539867695739628023078559001891939150000000000*a^2 + 
    1125314885165406245724105642469019886323305922918896298254855267477033488\
693018290044498669704843498300000000*a^4 - 3471428231174771001264244468900035\
163531156451147993037037510675834766297839953457284756384192602681466000000*
     a^6 + 782264093678242833804102622373569100330095537267245328553906388490\
7415081695709156934030845708429857827140000*a^8 - 127457040621659801461004660\
57081864877154704920832307432467458088359101394351658001796461861593762793696\
311900*a^10 + 941055068050015921634030325072664478121324768583111068864356037\
6013595607390660775987405294515950756848940595*a^12 + 
    2672022110945999595861305584071325244031684190438025216817515663168659820\
8637179161859738649874356721083211285*a^14 - 14213103317738843107620765410751\
80822380156887425453181151341708243926355327672990576725565241300762250530963\
47*a^16 + 4086539952912748551824139988003110092163385792779733199485012937490\
13604186701204376125153655536696821796203747*a^18 - 
    9174793247612413509837585672590450431100102490112364794766182380973640618\
21947968247583960125694312792244465096*a^20 + 1745509356836017702009222520790\
61718158882813455299545329741549602210715343395343249591864878680784424501213\
2516*a^22 - 29057886430205806307607520616723170319163444771467111056206471764\
46682157502045437074930918659513376014867361212*a^24 + 
    4317022084703262460012490400967528777173733839447934738315256952746167684\
155057244088187924097662246908277937812*a^26 - 578939674962074176850242685611\
34142529165930847315017212169091161931988879557992645616200699923511297677484\
46070*a^28 + 7038225914602907292583590545047847290293501746295196810192658502\
743975093631428427287416542635958745190534282070*a^30 - 
    7776420263347591400283055039938415383349996489519296002302487496181559081\
214057810424842974993807142128415154170*a^32 + 783659570769514830393096465594\
95682073882331749366451333002095474081060692513293083010012575596291845380641\
92410*a^34 - 7215235609938863358041735024625043631337643942119161490391592660\
930248569857624748156920972028353131002067987036*a^36 + 
    6059255542449033299141687966006212953170160250762928287668962189457429877\
494409300241436232988000795862434354436*a^38 - 463815264084907271721328161594\
93812507653309004525237215672760310686585846493136260924001600484031743730032\
95628*a^40 + 3251682343653333248433128521297206660075201245731162854889512574\
063459605763188370380963765679350085984162825488*a^42 - 
    2103303607094058271818568080884981598412136759737578149132416422158389021\
862721672878496011094728508629496608901*a^44 + 126149770441984345974878149254\
26265484124889041830207998746697323376610537757684549528464927402749574538298\
88701*a^46 - 7102874654306426419147533285759811037767885081689982033323811163\
10386515732690403469896215096470188985384692355*a^48 + 
    3934652143465883459117288512753015365802819953381366728975458374749850972\
52577139988548031943061912961871543355*a^50 - 2319216725776879048096763514933\
34719451991224276788672669759377346347006867488946059313105247732907380798023\
700*a^52 + 148687782441793025870384453701845294062999356321462634438725231475\
167093476717507206454806163293204058593640880*a^54 - 
    9577414742870772746563323695747852988256291780646924632876052762081674223\
9361003106627559192323407131292900672*a^56 + 56764588752226141882958335198202\
92552910199030010852865781503392160220274361088767915767914494351128213984947\
2*a^58 - 30004807744075504817749519035820649466733793586258030500711005018573\
308839897291254428873802941117479427081216*a^60 + 144895067604184660991860908\
90796253947915678465266408317784449658001681700099801469452748883124578969815\
822336*a^62 - 678568964896880618239118614241191955946440663086461793727713392\
5028181055012330808423695311803705311623790592*a^64 + 
    3246634061819039030314929231728612535438589089510441504526317859190108196\
012410841752944085560351789213089792*a^66 - 157932256932662148398590892658227\
7039908340211886710460204458103005906518096153753613915428521410814037196800*
     a^68 + 74205676470685617940194785935182044479146928821185276896576925667\
1577711511505647243715286320804718365900800*a^70 - 
    3206679356237977219948251716758192098340212632289114073480585573804630941\
65255807324844024802601705825894400*a^72 + 1242388461510307877658750503649283\
50579712303304662551597833655745919250455079739326417767052780053830041600*
     a^74 - 42891910680176390469905696823494518483800531644979306482669336382\
346157285994046897810324316824136665006080*a^76 + 132689919704363995388008896\
38744004580965937640442199377869928777099822250137670171084062038945909786542\
080*a^78 - 372544908240585118187209581564223119819165697110781911449933385551\
3304874867207394956308750081368669552640*a^80 + 96544066279717539495053414946\
4985421965354935063853792223113395403905957467858340875289030391162669629440*
     a^82 - 23491869780399700407157143319839664451687659556797954524637359844\
1009425574900589319531533129354817044480*a^84 + 54319745810486948210018939028\
153476885112413021443666605142778044113789417985094363107960708078743060480*
     a^86 - 11963429369664251083367854662983617541505261205283565955916508030\
759019672918316680216978780315031961600*a^88 + 249088845623608157586516776125\
5181110887450666438230683377945414129363168963107108875408529119877529600*
     a^90 - 48388551992313088852981277794597267877350338363173173841941426446\
7209324278834444696527279895032627200*a^92 + 86496890914214670320314996148569\
223807836837640891955078870380745134033128859663443120389772804096000*a^94 - 
    1406132648957278334740918313448319640559532213697721355758858293665801268\
0205032354928645964006686720*a^96 + 20599886858791763277295046891303594232232\
82534843664021268717705853538127187169566735372290589982720*a^98 - 
    2700228220897843314515777710532713577020961171200805711029121470516624971\
30227568157607392035471360*a^100 + 314697779820232121500881051635250655425470\
34806263589216735256126018376455702043386399756449218560*a^102 - 
    3239683622805833236995552928843878920702150778507410972241989303481282715\
655274472475959461150720*a^104 + 29224962200075863783364928173013500061080963\
8787039456261076526339901082825684795401939158302720*a^106 - 
    2284408799950953406742634519659650400443126471491199142792333055829366856\
9292316424981499084800*a^108 + 1519764202027685537266915025374917622016774083\
506426711812413755913371265060333830683177779200*a^110 - 
    8321560696339598195643639488173013535978882522593470264049920104788425013\
7866312320622264320*a^112 + 3462121236825755718795962048813635241728654968204\
055169039820968613954394266390664933539840*a^114 - 
    7940850164859848329993714415095800637482487651344671908389731833714148765\
5465952307314688*a^116 - 2492953361412352273797728509170316055786563663399131\
816802817715610430421179210989043712*a^118 + 42542419128048952571102827137010\
2309956529756767208088611804543797438670337337003606016*a^120 - 
    2999916899919731682758106109558456448630177869692794626566334703408680101\
4183308558336*a^122 + 1525966261209621559920730106876919936181523202003272379\
812316373870024544434155159552*a^124 - 61960809921341602546810279536545813341\
054802792846058873604565073184225472809009152*a^126 + 
    2083299082855647159397513604743343492963674542259147084744506392688408305\
514577920*a^128 - 59017493764567260783817357725192703571013383615784836956145\
590556149183068241920*a^130 + 14212117666681725956801246781496267463689707967\
18210103774463743791628361400320*a^132 - 
    2914618152150628057163633589829478391645215836497011826387391032885044576\
2560*a^134 + 
    5039010759142364055506975031854805521811911100200700173741123747441918607\
36*a^136 - 
    7076941680551558551577862781386942374300647641098691923433786557004251136*
     a^138 + 
    71994405895244273904709551342631539161687196923872113941701145948848128*
     a^140 - 
    283379711939574763723791079673671806740322110672715915583188514111488*
     a^142 - 
    7171423771706041673013415277388737138855353425237948498417679335424*
     a^144 + 
    194321358666143551854854611786280559733358680675962833472401178624*
     a^146 - 2624564863502153121355673260837239011462402511286140286187601920*
     a^148 + 22154744618276791095805567312070625389471182082929860720721920*
     a^150 - 106968736538277233184979849747230744092645371599780839424000*
     a^152 + 114925759687174623050375405610203546531780158382061649920*
     a^154 + 1763763624531731549932924947963367426461447950992146432*a^156 - 
    8734216466453614761304767965687379942303479975903232*a^158 + 
    4671973909366977575665652696865912499980044599296*a^160 + 
    35520530635295619568206008756491676644733353984*a^162 + 
    20431233874666987223267938179418226952241152*a^164 + 
    2722258935367507707706996859454145691648*a^166)*x^20*\[Eta]^60)/
  (22978109799039232516365363264230522880000*(-100 + a^2)*(-81 + a^2)*
   (-64 + a^2)*(-49 + a^2)*(-36 + a^2)*(-25 + a^2)^3*(-16 + a^2)^3*
   (-9 + a^2)^5*(-4 + a^2)^9*(-289 + 4*a^2)*(-225 + 4*a^2)*(-169 + 4*a^2)*
   (-121 + 4*a^2)*(-81 + 4*a^2)*(-49 + 4*a^2)^3*(-25 + 4*a^2)^3*
   (-9 + 4*a^2)^9*(1 - 5*a^2 + 4*a^4)^19)

